2, 84, 30, 993, 560, 15456, 11962, 261485, ...: Higher dimension operators in the SM EFT

In a companion paper, we show that operator bases for general effective field theories are controlled by the conformal algebra. Equations of motion and integration by parts identities can be systematically treated by organizing operators into irreducible representations of the conformal group. In the present work, we use this result to study the standard model effective field theory (SM EFT), determining the content and number of higher dimension operators up to dimension 12, for an arbitrary number of fermion generations. We find additional operators to those that have appeared in the literature at dimension 7 (specifically in the case of more than one fermion generation) and at dimension 8. (The title sequence is the total number of independent operators in the SM EFT with one fermion generation, including hermitian conjugates, ordered in mass dimension, starting at dimension 5.)

==> HSSM5to12.m <==
(* ::Package:: *)

h5=1/2 H^2 L^2 Nf+1/2 Hd^2 Ld^2 Nf+1/2 H^2 L^2 Nf^2+1/2 Hd^2 Ld^2 Nf^2;
h6=Gl^3+Gr^3+Bl^2 H Hd+Br^2 H Hd+Gl^2 H Hd+Gr^2 H Hd+H^3 Hd^3+1/2 d^2 dd^2 Nf^2+1/4 e^2 ed^2 Nf^2+Bl e Hd L Nf^2+e H Hd^2 L Nf^2+Br ed H Ld Nf^2+ed H^2 Hd Ld Nf^2+1/2 L^2 Ld^2 Nf^2+1/2 e^2 ed^2 Nf^3+1/2 d^2 dd^2 Nf^4+d dd e ed Nf^4+1/4 e^2 ed^2 Nf^4+d dd L Ld Nf^4+e ed L Ld Nf^4+1/2 L^2 Ld^2 Nf^4+Bl d Hd Nf^2 Q+d Gl Hd Nf^2 Q+d H Hd^2 Nf^2 Q+d ed Ld Nf^4 Q+1/3 L Nf^2 Q^3+2/3 L Nf^4 Q^3+Br dd H Nf^2 Qd+dd Gr H Nf^2 Qd+dd H^2 Hd Nf^2 Qd+dd e L Nf^4 Qd+2 d dd Nf^4 Q Qd+e ed Nf^4 Q Qd+2 L Ld Nf^4 Q Qd+Nf^2 Q^2 Qd^2+Nf^4 Q^2 Qd^2+1/3 Ld Nf^2 Qd^3+2/3 Ld Nf^4 Qd^3+d dd H Hd Nf^2 t+e ed H Hd Nf^2 t+2 H Hd L Ld Nf^2 t+2 H Hd Nf^2 Q Qd t+2 H^2 Hd^2 t^2+Bl H Nf^2 Q u+Gl H Nf^2 Q u+H^2 Hd Nf^2 Q u+2 e L Nf^4 Q u+2 d Nf^4 Q^2 u+d Ld Nf^4 Qd u+1/2 e Nf^3 Qd^2 u+1/2 e Nf^4 Qd^2 u+dd H^2 Nf^2 t u+d e Nf^4 u^2+dd L Nf^4 Q ud+1/2 ed Nf^3 Q^2 ud+1/2 ed Nf^4 Q^2 ud+Br Hd Nf^2 Qd ud+Gr Hd Nf^2 Qd ud+H Hd^2 Nf^2 Qd ud+2 ed Ld Nf^4 Qd ud+2 dd Nf^4 Qd^2 ud+d Hd^2 Nf^2 t ud+2 d dd Nf^4 u ud+e ed Nf^4 u ud+L Ld Nf^4 u ud+2 Nf^4 Q Qd u ud+H Hd Nf^2 t u ud+dd ed Nf^4 ud^2+1/2 Nf^2 u^2 ud^2+1/2 Nf^4 u^2 ud^2+Bl H Hd Wl+e Hd L Nf^2 Wl+d Hd Nf^2 Q Wl+H Nf^2 Q u Wl+H Hd Wl^2+Wl^3+Br H Hd Wr+ed H Ld Nf^2 Wr+dd H Nf^2 Qd Wr+Hd Nf^2 Qd ud Wr+H Hd Wr^2+Wr^3;
h7=-(1/2) Bl H^2 L^2 Nf+1/2 H^3 Hd L^2 Nf-1/2 Br Hd^2 Ld^2 Nf+1/2 H Hd^3 Ld^2 Nf-1/3 d^3 Hd L Nf^2+1/2 Bl H^2 L^2 Nf^2+1/2 H^3 Hd L^2 Nf^2+1/3 e H L^3 Nf^2-1/3 dd^3 H Ld Nf^2+1/2 Br Hd^2 Ld^2 Nf^2+1/2 H Hd^3 Ld^2 Nf^2+1/3 ed Hd Ld^3 Nf^2+1/3 d^3 Hd L Nf^4+2/3 e H L^3 Nf^4+1/3 dd^3 H Ld Nf^4+2/3 ed Hd Ld^3 Nf^4-1/2 dd^2 e Hd Nf^3 Q+1/2 dd^2 e Hd Nf^4 Q+2 d H L^2 Nf^4 Q+dd Hd Ld Nf^4 Q^2-1/2 d^2 ed H Nf^3 Qd+1/2 d^2 ed H Nf^4 Qd+2 dd Hd Ld^2 Nf^4 Qd+d H L Nf^4 Qd^2+1/3 dd^3 e Nf^2 t+1/3 d^3 ed Nf^2 t+ed H^3 L Nf^2 t+e Hd^3 Ld Nf^2 t+1/2 dd^3 e Nf^3 t+1/2 d^3 ed Nf^3 t+1/6 dd^3 e Nf^4 t+1/6 d^3 ed Nf^4 t+1/2 dd^2 Ld Nf^3 Q t+1/2 dd^2 Ld Nf^4 Q t+1/2 d^2 L Nf^3 Qd t+1/2 d^2 L Nf^4 Qd t+H^2 L^2 Nf t^2+Hd^2 Ld^2 Nf t^2+H^2 L^2 Nf^2 t^2+Hd^2 Ld^2 Nf^2 t^2+d^2 H L Nf^4 u+dd e Hd Ld Nf^4 u+Hd Ld^2 Nf^4 Q u+1/2 dd Ld^2 Nf^3 t u+1/2 dd Ld^2 Nf^4 t u+d ed H L Nf^4 ud+dd^2 Hd Ld Nf^4 ud+H L^2 Nf^4 Qd ud+1/2 d L^2 Nf^3 t ud+1/2 d L^2 Nf^4 t ud+H^2 L^2 Nf^2 Wl+Hd^2 Ld^2 Nf^2 Wr;
h8=Bl^4+Bl^2 Br^2+Br^4+2 Bl^2 Gl^2+Br^2 Gl^2+Bl Gl^3+3 Gl^4+Bl Br Gl Gr+Br Gl^2 Gr+Bl^2 Gr^2+2 Br^2 Gr^2+Bl Gl Gr^2+3 Gl^2 Gr^2+Br Gr^3+3 Gr^4+Gl^3 H Hd+Gr^3 H Hd+Bl^2 H^2 Hd^2+Br^2 H^2 Hd^2+Gl^2 H^2 Hd^2+Gr^2 H^2 Hd^2+H^4 Hd^4-1/2 Bl d^2 dd^2 Nf^2-1/2 Br d^2 dd^2 Nf^2-1/4 Bl e^2 ed^2 Nf^2-1/4 Br e^2 ed^2 Nf^2+1/2 d^2 dd^2 H Hd Nf^2+1/4 e^2 ed^2 H Hd Nf^2+Bl^2 e Hd L Nf^2+Br^2 e Hd L Nf^2+e Gl^2 Hd L Nf^2+e Gr^2 Hd L Nf^2+Bl e H Hd^2 L Nf^2+e H^2 Hd^3 L Nf^2+1/2 e^2 Hd^2 L^2 Nf^2+Bl^2 ed H Ld Nf^2+Br^2 ed H Ld Nf^2+ed Gl^2 H Ld Nf^2+ed Gr^2 H Ld Nf^2+Br ed H^2 Hd Ld Nf^2+ed H^3 Hd^2 Ld Nf^2+1/2 ed^2 H^2 Ld^2 Nf^2-1/2 Bl L^2 Ld^2 Nf^2-1/2 Br L^2 Ld^2 Nf^2+1/4 H Hd L^2 Ld^2 Nf^2+1/2 e^2 ed^2 H Hd Nf^3+1/2 H Hd L^2 Ld^2 Nf^3+1/2 Bl d^2 dd^2 Nf^4+1/2 Br d^2 dd^2 Nf^4+Bl d dd e ed Nf^4+Br d dd e ed Nf^4+1/4 Bl e^2 ed^2 Nf^4+1/4 Br e^2 ed^2 Nf^4+d^2 dd^2 Gl Nf^4+d dd e ed Gl Nf^4+d^2 dd^2 Gr Nf^4+d dd e ed Gr Nf^4+1/2 d^2 dd^2 H Hd Nf^4+d dd e ed H Hd Nf^4+1/4 e^2 ed^2 H Hd Nf^4+1/2 e^2 Hd^2 L^2 Nf^4+Bl d dd L Ld Nf^4+Br d dd L Ld Nf^4+Bl e ed L Ld Nf^4+Br e ed L Ld Nf^4+d dd Gl L Ld Nf^4+d dd Gr L Ld Nf^4+2 d dd H Hd L Ld Nf^4+2 e ed H Hd L Ld Nf^4+1/2 ed^2 H^2 Ld^2 Nf^4+1/2 Bl L^2 Ld^2 Nf^4+1/2 Br L^2 Ld^2 Nf^4+5/4 H Hd L^2 Ld^2 Nf^4+Bl^2 d Hd Nf^2 Q+Br^2 d Hd Nf^2 Q+2 Bl d Gl Hd Nf^2 Q+3 d Gl^2 Hd Nf^2 Q+Br d Gr Hd Nf^2 Q+2 d Gr^2 Hd Nf^2 Q+Bl d H Hd^2 Nf^2 Q+d Gl H Hd^2 Nf^2 Q+d H^2 Hd^3 Nf^2 Q-1/2 dd^2 H^2 L Nf^3 Q+1/2 dd^2 H^2 L Nf^4 Q+2 d e Hd^2 L Nf^4 Q+Bl d ed Ld Nf^4 Q+Br d ed Ld Nf^4 Q+d ed Gl Ld Nf^4 Q+d ed Gr Ld Nf^4 Q+2 d ed H Hd Ld Nf^4 Q+d^2 Hd^2 Nf^2 Q^2-1/2 dd ed H^2 Nf^3 Q^2+1/2 dd ed H^2 Nf^4 Q^2+d^2 Hd^2 Nf^4 Q^2+1/3 H Hd L Nf^2 Q^3+Bl L Nf^4 Q^3+2 Gl L Nf^4 Q^3+5/3 H Hd L Nf^4 Q^3+Bl^2 dd H Nf^2 Qd+Br^2 dd H Nf^2 Qd+Bl dd Gl H Nf^2 Qd+2 dd Gl^2 H Nf^2 Qd+2 Br dd Gr H Nf^2 Qd+3 dd Gr^2 H Nf^2 Qd+Br dd H^2 Hd Nf^2 Qd+dd Gr H^2 Hd Nf^2 Qd+dd H^3 Hd^2 Nf^2 Qd-1/2 d^2 Hd^2 Ld Nf^3 Qd+Bl dd e L Nf^4 Qd+Br dd e L Nf^4 Qd+dd e Gl L Nf^4 Qd+dd e Gr L Nf^4 Qd+2 dd e H Hd L Nf^4 Qd+2 dd ed H^2 Ld Nf^4 Qd+1/2 d^2 Hd^2 Ld Nf^4 Qd+2 Bl d dd Nf^4 Q Qd+2 Br d dd Nf^4 Q Qd+Bl e ed Nf^4 Q Qd+Br e ed Nf^4 Q Qd+4 d dd Gl Nf^4 Q Qd+e ed Gl Nf^4 Q Qd+4 d dd Gr Nf^4 Q Qd+e ed Gr Nf^4 Q Qd+4 d dd H Hd Nf^4 Q Qd+2 e ed H Hd Nf^4 Q Qd+2 Bl L Ld Nf^4 Q Qd+2 Br L Ld Nf^4 Q Qd+2 Gl L Ld Nf^4 Q Qd+2 Gr L Ld Nf^4 Q Qd+5 H Hd L Ld Nf^4 Q Qd+dd^2 H^2 Nf^2 Qd^2-1/2 d e Hd^2 Nf^3 Qd^2+dd^2 H^2 Nf^4 Qd^2+1/2 d e Hd^2 Nf^4 Qd^2-Bl Nf^2 Q^2 Qd^2-Br Nf^2 Q^2 Qd^2+1/2 H Hd Nf^2 Q^2 Qd^2+Bl Nf^4 Q^2 Qd^2+Br Nf^4 Q^2 Qd^2+2 Gl Nf^4 Q^2 Qd^2+2 Gr Nf^4 Q^2 Qd^2+5/2 H Hd Nf^4 Q^2 Qd^2+1/3 H Hd Ld Nf^2 Qd^3+Br Ld Nf^4 Qd^3+2 Gr Ld Nf^4 Qd^3+5/3 H Hd Ld Nf^4 Qd^3+Bl Br d dd Nf^2 t+Bl Br e ed Nf^2 t+Bl d dd Gl Nf^2 t+Br d dd Gl Nf^2 t+d dd Gl^2 Nf^2 t+Bl d dd Gr Nf^2 t+Br d dd Gr Nf^2 t+3 d dd Gl Gr Nf^2 t+e ed Gl Gr Nf^2 t+d dd Gr^2 Nf^2 t+2 Bl d dd H Hd Nf^2 t+2 Br d dd H Hd Nf^2 t+2 Bl e ed H Hd Nf^2 t+2 Br e ed H Hd Nf^2 t+2 d dd Gl H Hd Nf^2 t+2 d dd Gr H Hd Nf^2 t+d dd H^2 Hd^2 Nf^2 t+e ed H^2 Hd^2 Nf^2 t+Bl Br L Ld Nf^2 t+Gl Gr L Ld Nf^2 t+4 Bl H Hd L Ld Nf^2 t+4 Br H Hd L Ld Nf^2 t+4 H^2 Hd^2 L Ld Nf^2 t-1/2 e^2 ed Hd L Nf^3 t-1/2 e ed^2 H Ld Nf^3 t+3 d dd e Hd L Nf^4 t+3/2 e^2 ed Hd L Nf^4 t+3 d dd ed H Ld Nf^4 t+3/2 e ed^2 H Ld Nf^4 t+3 e Hd L^2 Ld Nf^4 t+3 ed H L Ld^2 Nf^4 t+3 d^2 dd Hd Nf^4 Q t+3 d e ed Hd Nf^4 Q t+6 d Hd L Ld Nf^4 Q t+3 dd H L Nf^4 Q^2 t+ed H Nf^4 Q^3 t+3 d dd^2 H Nf^4 Qd t+3 dd e ed H Nf^4 Qd t+6 dd H L Ld Nf^4 Qd t+Bl Br Nf^2 Q Qd t+Bl Gl Nf^2 Q Qd t+Br Gl Nf^2 Q Qd t+Gl^2 Nf^2 Q Qd t+Bl Gr Nf^2 Q Qd t+Br Gr Nf^2 Q Qd t+3 Gl Gr Nf^2 Q Qd t+Gr^2 Nf^2 Q Qd t+4 Bl H Hd Nf^2 Q Qd t+4 Br H Hd Nf^2 Q Qd t+4 Gl H Hd Nf^2 Q Qd t+4 Gr H Hd Nf^2 Q Qd t+4 H^2 Hd^2 Nf^2 Q Qd t+6 e Hd L Nf^4 Q Qd t+6 ed H Ld Nf^4 Q Qd t+6 d Hd Nf^4 Q^2 Qd t+3 d Hd Ld Nf^4 Qd^2 t+6 dd H Nf^4 Q Qd^2 t+e Hd Nf^4 Qd^3 t+Bl^2 H Hd t^2+Bl Br H Hd t^2+Br^2 H Hd t^2+Gl^2 H Hd t^2+Gl Gr H Hd t^2+Gr^2 H Hd t^2+Bl H^2 Hd^2 t^2+Br H^2 Hd^2 t^2+2 H^3 Hd^3 t^2+d^2 dd^2 Nf^2 t^2+1/2 e^2 ed^2 Nf^2 t^2+2 Bl e Hd L Nf^2 t^2+Br e Hd L Nf^2 t^2+6 e H Hd^2 L Nf^2 t^2+Bl ed H Ld Nf^2 t^2+2 Br ed H Ld Nf^2 t^2+6 ed H^2 Hd Ld Nf^2 t^2+L^2 Ld^2 Nf^2 t^2+d^2 dd^2 Nf^4 t^2+2 d dd e ed Nf^4 t^2+1/2 e^2 ed^2 Nf^4 t^2+2 d dd L Ld Nf^4 t^2+2 e ed L Ld Nf^4 t^2+L^2 Ld^2 Nf^4 t^2+2 Bl d Hd Nf^2 Q t^2+Br d Hd Nf^2 Q t^2+2 d Gl Hd Nf^2 Q t^2+d Gr Hd Nf^2 Q t^2+6 d H Hd^2 Nf^2 Q t^2+2 d ed Ld Nf^4 Q t^2+L Nf^4 Q^3 t^2+Bl dd H Nf^2 Qd t^2+2 Br dd H Nf^2 Qd t^2+dd Gl H Nf^2 Qd t^2+2 dd Gr H Nf^2 Qd t^2+6 dd H^2 Hd Nf^2 Qd t^2+2 dd e L Nf^4 Qd t^2+4 d dd Nf^4 Q Qd t^2+2 e ed Nf^4 Q Qd t^2+4 L Ld Nf^4 Q Qd t^2+2 Nf^2 Q^2 Qd^2 t^2+2 Nf^4 Q^2 Qd^2 t^2+Ld Nf^4 Qd^3 t^2+2 d dd H Hd Nf^2 t^3+2 e ed H Hd Nf^2 t^3+4 H Hd L Ld Nf^2 t^3+4 H Hd Nf^2 Q Qd t^3+3 H^2 Hd^2 t^4+dd H^2 L Ld Nf^4 u+Bl^2 H Nf^2 Q u+Br^2 H Nf^2 Q u+2 Bl Gl H Nf^2 Q u+3 Gl^2 H Nf^2 Q u+Br Gr H Nf^2 Q u+2 Gr^2 H Nf^2 Q u+Bl H^2 Hd Nf^2 Q u+Gl H^2 Hd Nf^2 Q u+H^3 Hd^2 Nf^2 Q u+3 Bl e L Nf^4 Q u+3 e Gl L Nf^4 Q u+4 e H Hd L Nf^4 Q u+ed H^2 Ld Nf^4 Q u+3 Bl d Nf^4 Q^2 u+6 d Gl Nf^4 Q^2 u+4 d H Hd Nf^4 Q^2 u+Bl d Ld Nf^4 Qd u+Br d Ld Nf^4 Qd u+2 d Gl Ld Nf^4 Qd u+2 d Gr Ld Nf^4 Qd u+2 d H Hd Ld Nf^4 Qd u+2 dd H^2 Nf^4 Q Qd u+1/2 Bl e Nf^3 Qd^2 u-1/2 Br e Nf^3 Qd^2 u+1/2 Bl e Nf^4 Qd^2 u+1/2 Br e Nf^4 Qd^2 u+e Gl Nf^4 Qd^2 u+e Gr Nf^4 Qd^2 u+e H Hd Nf^4 Qd^2 u+Bl dd H^2 Nf^2 t u+Br dd H^2 Nf^2 t u+dd Gl H^2 Nf^2 t u+dd Gr H^2 Nf^2 t u+dd H^3 Hd Nf^2 t u+1/2 d^2 Hd Ld Nf^3 t u+3 dd e H L Nf^4 t u+3/2 d^2 Hd Ld Nf^4 t u+6 d dd H Nf^4 Q t u+3 e ed H Nf^4 Q t u+6 H L Ld Nf^4 Q t u+3 d e Hd Nf^4 Qd t u+6 H Nf^4 Q^2 Qd t u+3 H Ld Nf^4 Qd^2 t u+2 Bl H Nf^2 Q t^2 u+Br H Nf^2 Q t^2 u+2 Gl H Nf^2 Q t^2 u+Gr H Nf^2 Q t^2 u+6 H^2 Hd Nf^2 Q t^2 u+3 e L Nf^4 Q t^2 u+3 d Nf^4 Q^2 t^2 u+2 d Ld Nf^4 Qd t^2 u+e Nf^4 Qd^2 t^2 u+dd H^2 Nf^2 t^3 u+1/2 Bl d e Nf^3 u^2+3/2 Bl d e Nf^4 u^2+3 d e Gl Nf^4 u^2+d e H Hd Nf^4 u^2+H^2 Nf^2 Q^2 u^2+H^2 Nf^4 Q^2 u^2-1/2 H^2 Ld Nf^3 Qd u^2+1/2 H^2 Ld Nf^4 Qd u^2+1/2 d H Ld Nf^3 t u^2+3/2 d H Ld Nf^4 t u^2+1/2 e H Nf^3 Qd t u^2+3/2 e H Nf^4 Qd t u^2-1/2 d e Nf^3 t^2 u^2+3/2 d e Nf^4 t^2 u^2+d Hd^2 L Ld Nf^4 ud+Bl dd L Nf^4 Q ud+Br dd L Nf^4 Q ud+2 dd Gl L Nf^4 Q ud+2 dd Gr L Nf^4 Q ud+2 dd H Hd L Nf^4 Q ud-1/2 Bl ed Nf^3 Q^2 ud+1/2 Br ed Nf^3 Q^2 ud+1/2 Bl ed Nf^4 Q^2 ud+1/2 Br ed Nf^4 Q^2 ud+ed Gl Nf^4 Q^2 ud+ed Gr Nf^4 Q^2 ud+ed H Hd Nf^4 Q^2 ud+Bl^2 Hd Nf^2 Qd ud+Br^2 Hd Nf^2 Qd ud+Bl Gl Hd Nf^2 Qd ud+2 Gl^2 Hd Nf^2 Qd ud+2 Br Gr Hd Nf^2 Qd ud+3 Gr^2 Hd Nf^2 Qd ud+Br H Hd^2 Nf^2 Qd ud+Gr H Hd^2 Nf^2 Qd ud+H^2 Hd^3 Nf^2 Qd ud+e Hd^2 L Nf^4 Qd ud+3 Br ed Ld Nf^4 Qd ud+3 ed Gr Ld Nf^4 Qd ud+4 ed H Hd Ld Nf^4 Qd ud+2 d Hd^2 Nf^4 Q Qd ud+3 Br dd Nf^4 Qd^2 ud+6 dd Gr Nf^4 Qd^2 ud+4 dd H Hd Nf^4 Qd^2 ud+Bl d Hd^2 Nf^2 t ud+Br d Hd^2 Nf^2 t ud+d Gl Hd^2 Nf^2 t ud+d Gr Hd^2 Nf^2 t ud+d H Hd^3 Nf^2 t ud+1/2 dd^2 H L Nf^3 t ud+3/2 dd^2 H L Nf^4 t ud+3 d ed Hd Ld Nf^4 t ud+3 dd ed H Nf^4 Q t ud+3 Hd L Nf^4 Q^2 t ud+6 d dd Hd Nf^4 Qd t ud+3 e ed Hd Nf^4 Qd t ud+6 Hd L Ld Nf^4 Qd t ud+6 Hd Nf^4 Q Qd^2 t ud+2 dd L Nf^4 Q t^2 ud+ed Nf^4 Q^2 t^2 ud+Bl Hd Nf^2 Qd t^2 ud+2 Br Hd Nf^2 Qd t^2 ud+Gl Hd Nf^2 Qd t^2 ud+2 Gr Hd Nf^2 Qd t^2 ud+6 H Hd^2 Nf^2 Qd t^2 ud+3 ed Ld Nf^4 Qd t^2 ud+3 dd Nf^4 Qd^2 t^2 ud+d Hd^2 Nf^2 t^3 ud+2 Bl d dd Nf^4 u ud+2 Br d dd Nf^4 u ud+Bl e ed Nf^4 u ud+Br e ed Nf^4 u ud+4 d dd Gl Nf^4 u ud+e ed Gl Nf^4 u ud+4 d dd Gr Nf^4 u ud+e ed Gr Nf^4 u ud+2 d dd H Hd Nf^4 u ud+e ed H Hd Nf^4 u ud+Bl L Ld Nf^4 u ud+Br L Ld Nf^4 u ud+Gl L Ld Nf^4 u ud+Gr L Ld Nf^4 u ud+2 H Hd L Ld Nf^4 u ud+2 Bl Nf^4 Q Qd u ud+2 Br Nf^4 Q Qd u ud+4 Gl Nf^4 Q Qd u ud+4 Gr Nf^4 Q Qd u ud+4 H Hd Nf^4 Q Qd u ud+Bl Br Nf^2 t u ud+Bl Gl Nf^2 t u ud+Br Gl Nf^2 t u ud+Gl^2 Nf^2 t u ud+Bl Gr Nf^2 t u ud+Br Gr Nf^2 t u ud+3 Gl Gr Nf^2 t u ud+Gr^2 Nf^2 t u ud+2 Bl H Hd Nf^2 t u ud+2 Br H Hd Nf^2 t u ud+2 Gl H Hd Nf^2 t u ud+2 Gr H Hd Nf^2 t u ud+H^2 Hd^2 Nf^2 t u ud+3 e Hd L Nf^4 t u ud+3 ed H Ld Nf^4 t u ud+6 d Hd Nf^4 Q t u ud+6 dd H Nf^4 Qd t u ud+4 d dd Nf^4 t^2 u ud+2 e ed Nf^4 t^2 u ud+2 L Ld Nf^4 t^2 u ud+4 Nf^4 Q Qd t^2 u ud+2 H Hd Nf^2 t^3 u ud+3 H Nf^4 Q t u^2 ud+1/2 Br dd ed Nf^3 ud^2+3/2 Br dd ed Nf^4 ud^2+3 dd ed Gr Nf^4 ud^2+dd ed H Hd Nf^4 ud^2-1/2 Hd^2 L Nf^3 Q ud^2+1/2 Hd^2 L Nf^4 Q ud^2+Hd^2 Nf^2 Qd^2 ud^2+Hd^2 Nf^4 Qd^2 ud^2+1/2 dd Hd L Nf^3 t ud^2+3/2 dd Hd L Nf^4 t ud^2+1/2 ed Hd Nf^3 Q t ud^2+3/2 ed Hd Nf^4 Q t ud^2-1/2 dd ed Nf^3 t^2 ud^2+3/2 dd ed Nf^4 t^2 ud^2+3 Hd Nf^4 Qd t u ud^2-1/2 Bl Nf^2 u^2 ud^2-1/2 Br Nf^2 u^2 ud^2+1/2 H Hd Nf^2 u^2 ud^2+1/2 Bl Nf^4 u^2 ud^2+1/2 Br Nf^4 u^2 ud^2+Gl Nf^4 u^2 ud^2+Gr Nf^4 u^2 ud^2+1/2 H Hd Nf^4 u^2 ud^2+Nf^2 t^2 u^2 ud^2+Nf^4 t^2 u^2 ud^2+Bl H^2 Hd^2 Wl+2 Bl e Hd L Nf^2 Wl+2 e H Hd^2 L Nf^2 Wl+Bl ed H Ld Nf^2 Wl+1/4 L^2 Ld^2 Nf^2 Wl+d dd L Ld Nf^4 Wl+e ed L Ld Nf^4 Wl+3/4 L^2 Ld^2 Nf^4 Wl+2 Bl d Hd Nf^2 Q Wl+2 d Gl Hd Nf^2 Q Wl+2 d H Hd^2 Nf^2 Q Wl+d ed Ld Nf^4 Q Wl+1/2 L Nf^3 Q^3 Wl+3/2 L Nf^4 Q^3 Wl+Bl dd H Nf^2 Qd Wl+dd Gl H Nf^2 Qd Wl+dd e L Nf^4 Qd Wl+2 d dd Nf^4 Q Qd Wl+e ed Nf^4 Q Qd Wl+3 L Ld Nf^4 Q Qd Wl+1/2 Nf^2 Q^2 Qd^2 Wl+3/2 Nf^4 Q^2 Qd^2 Wl+2 d dd H Hd Nf^2 t Wl+2 e ed H Hd Nf^2 t Wl+Bl L Ld Nf^2 t Wl+Br L Ld Nf^2 t Wl+6 H Hd L Ld Nf^2 t Wl+Bl Nf^2 Q Qd t Wl+Br Nf^2 Q Qd t Wl+Gl Nf^2 Q Qd t Wl+Gr Nf^2 Q Qd t Wl+6 H Hd Nf^2 Q Qd t Wl+2 Bl H Hd t^2 Wl+Br H Hd t^2 Wl+2 H^2 Hd^2 t^2 Wl+2 e Hd L Nf^2 t^2 Wl+ed H Ld Nf^2 t^2 Wl+2 d Hd Nf^2 Q t^2 Wl+dd H Nf^2 Qd t^2 Wl+2 Bl H Nf^2 Q u Wl+2 Gl H Nf^2 Q u Wl+2 H^2 Hd Nf^2 Q u Wl+3 e L Nf^4 Q u Wl+3 d Nf^4 Q^2 u Wl+d Ld Nf^4 Qd u Wl-1/2 e Nf^3 Qd^2 u Wl+1/2 e Nf^4 Qd^2 u Wl+dd H^2 Nf^2 t u Wl+2 H Nf^2 Q t^2 u Wl+dd L Nf^4 Q ud Wl+1/2 ed Nf^3 Q^2 ud Wl+1/2 ed Nf^4 Q^2 ud Wl+Bl Hd Nf^2 Qd ud Wl+Gl Hd Nf^2 Qd ud Wl+d Hd^2 Nf^2 t ud Wl+Hd Nf^2 Qd t^2 ud Wl+L Ld Nf^4 u ud Wl+2 Nf^4 Q Qd u ud Wl+2 H Hd Nf^2 t u ud Wl+2 Bl^2 Wl^2+Br^2 Wl^2+2 Gl^2 Wl^2+Gr^2 Wl^2+Bl H Hd Wl^2+2 H^2 Hd^2 Wl^2+2 e Hd L Nf^2 Wl^2+ed H Ld Nf^2 Wl^2+2 d Hd Nf^2 Q Wl^2+dd H Nf^2 Qd Wl^2+L Ld Nf^2 t Wl^2+Nf^2 Q Qd t Wl^2+2 H Hd t^2 Wl^2+2 H Nf^2 Q u Wl^2+Hd Nf^2 Qd ud Wl^2+H Hd Wl^3+2 Wl^4+Br H^2 Hd^2 Wr+Br e Hd L Nf^2 Wr+2 Br ed H Ld Nf^2 Wr+2 ed H^2 Hd Ld Nf^2 Wr+1/4 L^2 Ld^2 Nf^2 Wr+d dd L Ld Nf^4 Wr+e ed L Ld Nf^4 Wr+3/4 L^2 Ld^2 Nf^4 Wr+Br d Hd Nf^2 Q Wr+d Gr Hd Nf^2 Q Wr+d ed Ld Nf^4 Q Wr+2 Br dd H Nf^2 Qd Wr+2 dd Gr H Nf^2 Qd Wr+2 dd H^2 Hd Nf^2 Qd Wr+dd e L Nf^4 Qd Wr+2 d dd Nf^4 Q Qd Wr+e ed Nf^4 Q Qd Wr+3 L Ld Nf^4 Q Qd Wr+1/2 Nf^2 Q^2 Qd^2 Wr+3/2 Nf^4 Q^2 Qd^2 Wr+1/2 Ld Nf^3 Qd^3 Wr+3/2 Ld Nf^4 Qd^3 Wr+2 d dd H Hd Nf^2 t Wr+2 e ed H Hd Nf^2 t Wr+Bl L Ld Nf^2 t Wr+Br L Ld Nf^2 t Wr+6 H Hd L Ld Nf^2 t Wr+Bl Nf^2 Q Qd t Wr+Br Nf^2 Q Qd t Wr+Gl Nf^2 Q Qd t Wr+Gr Nf^2 Q Qd t Wr+6 H Hd Nf^2 Q Qd t Wr+Bl H Hd t^2 Wr+2 Br H Hd t^2 Wr+2 H^2 Hd^2 t^2 Wr+e Hd L Nf^2 t^2 Wr+2 ed H Ld Nf^2 t^2 Wr+d Hd Nf^2 Q t^2 Wr+2 dd H Nf^2 Qd t^2 Wr+Br H Nf^2 Q u Wr+Gr H Nf^2 Q u Wr+d Ld Nf^4 Qd u Wr+1/2 e Nf^3 Qd^2 u Wr+1/2 e Nf^4 Qd^2 u Wr+dd H^2 Nf^2 t u Wr+H Nf^2 Q t^2 u Wr+dd L Nf^4 Q ud Wr-1/2 ed Nf^3 Q^2 ud Wr+1/2 ed Nf^4 Q^2 ud Wr+2 Br Hd Nf^2 Qd ud Wr+2 Gr Hd Nf^2 Qd ud Wr+2 H Hd^2 Nf^2 Qd ud Wr+3 ed Ld Nf^4 Qd ud Wr+3 dd Nf^4 Qd^2 ud Wr+d Hd^2 Nf^2 t ud Wr+2 Hd Nf^2 Qd t^2 ud Wr+L Ld Nf^4 u ud Wr+2 Nf^4 Q Qd u ud Wr+2 H Hd Nf^2 t u ud Wr+Bl Br Wl Wr+Gl Gr Wl Wr+d dd Nf^2 t Wl Wr+e ed Nf^2 t Wl Wr+2 L Ld Nf^2 t Wl Wr+2 Nf^2 Q Qd t Wl Wr+2 H Hd t^2 Wl Wr+Nf^2 t u ud Wl Wr+Bl^2 Wr^2+2 Br^2 Wr^2+Gl^2 Wr^2+2 Gr^2 Wr^2+Br H Hd Wr^2+2 H^2 Hd^2 Wr^2+e Hd L Nf^2 Wr^2+2 ed H Ld Nf^2 Wr^2+d Hd Nf^2 Q Wr^2+2 dd H Nf^2 Qd Wr^2+L Ld Nf^2 t Wr^2+Nf^2 Q Qd t Wr^2+2 H Hd t^2 Wr^2+H Nf^2 Q u Wr^2+2 Hd Nf^2 Qd ud Wr^2+2 Wl^2 Wr^2+H Hd Wr^3+2 Wr^4;
h9=1/2 Bl^2 H^2 L^2 Nf+1/2 Br^2 H^2 L^2 Nf+1/2 Gl^2 H^2 L^2 Nf+1/2 Gr^2 H^2 L^2 Nf-1/2 Bl H^3 Hd L^2 Nf+1/2 H^4 Hd^2 L^2 Nf+1/2 Bl^2 Hd^2 Ld^2 Nf+1/2 Br^2 Hd^2 Ld^2 Nf+1/2 Gl^2 Hd^2 Ld^2 Nf+1/2 Gr^2 Hd^2 Ld^2 Nf-1/2 Br H Hd^3 Ld^2 Nf+1/2 H^2 Hd^4 Ld^2 Nf-1/3 d^3 H Hd^2 L Nf^2+1/2 Bl^2 H^2 L^2 Nf^2+1/2 Br^2 H^2 L^2 Nf^2+1/2 Gl^2 H^2 L^2 Nf^2+1/2 Gr^2 H^2 L^2 Nf^2+1/2 Bl H^3 Hd L^2 Nf^2+1/2 H^4 Hd^2 L^2 Nf^2-1/3 dd^3 H^2 Hd Ld Nf^2+1/2 Bl^2 Hd^2 Ld^2 Nf^2+1/2 Br^2 Hd^2 Ld^2 Nf^2+1/2 Gl^2 Hd^2 Ld^2 Nf^2+1/2 Gr^2 Hd^2 Ld^2 Nf^2+1/2 Br H Hd^3 Ld^2 Nf^2+1/2 H^2 Hd^4 Ld^2 Nf^2-1/6 dd^3 e^2 ed Nf^3-1/6 d^3 e ed^2 Nf^3+1/2 Bl d^3 Hd L Nf^3+13/24 e^2 L^4 Nf^3+1/2 Br dd^3 H Ld Nf^3+1/2 ed H^3 L^2 Ld Nf^3+1/2 e Hd^3 L Ld^2 Nf^3+13/24 ed^2 Ld^4 Nf^3-1/4 d dd^4 e Nf^4-1/4 d^4 dd ed Nf^4-1/6 dd^3 e^2 ed Nf^4-1/6 d^3 e ed^2 Nf^4+1/2 Bl d^3 Hd L Nf^4+d^3 Gl Hd L Nf^4+1/3 d^3 H Hd^2 L Nf^4+Bl e H L^3 Nf^4+e H^2 Hd L^3 Nf^4+7/24 e^2 L^4 Nf^4+1/2 Br dd^3 H Ld Nf^4+dd^3 Gr H Ld Nf^4+1/3 dd^3 H^2 Hd Ld Nf^4-1/3 dd^3 e L Ld Nf^4-1/3 d^3 ed L Ld Nf^4+1/2 ed H^3 L^2 Ld Nf^4+1/2 e Hd^3 L Ld^2 Nf^4+Br ed Hd Ld^3 Nf^4+ed H Hd^2 Ld^3 Nf^4+7/24 ed^2 Ld^4 Nf^4+1/6 dd^3 e^2 ed Nf^5+1/6 d^3 e ed^2 Nf^5-1/24 e^2 L^4 Nf^5-1/24 ed^2 Ld^4 Nf^5+1/4 d dd^4 e Nf^6+1/4 d^4 dd ed Nf^6+1/6 dd^3 e^2 ed Nf^6+1/6 d^3 e ed^2 Nf^6+5/24 e^2 L^4 Nf^6+1/3 dd^3 e L Ld Nf^6+1/3 d^3 ed L Ld Nf^6+5/24 ed^2 Ld^4 Nf^6-1/2 Bl dd^2 e Hd Nf^3 Q+1/2 Br dd^2 e Hd Nf^3 Q-1/2 dd^2 e H Hd^2 Nf^3 Q+1/2 d Hd^3 Ld^2 Nf^3 Q+1/2 Bl dd^2 e Hd Nf^4 Q+1/2 Br dd^2 e Hd Nf^4 Q+dd^2 e Gl Hd Nf^4 Q+dd^2 e Gr Hd Nf^4 Q+1/2 dd^2 e H Hd^2 Nf^4 Q+3 Bl d H L^2 Nf^4 Q+3 d Gl H L^2 Nf^4 Q+3 d H^2 Hd L^2 Nf^4 Q+1/3 d e L^3 Nf^4 Q+1/2 d Hd^3 Ld^2 Nf^4 Q+5/3 d e L^3 Nf^6 Q+d dd^3 Ld Nf^6 Q+dd^2 e ed Ld Nf^6 Q+dd^2 L Ld^2 Nf^6 Q+3/2 d^2 L^2 Nf^3 Q^2-1/2 dd H Hd^2 Ld Nf^3 Q^2+Bl dd Hd Ld Nf^4 Q^2+Br dd Hd Ld Nf^4 Q^2+2 dd Gl Hd Ld Nf^4 Q^2+2 dd Gr Hd Ld Nf^4 Q^2+3/2 dd H Hd^2 Ld Nf^4 Q^2+5/2 d^2 L^2 Nf^6 Q^2+dd ed Ld^2 Nf^6 Q^2-1/3 e Hd^3 Nf^2 Q^3+1/3 e Hd^3 Nf^4 Q^3+7/12 dd^2 Nf^3 Q^4+1/12 dd^2 Nf^4 Q^4-1/12 dd^2 Nf^5 Q^4+5/12 dd^2 Nf^6 Q^4+1/2 Bl d^2 ed H Nf^3 Qd-1/2 Br d^2 ed H Nf^3 Qd-1/2 d^2 ed H^2 Hd Nf^3 Qd+1/2 dd H^3 L^2 Nf^3 Qd+1/2 Bl d^2 ed H Nf^4 Qd+1/2 Br d^2 ed H Nf^4 Qd+d^2 ed Gl H Nf^4 Qd+d^2 ed Gr H Nf^4 Qd+1/2 d^2 ed H^2 Hd Nf^4 Qd+1/2 dd H^3 L^2 Nf^4 Qd+3 Br dd Hd Ld^2 Nf^4 Qd+3 dd Gr Hd Ld^2 Nf^4 Qd+3 dd H Hd^2 Ld^2 Nf^4 Qd+1/3 dd ed Ld^3 Nf^4 Qd+d^3 dd L Nf^6 Qd+d^2 e ed L Nf^6 Qd+d^2 L^2 Ld Nf^6 Qd+5/3 dd ed Ld^3 Nf^6 Qd+ed H^3 L Nf^4 Q Qd+e Hd^3 Ld Nf^4 Q Qd+dd^3 e Nf^6 Q Qd+d^3 ed Nf^6 Q Qd+3 dd^2 Ld Nf^6 Q^2 Qd-1/2 d H^2 Hd L Nf^3 Qd^2+3/2 dd^2 Ld^2 Nf^3 Qd^2+Bl d H L Nf^4 Qd^2+Br d H L Nf^4 Qd^2+2 d Gl H L Nf^4 Qd^2+2 d Gr H L Nf^4 Qd^2+3/2 d H^2 Hd L Nf^4 Qd^2+d e L^2 Nf^6 Qd^2+5/2 dd^2 Ld^2 Nf^6 Qd^2+3 d^2 L Nf^6 Q Qd^2-1/3 ed H^3 Nf^2 Qd^3+1/3 ed H^3 Nf^4 Qd^3+7/12 d^2 Nf^3 Qd^4+1/12 d^2 Nf^4 Qd^4-1/12 d^2 Nf^5 Qd^4+5/12 d^2 Nf^6 Qd^4+1/3 Br dd^3 e Nf^2 t+1/3 Bl d^3 ed Nf^2 t-1/3 d^3 ed Gl Nf^2 t-1/3 dd^3 e Gr Nf^2 t-1/3 dd^3 e H Hd Nf^2 t-1/3 d^3 ed H Hd Nf^2 t+Bl ed H^3 L Nf^2 t+Br ed H^3 L Nf^2 t+ed H^4 Hd L Nf^2 t+Bl e Hd^3 Ld Nf^2 t+Br e Hd^3 Ld Nf^2 t+e H Hd^4 Ld Nf^2 t+1/3 H^2 L^3 Ld Nf^2 t+1/3 Hd^2 L Ld^3 Nf^2 t+1/2 Bl dd^3 e Nf^3 t+1/2 Br d^3 ed Nf^3 t+1/2 dd^3 e H Hd Nf^3 t+1/2 d^3 ed H Hd Nf^3 t-1/2 d dd H^2 L^2 Nf^3 t-1/2 e ed H^2 L^2 Nf^3 t-1/2 H^2 L^3 Ld Nf^3 t-1/2 d dd Hd^2 Ld^2 Nf^3 t-1/2 e ed Hd^2 Ld^2 Nf^3 t-1/2 Hd^2 L Ld^3 Nf^3 t+1/2 Bl dd^3 e Nf^4 t+2/3 Br dd^3 e Nf^4 t+2/3 Bl d^3 ed Nf^4 t+1/2 Br d^3 ed Nf^4 t+dd^3 e Gl Nf^4 t+4/3 d^3 ed Gl Nf^4 t+4/3 dd^3 e Gr Nf^4 t+d^3 ed Gr Nf^4 t+5/6 dd^3 e H Hd Nf^4 t+5/6 d^3 ed H Hd Nf^4 t+5/2 d dd H^2 L^2 Nf^4 t+5/2 e ed H^2 L^2 Nf^4 t+13/6 H^2 L^3 Ld Nf^4 t+5/2 d dd Hd^2 Ld^2 Nf^4 t+5/2 e ed Hd^2 Ld^2 Nf^4 t+13/6 Hd^2 L Ld^3 Nf^4 t+1/2 Bl dd^2 Ld Nf^3 Q t+dd^2 H Hd Ld Nf^3 Q t+5 d ed H^2 L Nf^4 Q t+3/2 Bl dd^2 Ld Nf^4 Q t+2 Br dd^2 Ld Nf^4 Q t+3 dd^2 Gl Ld Nf^4 Q t+4 dd^2 Gr Ld Nf^4 Q t+5 dd^2 H Hd Ld Nf^4 Q t+1/2 dd e Hd^2 Nf^3 Q^2 t+5/2 dd e Hd^2 Nf^4 Q^2 t+1/3 Hd^2 Ld Nf^2 Q^3 t+1/2 Hd^2 Ld Nf^3 Q^3 t+13/6 Hd^2 Ld Nf^4 Q^3 t+1/2 Br d^2 L Nf^3 Qd t+d^2 H Hd L Nf^3 Qd t+2 Bl d^2 L Nf^4 Qd t+3/2 Br d^2 L Nf^4 Qd t+4 d^2 Gl L Nf^4 Qd t+3 d^2 Gr L Nf^4 Qd t+5 d^2 H Hd L Nf^4 Qd t+5 dd e Hd^2 Ld Nf^4 Qd t-1/2 H^2 L^2 Nf^3 Q Qd t-1/2 Hd^2 Ld^2 Nf^3 Q Qd t+13/2 H^2 L^2 Nf^4 Q Qd t+13/2 Hd^2 Ld^2 Nf^4 Q Qd t+1/2 d ed H^2 Nf^3 Qd^2 t+5/2 d ed H^2 Nf^4 Qd^2 t+1/3 H^2 L Nf^2 Qd^3 t+1/2 H^2 L Nf^3 Qd^3 t+13/6 H^2 L Nf^4 Qd^3 t+1/2 ed^2 H^4 Nf t^2+1/2 e^2 Hd^4 Nf t^2-1/2 Bl H^2 L^2 Nf t^2-Br H^2 L^2 Nf t^2+1/2 H^3 Hd L^2 Nf t^2-Bl Hd^2 Ld^2 Nf t^2-1/2 Br Hd^2 Ld^2 Nf t^2+1/2 H Hd^3 Ld^2 Nf t^2+1/2 ed^2 H^4 Nf^2 t^2+1/2 e^2 Hd^4 Nf^2 t^2+1/3 d^3 Hd L Nf^2 t^2+7/2 Bl H^2 L^2 Nf^2 t^2+2 Br H^2 L^2 Nf^2 t^2+11/2 H^3 Hd L^2 Nf^2 t^2-1/3 e H L^3 Nf^2 t^2+1/3 dd^3 H Ld Nf^2 t^2+2 Bl Hd^2 Ld^2 Nf^2 t^2+7/2 Br Hd^2 Ld^2 Nf^2 t^2+11/2 H Hd^3 Ld^2 Nf^2 t^2-1/3 ed Hd Ld^3 Nf^2 t^2+5/3 d^3 Hd L Nf^4 t^2+10/3 e H L^3 Nf^4 t^2+5/3 dd^3 H Ld Nf^4 t^2+10/3 ed Hd Ld^3 Nf^4 t^2+1/2 dd^2 e Hd Nf^3 Q t^2+7/2 dd^2 e Hd Nf^4 Q t^2+10 d H L^2 Nf^4 Q t^2+7 dd Hd Ld Nf^4 Q^2 t^2+1/2 d^2 ed H Nf^3 Qd t^2+7/2 d^2 ed H Nf^4 Qd t^2+10 dd Hd Ld^2 Nf^4 Qd t^2+7 d H L Nf^4 Qd^2 t^2-1/3 dd^3 e Nf^2 t^3-1/3 d^3 ed Nf^2 t^3+3 ed H^3 L Nf^2 t^3+3 e Hd^3 Ld Nf^2 t^3+1/3 dd^3 e Nf^4 t^3+1/3 d^3 ed Nf^4 t^3+dd^2 Ld Nf^4 Q t^3+d^2 L Nf^4 Qd t^3+3/2 H^2 L^2 Nf t^4+3/2 Hd^2 Ld^2 Nf t^4+3/2 H^2 L^2 Nf^2 t^4+3/2 Hd^2 Ld^2 Nf^2 t^4+1/2 Bl d^2 H L Nf^3 u+3/2 Bl d^2 H L Nf^4 u+3 d^2 Gl H L Nf^4 u+d^2 H^2 Hd L Nf^4 u+1/4 d^2 e L^2 Nf^4 u+Bl dd e Hd Ld Nf^4 u+Br dd e Hd Ld Nf^4 u+dd e Gl Hd Ld Nf^4 u+dd e Gr Hd Ld Nf^4 u+dd e H Hd^2 Ld Nf^4 u+1/3 dd L Ld^3 Nf^4 u+1/2 d^2 e L^2 Nf^5 u+5/4 d^2 e L^2 Nf^6 u+d dd^2 Ld^2 Nf^6 u+dd e ed Ld^2 Nf^6 u+2/3 dd L Ld^3 Nf^6 u+1/2 H Hd^2 Ld^2 Nf^3 Q u+H^3 L^2 Nf^4 Q u+Bl Hd Ld^2 Nf^4 Q u+Br Hd Ld^2 Nf^4 Q u+Gl Hd Ld^2 Nf^4 Q u+Gr Hd Ld^2 Nf^4 Q u+3/2 H Hd^2 Ld^2 Nf^4 Q u+1/3 ed Ld^3 Nf^4 Q u+1/2 d^3 L Nf^5 Q u+5/2 d^3 L Nf^6 Q u+2/3 ed Ld^3 Nf^6 Q u-1/2 dd^2 e Nf^5 Q^2 u+3/2 dd^2 e Nf^6 Q^2 u+2 dd Ld Nf^6 Q^3 u+2 dd^2 e Ld Nf^6 Qd u+4 dd Ld^2 Nf^6 Q Qd u-1/6 d^3 Nf^3 Qd^2 u-1/2 H^3 L Nf^3 Qd^2 u+1/6 d^3 Nf^4 Qd^2 u+1/2 H^3 L Nf^4 Qd^2 u+1/6 d^3 Nf^5 Qd^2 u+5/6 d^3 Nf^6 Qd^2 u+1/2 Bl dd Ld^2 Nf^3 t u+1/2 dd Gl Ld^2 Nf^3 t u+d^2 ed H^2 Nf^4 t u+dd e^2 Hd^2 Nf^4 t u+3/2 Bl dd Ld^2 Nf^4 t u+2 Br dd Ld^2 Nf^4 t u+3/2 dd Gl Ld^2 Nf^4 t u+2 dd Gr Ld^2 Nf^4 t u+5 dd H Hd Ld^2 Nf^4 t u+5 e Hd^2 Ld Nf^4 Q t u+5 d H^2 L Nf^4 Qd t u+5 d^2 H L Nf^4 t^2 u+7 dd e Hd Ld Nf^4 t^2 u+7 Hd Ld^2 Nf^4 Q t^2 u+dd Ld^2 Nf^4 t^3 u+1/8 d^4 Nf^2 u^2+41/48 d^4 Nf^3 u^2+1/2 dd^2 e^2 Nf^3 u^2+17/48 d^4 Nf^4 u^2+7/48 d^4 Nf^5 u^2+25/48 d^4 Nf^6 u^2+1/2 dd^2 e^2 Nf^6 u^2+2 dd e Ld Nf^6 Q u^2+Ld^2 Nf^3 Q^2 u^2+Ld^2 Nf^6 Q^2 u^2-1/6 Ld^3 Nf^3 Qd u^2+1/6 Ld^3 Nf^4 Qd u^2-1/3 Ld^3 Nf^5 Qd u^2+1/3 Ld^3 Nf^6 Qd u^2+1/6 e Ld^2 Nf^3 u^3-1/6 e Ld^2 Nf^4 u^3-1/6 e Ld^2 Nf^5 u^3+1/6 e Ld^2 Nf^6 u^3+1/2 Br dd^2 Hd Ld Nf^3 ud+Bl d ed H L Nf^4 ud+Br d ed H L Nf^4 ud+d ed Gl H L Nf^4 ud+d ed Gr H L Nf^4 ud+d ed H^2 Hd L Nf^4 ud+3/2 Br dd^2 Hd Ld Nf^4 ud+3 dd^2 Gr Hd Ld Nf^4 ud+dd^2 H Hd^2 Ld Nf^4 ud+1/3 d L^3 Ld Nf^4 ud+1/4 dd^2 ed Ld^2 Nf^4 ud+1/2 dd^2 ed Ld^2 Nf^5 ud+d^2 dd L^2 Nf^6 ud+d e ed L^2 Nf^6 ud+2/3 d L^3 Ld Nf^6 ud+5/4 dd^2 ed Ld^2 Nf^6 ud+2 d^2 ed L Nf^6 Q ud-1/6 dd^3 Nf^3 Q^2 ud-1/2 Hd^3 Ld Nf^3 Q^2 ud+1/6 dd^3 Nf^4 Q^2 ud+1/2 Hd^3 Ld Nf^4 Q^2 ud+1/6 dd^3 Nf^5 Q^2 ud+5/6 dd^3 Nf^6 Q^2 ud+1/2 H^2 Hd L^2 Nf^3 Qd ud+Bl H L^2 Nf^4 Qd ud+Br H L^2 Nf^4 Qd ud+Gl H L^2 Nf^4 Qd ud+Gr H L^2 Nf^4 Qd ud+3/2 H^2 Hd L^2 Nf^4 Qd ud+1/3 e L^3 Nf^4 Qd ud+Hd^3 Ld^2 Nf^4 Qd ud+1/2 dd^3 Ld Nf^5 Qd ud+2/3 e L^3 Nf^6 Qd ud+5/2 dd^3 Ld Nf^6 Qd ud+4 d L^2 Nf^6 Q Qd ud-1/2 d^2 ed Nf^5 Qd^2 ud+3/2 d^2 ed Nf^6 Qd^2 ud+2 d L Nf^6 Qd^3 ud+1/2 Br d L^2 Nf^3 t ud+1/2 d Gr L^2 Nf^3 t ud+d ed^2 H^2 Nf^4 t ud+dd^2 e Hd^2 Nf^4 t ud+2 Bl d L^2 Nf^4 t ud+3/2 Br d L^2 Nf^4 t ud+2 d Gl L^2 Nf^4 t ud+3/2 d Gr L^2 Nf^4 t ud+5 d H Hd L^2 Nf^4 t ud+5 dd Hd^2 Ld Nf^4 Q t ud+5 ed H^2 L Nf^4 Qd t ud+7 d ed H L Nf^4 t^2 ud+5 dd^2 Hd Ld Nf^4 t^2 ud+7 H L^2 Nf^4 Qd t^2 ud+d L^2 Nf^4 t^3 ud+dd^3 e Nf^6 u ud+d^3 ed Nf^6 u ud+3 dd^2 Ld Nf^6 Q u ud+3 d^2 L Nf^6 Qd u ud-1/2 H^2 L^2 Nf^3 t u ud-1/2 Hd^2 Ld^2 Nf^3 t u ud+5/2 H^2 L^2 Nf^4 t u ud+5/2 Hd^2 Ld^2 Nf^4 t u ud+dd Ld^2 Nf^6 u^2 ud+1/8 dd^4 Nf^2 ud^2+41/48 dd^4 Nf^3 ud^2+1/2 d^2 ed^2 Nf^3 ud^2+17/48 dd^4 Nf^4 ud^2+7/48 dd^4 Nf^5 ud^2+25/48 dd^4 Nf^6 ud^2+1/2 d^2 ed^2 Nf^6 ud^2-1/6 L^3 Nf^3 Q ud^2+1/6 L^3 Nf^4 Q ud^2-1/3 L^3 Nf^5 Q ud^2+1/3 L^3 Nf^6 Q ud^2+2 d ed L Nf^6 Qd ud^2+L^2 Nf^3 Qd^2 ud^2+L^2 Nf^6 Qd^2 ud^2+d L^2 Nf^6 u ud^2+1/6 ed L^2 Nf^3 ud^3-1/6 ed L^2 Nf^4 ud^3-1/6 ed L^2 Nf^5 ud^3+1/6 ed L^2 Nf^6 ud^3-1/2 H^3 Hd L^2 Nf Wl+2 Bl H^2 L^2 Nf^2 Wl+3/2 H^3 Hd L^2 Nf^2 Wl+Bl Hd^2 Ld^2 Nf^2 Wl+1/2 d^3 Hd L Nf^3 Wl-1/2 e H L^3 Nf^3 Wl+1/2 d^3 Hd L Nf^4 Wl+3/2 e H L^3 Nf^4 Wl-1/2 dd^2 e Hd Nf^3 Q Wl-1/2 d H L^2 Nf^3 Q Wl+1/2 dd^2 e Hd Nf^4 Q Wl+9/2 d H L^2 Nf^4 Q Wl+1/2 dd Hd Ld Nf^3 Q^2 Wl+3/2 dd Hd Ld Nf^4 Q^2 Wl+1/2 d^2 ed H Nf^3 Qd Wl+1/2 d^2 ed H Nf^4 Qd Wl-1/2 d H L Nf^3 Qd^2 Wl+3/2 d H L Nf^4 Qd^2 Wl+2 ed H^3 L Nf^2 t Wl+2 e Hd^3 Ld Nf^2 t Wl+1/2 dd^2 Ld Nf^3 Q t Wl+3/2 dd^2 Ld Nf^4 Q t Wl+2 d^2 L Nf^4 Qd t Wl+5 H^2 L^2 Nf^2 t^2 Wl+3 Hd^2 Ld^2 Nf^2 t^2 Wl+1/2 d^2 H L Nf^3 u Wl+3/2 d^2 H L Nf^4 u Wl+dd e Hd Ld Nf^4 u Wl+1/2 Hd Ld^2 Nf^3 Q u Wl+3/2 Hd Ld^2 Nf^4 Q u Wl-1/2 dd Ld^2 Nf^3 t u Wl+3/2 dd Ld^2 Nf^4 t u Wl+d ed H L Nf^4 ud Wl-1/2 H L^2 Nf^3 Qd ud Wl+3/2 H L^2 Nf^4 Qd ud Wl+2 d L^2 Nf^4 t ud Wl+H^2 L^2 Nf Wl^2+Hd^2 Ld^2 Nf Wl^2+2 H^2 L^2 Nf^2 Wl^2+Hd^2 Ld^2 Nf^2 Wl^2-1/2 H Hd^3 Ld^2 Nf Wr+Br H^2 L^2 Nf^2 Wr+2 Br Hd^2 Ld^2 Nf^2 Wr+3/2 H Hd^3 Ld^2 Nf^2 Wr+1/2 dd^3 H Ld Nf^3 Wr-1/2 ed Hd Ld^3 Nf^3 Wr+1/2 dd^3 H Ld Nf^4 Wr+3/2 ed Hd Ld^3 Nf^4 Wr+1/2 dd^2 e Hd Nf^3 Q Wr+1/2 dd^2 e Hd Nf^4 Q Wr-1/2 dd Hd Ld Nf^3 Q^2 Wr+3/2 dd Hd Ld Nf^4 Q^2 Wr-1/2 d^2 ed H Nf^3 Qd Wr-1/2 dd Hd Ld^2 Nf^3 Qd Wr+1/2 d^2 ed H Nf^4 Qd Wr+9/2 dd Hd Ld^2 Nf^4 Qd Wr+1/2 d H L Nf^3 Qd^2 Wr+3/2 d H L Nf^4 Qd^2 Wr+2 ed H^3 L Nf^2 t Wr+2 e Hd^3 Ld Nf^2 t Wr+2 dd^2 Ld Nf^4 Q t Wr+1/2 d^2 L Nf^3 Qd t Wr+3/2 d^2 L Nf^4 Qd t Wr+3 H^2 L^2 Nf^2 t^2 Wr+5 Hd^2 Ld^2 Nf^2 t^2 Wr+dd e Hd Ld Nf^4 u Wr-1/2 Hd Ld^2 Nf^3 Q u Wr+3/2 Hd Ld^2 Nf^4 Q u Wr+2 dd Ld^2 Nf^4 t u Wr+1/2 dd^2 Hd Ld Nf^3 ud Wr+d ed H L Nf^4 ud Wr+3/2 dd^2 Hd Ld Nf^4 ud Wr+1/2 H L^2 Nf^3 Qd ud Wr+3/2 H L^2 Nf^4 Qd ud Wr-1/2 d L^2 Nf^3 t ud Wr+3/2 d L^2 Nf^4 t ud Wr+H^2 L^2 Nf Wr^2+Hd^2 Ld^2 Nf Wr^2+H^2 L^2 Nf^2 Wr^2+2 Hd^2 Ld^2 Nf^2 Wr^2;
h10=Bl^2 Gl^3+Br^2 Gl^3+Bl Gl^4+2 Gl^5+Bl Br Gl^2 Gr+Br Gl^3 Gr+Bl Br Gl Gr^2+Bl Gl^2 Gr^2+Br Gl^2 Gr^2+3 Gl^3 Gr^2+Bl^2 Gr^3+Br^2 Gr^3+Bl Gl Gr^3+3 Gl^2 Gr^3+Br Gr^4+2 Gr^5+Bl^4 H Hd+Bl^2 Br^2 H Hd+Br^4 H Hd+2 Bl^2 Gl^2 H Hd+Br^2 Gl^2 H Hd+Bl Gl^3 H Hd+3 Gl^4 H Hd+Bl Br Gl Gr H Hd+Br Gl^2 Gr H Hd+Bl^2 Gr^2 H Hd+2 Br^2 Gr^2 H Hd+Bl Gl Gr^2 H Hd+3 Gl^2 Gr^2 H Hd+Br Gr^3 H Hd+3 Gr^4 H Hd+Gl^3 H^2 Hd^2+Gr^3 H^2 Hd^2+Bl^2 H^3 Hd^3+Br^2 H^3 Hd^3+Gl^2 H^3 Hd^3+Gr^2 H^3 Hd^3+H^5 Hd^5+1/2 Bl^2 d^2 dd^2 Nf^2+1/2 Bl Br d^2 dd^2 Nf^2+1/2 Br^2 d^2 dd^2 Nf^2+1/4 Bl^2 e^2 ed^2 Nf^2+1/4 Bl Br e^2 ed^2 Nf^2+1/4 Br^2 e^2 ed^2 Nf^2+5/4 d^2 dd^2 Gl^2 Nf^2+1/4 e^2 ed^2 Gl^2 Nf^2+1/4 d^2 dd^2 Gl Gr Nf^2+1/4 e^2 ed^2 Gl Gr Nf^2+5/4 d^2 dd^2 Gr^2 Nf^2+1/4 e^2 ed^2 Gr^2 Nf^2-1/2 Bl d^2 dd^2 H Hd Nf^2-1/2 Br d^2 dd^2 H Hd Nf^2-1/4 Bl e^2 ed^2 H Hd Nf^2-1/4 Br e^2 ed^2 H Hd Nf^2+1/2 d^2 dd^2 H^2 Hd^2 Nf^2+1/4 e^2 ed^2 H^2 Hd^2 Nf^2+Bl^3 e Hd L Nf^2+Bl Br^2 e Hd L Nf^2+2 Bl e Gl^2 Hd L Nf^2+2 e Gl^3 Hd L Nf^2+Br e Gl Gr Hd L Nf^2+Bl e Gr^2 Hd L Nf^2+e Gl Gr^2 Hd L Nf^2+e Gr^3 Hd L Nf^2+Bl^2 e H Hd^2 L Nf^2+Br^2 e H Hd^2 L Nf^2+e Gl^2 H Hd^2 L Nf^2+e Gr^2 H Hd^2 L Nf^2+Bl e H^2 Hd^3 L Nf^2+e H^3 Hd^4 L Nf^2-1/4 Bl e^2 Hd^2 L^2 Nf^2+1/2 e^2 H Hd^3 L^2 Nf^2-2/9 d^3 H L^3 Nf^2-1/12 H^4 L^4 Nf^2+Bl^2 Br ed H Ld Nf^2+Br^3 ed H Ld Nf^2+Br ed Gl^2 H Ld Nf^2+ed Gl^3 H Ld Nf^2+Bl ed Gl Gr H Ld Nf^2+ed Gl^2 Gr H Ld Nf^2+2 Br ed Gr^2 H Ld Nf^2+2 ed Gr^3 H Ld Nf^2+Bl^2 ed H^2 Hd Ld Nf^2+Br^2 ed H^2 Hd Ld Nf^2+ed Gl^2 H^2 Hd Ld Nf^2+ed Gr^2 H^2 Hd Ld Nf^2+Br ed H^3 Hd^2 Ld Nf^2+ed H^4 Hd^3 Ld Nf^2-1/4 Br ed^2 H^2 Ld^2 Nf^2+1/2 ed^2 H^3 Hd Ld^2 Nf^2+1/2 Bl^2 L^2 Ld^2 Nf^2+1/2 Bl Br L^2 Ld^2 Nf^2+1/2 Br^2 L^2 Ld^2 Nf^2+1/2 Gl^2 L^2 Ld^2 Nf^2+1/2 Gl Gr L^2 Ld^2 Nf^2+1/2 Gr^2 L^2 Ld^2 Nf^2-1/4 Bl H Hd L^2 Ld^2 Nf^2-1/4 Br H Hd L^2 Ld^2 Nf^2+1/2 H^2 Hd^2 L^2 Ld^2 Nf^2-2/9 dd^3 Hd Ld^3 Nf^2-1/12 Hd^4 Ld^4 Nf^2+1/2 Bl^2 e^2 ed^2 Nf^3-1/2 Bl Br e^2 ed^2 Nf^3+1/2 Br^2 e^2 ed^2 Nf^3+1/2 d^2 dd^2 Gl^2 Nf^3+1/2 e^2 ed^2 Gl^2 Nf^3-1/2 d^2 dd^2 Gl Gr Nf^3-1/2 e^2 ed^2 Gl Gr Nf^3+1/2 d^2 dd^2 Gr^2 Nf^3+1/2 e^2 ed^2 Gr^2 Nf^3+1/2 e^2 ed^2 H^2 Hd^2 Nf^3-1/6 e^3 ed^2 Hd L Nf^3-1/2 Bl e^2 Hd^2 L^2 Nf^3-1/6 d^3 H L^3 Nf^3-1/6 e^2 ed^3 H Ld Nf^3-1/2 Br ed^2 H^2 Ld^2 Nf^3+H^2 Hd^2 L^2 Ld^2 Nf^3-1/6 e Hd L^3 Ld^2 Nf^3-1/6 dd^3 Hd Ld^3 Nf^3-1/6 ed H L^2 Ld^3 Nf^3+1/2 Bl^2 d^2 dd^2 Nf^4+1/2 Bl Br d^2 dd^2 Nf^4+1/2 Br^2 d^2 dd^2 Nf^4+Bl^2 d dd e ed Nf^4+Bl Br d dd e ed Nf^4+Br^2 d dd e ed Nf^4+1/4 Bl^2 e^2 ed^2 Nf^4+1/4 Bl Br e^2 ed^2 Nf^4+1/4 Br^2 e^2 ed^2 Nf^4+2 Bl d^2 dd^2 Gl Nf^4+Br d^2 dd^2 Gl Nf^4+2 Bl d dd e ed Gl Nf^4+Br d dd e ed Gl Nf^4+13/4 d^2 dd^2 Gl^2 Nf^4+3 d dd e ed Gl^2 Nf^4+1/4 e^2 ed^2 Gl^2 Nf^4+Bl d^2 dd^2 Gr Nf^4+2 Br d^2 dd^2 Gr Nf^4+Bl d dd e ed Gr Nf^4+2 Br d dd e ed Gr Nf^4+13/4 d^2 dd^2 Gl Gr Nf^4+3 d dd e ed Gl Gr Nf^4+1/4 e^2 ed^2 Gl Gr Nf^4+13/4 d^2 dd^2 Gr^2 Nf^4+3 d dd e ed Gr^2 Nf^4+1/4 e^2 ed^2 Gr^2 Nf^4+1/2 Bl d^2 dd^2 H Hd Nf^4+1/2 Br d^2 dd^2 H Hd Nf^4+Bl d dd e ed H Hd Nf^4+Br d dd e ed H Hd Nf^4+1/4 Bl e^2 ed^2 H Hd Nf^4+1/4 Br e^2 ed^2 H Hd Nf^4+d^2 dd^2 Gl H Hd Nf^4+d dd e ed Gl H Hd Nf^4+d^2 dd^2 Gr H Hd Nf^4+d dd e ed Gr H Hd Nf^4+1/2 d^2 dd^2 H^2 Hd^2 Nf^4+d dd e ed H^2 Hd^2 Nf^4+1/4 e^2 ed^2 H^2 Hd^2 Nf^4-1/6 e^3 ed^2 Hd L Nf^4+3/4 Bl e^2 Hd^2 L^2 Nf^4+1/2 e^2 H Hd^3 L^2 Nf^4-1/18 d^3 H L^3 Nf^4+1/12 H^4 L^4 Nf^4-1/6 e^2 ed^3 H Ld Nf^4+Bl^2 d dd L Ld Nf^4+Bl Br d dd L Ld Nf^4+Br^2 d dd L Ld Nf^4+Bl^2 e ed L Ld Nf^4+Bl Br e ed L Ld Nf^4+Br^2 e ed L Ld Nf^4+2 Bl d dd Gl L Ld Nf^4+Br d dd Gl L Ld Nf^4+3 d dd Gl^2 L Ld Nf^4+e ed Gl^2 L Ld Nf^4+Bl d dd Gr L Ld Nf^4+2 Br d dd Gr L Ld Nf^4+3 d dd Gl Gr L Ld Nf^4+e ed Gl Gr L Ld Nf^4+3 d dd Gr^2 L Ld Nf^4+e ed Gr^2 L Ld Nf^4+2 Bl d dd H Hd L Ld Nf^4+2 Br d dd H Hd L Ld Nf^4+2 Bl e ed H Hd L Ld Nf^4+2 Br e ed H Hd L Ld Nf^4+2 d dd Gl H Hd L Ld Nf^4+2 d dd Gr H Hd L Ld Nf^4+2 d dd H^2 Hd^2 L Ld Nf^4+2 e ed H^2 Hd^2 L Ld Nf^4+3/4 Br ed^2 H^2 Ld^2 Nf^4+1/2 ed^2 H^3 Hd Ld^2 Nf^4+1/2 Bl^2 L^2 Ld^2 Nf^4+1/2 Bl Br L^2 Ld^2 Nf^4+1/2 Br^2 L^2 Ld^2 Nf^4+1/2 Gl^2 L^2 Ld^2 Nf^4+1/2 Gl Gr L^2 Ld^2 Nf^4+1/2 Gr^2 L^2 Ld^2 Nf^4+5/4 Bl H Hd L^2 Ld^2 Nf^4+5/4 Br H Hd L^2 Ld^2 Nf^4+3/2 H^2 Hd^2 L^2 Ld^2 Nf^4+1/6 e Hd L^3 Ld^2 Nf^4-1/18 dd^3 Hd Ld^3 Nf^4+1/6 ed H L^2 Ld^3 Nf^4+1/12 Hd^4 Ld^4 Nf^4+1/6 e^3 ed^2 Hd L Nf^5+1/6 d^3 H L^3 Nf^5+1/6 e^2 ed^3 H Ld Nf^5+1/6 e Hd L^3 Ld^2 Nf^5+1/6 dd^3 Hd Ld^3 Nf^5+1/6 ed H L^2 Ld^3 Nf^5+d^2 dd^2 e Hd L Nf^6+d dd e^2 ed Hd L Nf^6+1/6 e^3 ed^2 Hd L Nf^6+5/18 d^3 H L^3 Nf^6+d^2 dd^2 ed H Ld Nf^6+d dd e ed^2 H Ld Nf^6+1/6 e^2 ed^3 H Ld Nf^6+2 d dd e Hd L^2 Ld Nf^6+e^2 ed Hd L^2 Ld Nf^6+2 d dd ed H L Ld^2 Nf^6+e ed^2 H L Ld^2 Nf^6+5/6 e Hd L^3 Ld^2 Nf^6+5/18 dd^3 Hd Ld^3 Nf^6+5/6 ed H L^2 Ld^3 Nf^6+Bl^3 d Hd Nf^2 Q+Bl Br^2 d Hd Nf^2 Q+2 Bl^2 d Gl Hd Nf^2 Q+Br^2 d Gl Hd Nf^2 Q+6 Bl d Gl^2 Hd Nf^2 Q+7 d Gl^3 Hd Nf^2 Q+Bl Br d Gr Hd Nf^2 Q+3 Br d Gl Gr Hd Nf^2 Q+2 Bl d Gr^2 Hd Nf^2 Q+Br d Gr^2 Hd Nf^2 Q+5 d Gl Gr^2 Hd Nf^2 Q+2 d Gr^3 Hd Nf^2 Q+Bl^2 d H Hd^2 Nf^2 Q+Br^2 d H Hd^2 Nf^2 Q+2 Bl d Gl H Hd^2 Nf^2 Q+3 d Gl^2 H Hd^2 Nf^2 Q+Br d Gr H Hd^2 Nf^2 Q+2 d Gr^2 H Hd^2 Nf^2 Q+Bl d H^2 Hd^3 Nf^2 Q+d Gl H^2 Hd^3 Nf^2 Q+d H^3 Hd^4 Nf^2 Q-1/2 Bl dd^2 H^2 L Nf^3 Q+1/2 Br dd^2 H^2 L Nf^3 Q-1/2 dd^2 H^3 Hd L Nf^3 Q+1/2 Bl dd^2 H^2 L Nf^4 Q+1/2 Br dd^2 H^2 L Nf^4 Q+dd^2 Gl H^2 L Nf^4 Q+dd^2 Gr H^2 L Nf^4 Q+1/2 dd^2 H^3 Hd L Nf^4 Q+3 Bl d e Hd^2 L Nf^4 Q+3 d e Gl Hd^2 L Nf^4 Q+2 d e H Hd^3 L Nf^4 Q+Bl^2 d ed Ld Nf^4 Q+Bl Br d ed Ld Nf^4 Q+Br^2 d ed Ld Nf^4 Q+2 Bl d ed Gl Ld Nf^4 Q+Br d ed Gl Ld Nf^4 Q+3 d ed Gl^2 Ld Nf^4 Q+Bl d ed Gr Ld Nf^4 Q+2 Br d ed Gr Ld Nf^4 Q+3 d ed Gl Gr Ld Nf^4 Q+3 d ed Gr^2 Ld Nf^4 Q+2 Bl d ed H Hd Ld Nf^4 Q+2 Br d ed H Hd Ld Nf^4 Q+2 d ed Gl H Hd Ld Nf^4 Q+2 d ed Gr H Hd Ld Nf^4 Q+2 d ed H^2 Hd^2 Ld Nf^4 Q+1/2 d e^2 ed^2 Hd Nf^5 Q-dd^2 e H L^2 Nf^5 Q+1/2 d Hd L^2 Ld^2 Nf^5 Q+d^3 dd^2 Hd Nf^6 Q+2 d^2 dd e ed Hd Nf^6 Q+1/2 d e^2 ed^2 Hd Nf^6 Q+dd^2 e H L^2 Nf^6 Q+4 d^2 dd Hd L Ld Nf^6 Q+4 d e ed Hd L Ld Nf^6 Q+d ed^2 H Ld^2 Nf^6 Q+5/2 d Hd L^2 Ld^2 Nf^6 Q-1/2 Bl d^2 Hd^2 Nf^2 Q^2+d^2 H Hd^3 Nf^2 Q^2+1/2 Bl dd ed H^2 Nf^3 Q^2-1/2 Br dd ed H^2 Nf^3 Q^2-1/2 dd ed H^3 Hd Nf^3 Q^2+1/2 Bl dd ed H^2 Nf^4 Q^2+1/2 Br dd ed H^2 Nf^4 Q^2+dd ed Gl H^2 Nf^4 Q^2+dd ed Gr H^2 Nf^4 Q^2+1/2 dd ed H^3 Hd Nf^4 Q^2+3/2 Bl d^2 Hd^2 Nf^4 Q^2+3 d^2 Gl Hd^2 Nf^4 Q^2+d^2 H Hd^3 Nf^4 Q^2-1/2 dd H L^2 Ld Nf^4 Q^2-d dd^2 H L Nf^5 Q^2+3 d dd^2 H L Nf^6 Q^2+2 dd e ed H L Nf^6 Q^2+2 d^2 ed Hd Ld Nf^6 Q^2+5/2 dd H L^2 Ld Nf^6 Q^2+1/3 Br^2 L Nf^2 Q^3-1/3 Br Gr L Nf^2 Q^3+1/6 e ed^2 H Nf^3 Q^3+1/2 Bl H Hd L Nf^3 Q^3-1/6 e Hd L^2 Nf^3 Q^3+1/6 e ed^2 H Nf^4 Q^3+Bl^2 L Nf^4 Q^3+2/3 Br^2 L Nf^4 Q^3+4 Bl Gl L Nf^4 Q^3+6 Gl^2 L Nf^4 Q^3+4/3 Br Gr L Nf^4 Q^3+2 Gr^2 L Nf^4 Q^3+5/2 Bl H Hd L Nf^4 Q^3+5 Gl H Hd L Nf^4 Q^3+2 H^2 Hd^2 L Nf^4 Q^3-1/12 e Hd L^2 Nf^4 Q^3+1/3 ed H L Ld Nf^4 Q^3+1/3 e ed^2 H Nf^5 Q^3+1/6 e Hd L^2 Nf^5 Q^3+2 d dd ed H Nf^6 Q^3+1/3 e ed^2 H Nf^6 Q^3+25/12 e Hd L^2 Nf^6 Q^3+5/3 ed H L Ld Nf^6 Q^3-1/4 d Hd L Nf^3 Q^4-1/8 d Hd L Nf^4 Q^4+1/4 d Hd L Nf^5 Q^4+25/8 d Hd L Nf^6 Q^4+Bl^2 Br dd H Nf^2 Qd+Br^3 dd H Nf^2 Qd+Bl Br dd Gl H Nf^2 Qd+Bl dd Gl^2 H Nf^2 Qd+2 Br dd Gl^2 H Nf^2 Qd+2 dd Gl^3 H Nf^2 Qd+Bl^2 dd Gr H Nf^2 Qd+2 Br^2 dd Gr H Nf^2 Qd+3 Bl dd Gl Gr H Nf^2 Qd+5 dd Gl^2 Gr H Nf^2 Qd+6 Br dd Gr^2 H Nf^2 Qd+7 dd Gr^3 H Nf^2 Qd+Bl^2 dd H^2 Hd Nf^2 Qd+Br^2 dd H^2 Hd Nf^2 Qd+Bl dd Gl H^2 Hd Nf^2 Qd+2 dd Gl^2 H^2 Hd Nf^2 Qd+2 Br dd Gr H^2 Hd Nf^2 Qd+3 dd Gr^2 H^2 Hd Nf^2 Qd+Br dd H^3 Hd^2 Nf^2 Qd+dd Gr H^3 Hd^2 Nf^2 Qd+dd H^4 Hd^3 Nf^2 Qd+1/2 Bl d^2 Hd^2 Ld Nf^3 Qd-1/2 Br d^2 Hd^2 Ld Nf^3 Qd-1/2 d^2 H Hd^3 Ld Nf^3 Qd+Bl^2 dd e L Nf^4 Qd+Bl Br dd e L Nf^4 Qd+Br^2 dd e L Nf^4 Qd+2 Bl dd e Gl L Nf^4 Qd+Br dd e Gl L Nf^4 Qd+3 dd e Gl^2 L Nf^4 Qd+Bl dd e Gr L Nf^4 Qd+2 Br dd e Gr L Nf^4 Qd+3 dd e Gl Gr L Nf^4 Qd+3 dd e Gr^2 L Nf^4 Qd+2 Bl dd e H Hd L Nf^4 Qd+2 Br dd e H Hd L Nf^4 Qd+2 dd e Gl H Hd L Nf^4 Qd+2 dd e Gr H Hd L Nf^4 Qd+2 dd e H^2 Hd^2 L Nf^4 Qd+3 Br dd ed H^2 Ld Nf^4 Qd+3 dd ed Gr H^2 Ld Nf^4 Qd+2 dd ed H^3 Hd Ld Nf^4 Qd+1/2 Bl d^2 Hd^2 Ld Nf^4 Qd+1/2 Br d^2 Hd^2 Ld Nf^4 Qd+d^2 Gl Hd^2 Ld Nf^4 Qd+d^2 Gr Hd^2 Ld Nf^4 Qd+1/2 d^2 H Hd^3 Ld Nf^4 Qd+1/2 dd e^2 ed^2 H Nf^5 Qd-d^2 ed Hd Ld^2 Nf^5 Qd+1/2 dd H L^2 Ld^2 Nf^5 Qd+d^2 dd^3 H Nf^6 Qd+2 d dd^2 e ed H Nf^6 Qd+1/2 dd e^2 ed^2 H Nf^6 Qd+dd e^2 Hd L^2 Nf^6 Qd+4 d dd^2 H L Ld Nf^6 Qd+4 dd e ed H L Ld Nf^6 Qd+d^2 ed Hd Ld^2 Nf^6 Qd+5/2 dd H L^2 Ld^2 Nf^6 Qd+2 Bl^2 d dd Nf^4 Q Qd+2 Bl Br d dd Nf^4 Q Qd+2 Br^2 d dd Nf^4 Q Qd+Bl^2 e ed Nf^4 Q Qd+Bl Br e ed Nf^4 Q Qd+Br^2 e ed Nf^4 Q Qd+8 Bl d dd Gl Nf^4 Q Qd+4 Br d dd Gl Nf^4 Q Qd+2 Bl e ed Gl Nf^4 Q Qd+Br e ed Gl Nf^4 Q Qd+13 d dd Gl^2 Nf^4 Q Qd+3 e ed Gl^2 Nf^4 Q Qd+4 Bl d dd Gr Nf^4 Q Qd+8 Br d dd Gr Nf^4 Q Qd+Bl e ed Gr Nf^4 Q Qd+2 Br e ed Gr Nf^4 Q Qd+13 d dd Gl Gr Nf^4 Q Qd+3 e ed Gl Gr Nf^4 Q Qd+13 d dd Gr^2 Nf^4 Q Qd+3 e ed Gr^2 Nf^4 Q Qd+4 Bl d dd H Hd Nf^4 Q Qd+4 Br d dd H Hd Nf^4 Q Qd+2 Bl e ed H Hd Nf^4 Q Qd+2 Br e ed H Hd Nf^4 Q Qd+8 d dd Gl H Hd Nf^4 Q Qd+2 e ed Gl H Hd Nf^4 Q Qd+8 d dd Gr H Hd Nf^4 Q Qd+2 e ed Gr H Hd Nf^4 Q Qd+4 d dd H^2 Hd^2 Nf^4 Q Qd+2 e ed H^2 Hd^2 Nf^4 Q Qd+2 Bl^2 L Ld Nf^4 Q Qd+2 Bl Br L Ld Nf^4 Q Qd+2 Br^2 L Ld Nf^4 Q Qd+4 Bl Gl L Ld Nf^4 Q Qd+2 Br Gl L Ld Nf^4 Q Qd+6 Gl^2 L Ld Nf^4 Q Qd+2 Bl Gr L Ld Nf^4 Q Qd+4 Br Gr L Ld Nf^4 Q Qd+6 Gl Gr L Ld Nf^4 Q Qd+6 Gr^2 L Ld Nf^4 Q Qd+5 Bl H Hd L Ld Nf^4 Q Qd+5 Br H Hd L Ld Nf^4 Q Qd+5 Gl H Hd L Ld Nf^4 Q Qd+5 Gr H Hd L Ld Nf^4 Q Qd+6 H^2 Hd^2 L Ld Nf^4 Q Qd+8 d dd e Hd L Nf^6 Q Qd+2 e^2 ed Hd L Nf^6 Q Qd+8 d dd ed H Ld Nf^6 Q Qd+2 e ed^2 H Ld Nf^6 Q Qd+5 e Hd L^2 Ld Nf^6 Q Qd+5 ed H L Ld^2 Nf^6 Q Qd+6 d^2 dd Hd Nf^6 Q^2 Qd+4 d e ed Hd Nf^6 Q^2 Qd+10 d Hd L Ld Nf^6 Q^2 Qd+5 dd H L Nf^6 Q^3 Qd-1/4 ed H Nf^4 Q^4 Qd+5/4 ed H Nf^6 Q^4 Qd-1/2 Br dd^2 H^2 Nf^2 Qd^2+dd^2 H^3 Hd Nf^2 Qd^2-1/2 Bl d e Hd^2 Nf^3 Qd^2+1/2 Br d e Hd^2 Nf^3 Qd^2-1/2 d e H Hd^3 Nf^3 Qd^2+3/2 Br dd^2 H^2 Nf^4 Qd^2+3 dd^2 Gr H^2 Nf^4 Qd^2+dd^2 H^3 Hd Nf^4 Qd^2+1/2 Bl d e Hd^2 Nf^4 Qd^2+1/2 Br d e Hd^2 Nf^4 Qd^2+d e Gl Hd^2 Nf^4 Qd^2+d e Gr Hd^2 Nf^4 Qd^2+1/2 d e H Hd^3 Nf^4 Qd^2-1/2 d Hd L Ld^2 Nf^4 Qd^2-d^2 dd Hd Ld Nf^5 Qd^2+2 dd^2 e H L Nf^6 Qd^2+3 d^2 dd Hd Ld Nf^6 Qd^2+2 d e ed Hd Ld Nf^6 Qd^2+5/2 d Hd L Ld^2 Nf^6 Qd^2+6 d dd^2 H Nf^6 Q Qd^2+4 dd e ed H Nf^6 Q Qd^2+10 dd H L Ld Nf^6 Q Qd^2+Bl^2 Nf^2 Q^2 Qd^2+Bl Br Nf^2 Q^2 Qd^2+Br^2 Nf^2 Q^2 Qd^2+5/2 Gl^2 Nf^2 Q^2 Qd^2+1/2 Gl Gr Nf^2 Q^2 Qd^2+5/2 Gr^2 Nf^2 Q^2 Qd^2-1/2 Bl H Hd Nf^2 Q^2 Qd^2-1/2 Br H Hd Nf^2 Q^2 Qd^2+H^2 Hd^2 Nf^2 Q^2 Qd^2+Bl^2 Nf^4 Q^2 Qd^2+Bl Br Nf^4 Q^2 Qd^2+Br^2 Nf^4 Q^2 Qd^2+4 Bl Gl Nf^4 Q^2 Qd^2+2 Br Gl Nf^4 Q^2 Qd^2+13/2 Gl^2 Nf^4 Q^2 Qd^2+2 Bl Gr Nf^4 Q^2 Qd^2+4 Br Gr Nf^4 Q^2 Qd^2+13/2 Gl Gr Nf^4 Q^2 Qd^2+13/2 Gr^2 Nf^4 Q^2 Qd^2+5/2 Bl H Hd Nf^4 Q^2 Qd^2+5/2 Br H Hd Nf^4 Q^2 Qd^2+5 Gl H Hd Nf^4 Q^2 Qd^2+5 Gr H Hd Nf^4 Q^2 Qd^2+3 H^2 Hd^2 Nf^4 Q^2 Qd^2+5 e Hd L Nf^6 Q^2 Qd^2+5 ed H Ld Nf^6 Q^2 Qd^2+5 d Hd Nf^6 Q^3 Qd^2+1/3 Bl^2 Ld Nf^2 Qd^3-1/3 Bl Gl Ld Nf^2 Qd^3+1/6 e^2 ed Hd Nf^3 Qd^3+1/2 Br H Hd Ld Nf^3 Qd^3-1/6 ed H Ld^2 Nf^3 Qd^3+1/6 e^2 ed Hd Nf^4 Qd^3+2/3 Bl^2 Ld Nf^4 Qd^3+Br^2 Ld Nf^4 Qd^3+4/3 Bl Gl Ld Nf^4 Qd^3+2 Gl^2 Ld Nf^4 Qd^3+4 Br Gr Ld Nf^4 Qd^3+6 Gr^2 Ld Nf^4 Qd^3+5/2 Br H Hd Ld Nf^4 Qd^3+5 Gr H Hd Ld Nf^4 Qd^3+2 H^2 Hd^2 Ld Nf^4 Qd^3+1/3 e Hd L Ld Nf^4 Qd^3-1/12 ed H Ld^2 Nf^4 Qd^3+1/3 e^2 ed Hd Nf^5 Qd^3+1/6 ed H Ld^2 Nf^5 Qd^3+2 d dd e Hd Nf^6 Qd^3+1/3 e^2 ed Hd Nf^6 Qd^3+5/3 e Hd L Ld Nf^6 Qd^3+25/12 ed H Ld^2 Nf^6 Qd^3+5 d Hd Ld Nf^6 Q Qd^3+5 dd H Nf^6 Q^2 Qd^3-1/4 dd H Ld Nf^3 Qd^4-1/8 dd H Ld Nf^4 Qd^4+1/4 dd H Ld Nf^5 Qd^4+25/8 dd H Ld Nf^6 Qd^4-1/4 e Hd Nf^4 Q Qd^4+5/4 e Hd Nf^6 Q Qd^4+Bl^3 d dd Nf^2 t+Bl^2 Br d dd Nf^2 t+Bl Br^2 d dd Nf^2 t+Br^3 d dd Nf^2 t-1/3 d^3 dd^3 Nf^2 t+Bl^3 e ed Nf^2 t+Bl^2 Br e ed Nf^2 t+Bl Br^2 e ed Nf^2 t+Br^3 e ed Nf^2 t-1/9 e^3 ed^3 Nf^2 t+3 Bl^2 d dd Gl Nf^2 t+3 Bl Br d dd Gl Nf^2 t+Br^2 d dd Gl Nf^2 t+8 Bl d dd Gl^2 Nf^2 t+4 Br d dd Gl^2 Nf^2 t+3 Bl e ed Gl^2 Nf^2 t+Br e ed Gl^2 Nf^2 t+8 d dd Gl^3 Nf^2 t+e ed Gl^3 Nf^2 t+Bl^2 d dd Gr Nf^2 t+3 Bl Br d dd Gr Nf^2 t+3 Br^2 d dd Gr Nf^2 t+9 Bl d dd Gl Gr Nf^2 t+9 Br d dd Gl Gr Nf^2 t+3 Bl e ed Gl Gr Nf^2 t+3 Br e ed Gl Gr Nf^2 t+15 d dd Gl^2 Gr Nf^2 t+3 e ed Gl^2 Gr Nf^2 t+4 Bl d dd Gr^2 Nf^2 t+8 Br d dd Gr^2 Nf^2 t+Bl e ed Gr^2 Nf^2 t+3 Br e ed Gr^2 Nf^2 t+15 d dd Gl Gr^2 Nf^2 t+3 e ed Gl Gr^2 Nf^2 t+8 d dd Gr^3 Nf^2 t+e ed Gr^3 Nf^2 t+2 Bl^2 d dd H Hd Nf^2 t+3 Bl Br d dd H Hd Nf^2 t+2 Br^2 d dd H Hd Nf^2 t+2 Bl^2 e ed H Hd Nf^2 t+3 Bl Br e ed H Hd Nf^2 t+2 Br^2 e ed H Hd Nf^2 t+5 Bl d dd Gl H Hd Nf^2 t+3 Br d dd Gl H Hd Nf^2 t+7 d dd Gl^2 H Hd Nf^2 t+2 e ed Gl^2 H Hd Nf^2 t+3 Bl d dd Gr H Hd Nf^2 t+5 Br d dd Gr H Hd Nf^2 t+9 d dd Gl Gr H Hd Nf^2 t+3 e ed Gl Gr H Hd Nf^2 t+7 d dd Gr^2 H Hd Nf^2 t+2 e ed Gr^2 H Hd Nf^2 t+2 Bl d dd H^2 Hd^2 Nf^2 t+2 Br d dd H^2 Hd^2 Nf^2 t+2 Bl e ed H^2 Hd^2 Nf^2 t+2 Br e ed H^2 Hd^2 Nf^2 t+2 d dd Gl H^2 Hd^2 Nf^2 t+2 d dd Gr H^2 Hd^2 Nf^2 t+d dd H^3 Hd^3 Nf^2 t+e ed H^3 Hd^3 Nf^2 t-1/3 dd^3 H^3 L Nf^2 t-1/3 d^3 Hd^3 Ld Nf^2 t+Bl^3 L Ld Nf^2 t+Bl^2 Br L Ld Nf^2 t+Bl Br^2 L Ld Nf^2 t+Br^3 L Ld Nf^2 t+3 Bl Gl^2 L Ld Nf^2 t+Br Gl^2 L Ld Nf^2 t+Gl^3 L Ld Nf^2 t+3 Bl Gl Gr L Ld Nf^2 t+3 Br Gl Gr L Ld Nf^2 t+3 Gl^2 Gr L Ld Nf^2 t+Bl Gr^2 L Ld Nf^2 t+3 Br Gr^2 L Ld Nf^2 t+3 Gl Gr^2 L Ld Nf^2 t+Gr^3 L Ld Nf^2 t+4 Bl^2 H Hd L Ld Nf^2 t+6 Bl Br H Hd L Ld Nf^2 t+4 Br^2 H Hd L Ld Nf^2 t+4 Gl^2 H Hd L Ld Nf^2 t+6 Gl Gr H Hd L Ld Nf^2 t+4 Gr^2 H Hd L Ld Nf^2 t+6 Bl H^2 Hd^2 L Ld Nf^2 t+6 Br H^2 Hd^2 L Ld Nf^2 t+4 H^3 Hd^3 L Ld Nf^2 t-2/9 L^3 Ld^3 Nf^2 t+1/3 e^3 ed^3 Nf^3 t-1/2 Bl e^2 ed Hd L Nf^3 t-1/2 Br e^2 ed Hd L Nf^3 t-1/2 e^2 ed H Hd^2 L Nf^3 t-1/2 Bl e ed^2 H Ld Nf^3 t-1/2 Br e ed^2 H Ld Nf^3 t-1/2 e ed^2 H^2 Hd Ld Nf^3 t-1/2 e H Hd^2 L^2 Ld Nf^3 t-1/2 ed H^2 Hd L Ld^2 Nf^3 t+1/3 L^3 Ld^3 Nf^3 t-1/9 e^3 ed^3 Nf^4 t+1/3 dd^3 H^3 L Nf^4 t+7 Bl d dd e Hd L Nf^4 t+5 Br d dd e Hd L Nf^4 t+7/2 Bl e^2 ed Hd L Nf^4 t+5/2 Br e^2 ed Hd L Nf^4 t+7 d dd e Gl Hd L Nf^4 t+5 d dd e Gr Hd L Nf^4 t+7 d dd e H Hd^2 L Nf^4 t+7/2 e^2 ed H Hd^2 L Nf^4 t+5 Bl d dd ed H Ld Nf^4 t+7 Br d dd ed H Ld Nf^4 t+5/2 Bl e ed^2 H Ld Nf^4 t+7/2 Br e ed^2 H Ld Nf^4 t+5 d dd ed Gl H Ld Nf^4 t+7 d dd ed Gr H Ld Nf^4 t+7 d dd ed H^2 Hd Ld Nf^4 t+7/2 e ed^2 H^2 Hd Ld Nf^4 t+1/3 d^3 Hd^3 Ld Nf^4 t+7 Bl e Hd L^2 Ld Nf^4 t+5 Br e Hd L^2 Ld Nf^4 t+19/2 e H Hd^2 L^2 Ld Nf^4 t+5 Bl ed H L Ld^2 Nf^4 t+7 Br ed H L Ld^2 Nf^4 t+19/2 ed H^2 Hd L Ld^2 Nf^4 t+1/9 L^3 Ld^3 Nf^4 t-d dd e^2 ed^2 Nf^5 t-1/3 e^3 ed^3 Nf^5 t-e^2 ed^2 L Ld Nf^5 t-1/3 L^3 Ld^3 Nf^5 t+4/3 d^3 dd^3 Nf^6 t+4 d^2 dd^2 e ed Nf^6 t+2 d dd e^2 ed^2 Nf^6 t+2/9 e^3 ed^3 Nf^6 t+4 d^2 dd^2 L Ld Nf^6 t+8 d dd e ed L Ld Nf^6 t+2 e^2 ed^2 L Ld Nf^6 t+4 d dd L^2 Ld^2 Nf^6 t+4 e ed L^2 Ld^2 Nf^6 t+10/9 L^3 Ld^3 Nf^6 t+dd^2 ed H^3 Nf^4 Q t+7 Bl d^2 dd Hd Nf^4 Q t+5 Br d^2 dd Hd Nf^4 Q t+7 Bl d e ed Hd Nf^4 Q t+5 Br d e ed Hd Nf^4 Q t+14 d^2 dd Gl Hd Nf^4 Q t+7 d e ed Gl Hd Nf^4 Q t+10 d^2 dd Gr Hd Nf^4 Q t+5 d e ed Gr Hd Nf^4 Q t+7 d^2 dd H Hd^2 Nf^4 Q t+7 d e ed H Hd^2 Nf^4 Q t+14 Bl d Hd L Ld Nf^4 Q t+10 Br d Hd L Ld Nf^4 Q t+14 d Gl Hd L Ld Nf^4 Q t+10 d Gr Hd L Ld Nf^4 Q t+19 d H Hd^2 L Ld Nf^4 Q t-d e ed^2 Ld Nf^5 Q t+8 d^2 dd ed Ld Nf^6 Q t+4 d e ed^2 Ld Nf^6 Q t+8 d ed L Ld^2 Nf^6 Q t+1/2 dd H^2 Hd L Nf^3 Q^2 t+7 Bl dd H L Nf^4 Q^2 t+5 Br dd H L Nf^4 Q^2 t+14 dd Gl H L Nf^4 Q^2 t+10 dd Gr H L Nf^4 Q^2 t+19/2 dd H^2 Hd L Nf^4 Q^2 t+dd e L^2 Nf^4 Q^2 t+5 dd e L^2 Nf^6 Q^2 t-1/3 Bl ed H Nf^2 Q^3 t+1/3 Br ed H Nf^2 Q^3 t+1/3 ed Gl H Nf^2 Q^3 t-1/3 ed Gr H Nf^2 Q^3 t+1/3 ed H^2 Hd Nf^2 Q^3 t+1/2 ed H^2 Hd Nf^3 Q^3 t+1/6 L^2 Ld Nf^3 Q^3 t+7/3 Bl ed H Nf^4 Q^3 t+5/3 Br ed H Nf^4 Q^3 t+14/3 ed Gl H Nf^4 Q^3 t+10/3 ed Gr H Nf^4 Q^3 t+19/6 ed H^2 Hd Nf^4 Q^3 t-1/3 e ed L Nf^4 Q^3 t+1/3 L^2 Ld Nf^4 Q^3 t+1/3 L^2 Ld Nf^5 Q^3 t+10 d dd L Nf^6 Q^3 t+10/3 e ed L Nf^6 Q^3 t+25/6 L^2 Ld Nf^6 Q^3 t+1/2 d ed Nf^4 Q^4 t+5/2 d ed Nf^6 Q^4 t+5 Bl d dd^2 H Nf^4 Qd t+7 Br d dd^2 H Nf^4 Qd t+5 Bl dd e ed H Nf^4 Qd t+7 Br dd e ed H Nf^4 Qd t+10 d dd^2 Gl H Nf^4 Qd t+5 dd e ed Gl H Nf^4 Qd t+14 d dd^2 Gr H Nf^4 Qd t+7 dd e ed Gr H Nf^4 Qd t+7 d dd^2 H^2 Hd Nf^4 Qd t+7 dd e ed H^2 Hd Nf^4 Qd t+d^2 e Hd^3 Nf^4 Qd t+10 Bl dd H L Ld Nf^4 Qd t+14 Br dd H L Ld Nf^4 Qd t+10 dd Gl H L Ld Nf^4 Qd t+14 dd Gr H L Ld Nf^4 Qd t+19 dd H^2 Hd L Ld Nf^4 Qd t-dd e^2 ed L Nf^5 Qd t+8 d dd^2 e L Nf^6 Qd t+4 dd e^2 ed L Nf^6 Qd t+8 dd e L^2 Ld Nf^6 Qd t+Bl^3 Nf^2 Q Qd t+Bl^2 Br Nf^2 Q Qd t+Bl Br^2 Nf^2 Q Qd t+Br^3 Nf^2 Q Qd t+3 Bl^2 Gl Nf^2 Q Qd t+3 Bl Br Gl Nf^2 Q Qd t+Br^2 Gl Nf^2 Q Qd t+8 Bl Gl^2 Nf^2 Q Qd t+4 Br Gl^2 Nf^2 Q Qd t+8 Gl^3 Nf^2 Q Qd t+Bl^2 Gr Nf^2 Q Qd t+3 Bl Br Gr Nf^2 Q Qd t+3 Br^2 Gr Nf^2 Q Qd t+9 Bl Gl Gr Nf^2 Q Qd t+9 Br Gl Gr Nf^2 Q Qd t+15 Gl^2 Gr Nf^2 Q Qd t+4 Bl Gr^2 Nf^2 Q Qd t+8 Br Gr^2 Nf^2 Q Qd t+15 Gl Gr^2 Nf^2 Q Qd t+8 Gr^3 Nf^2 Q Qd t+4 Bl^2 H Hd Nf^2 Q Qd t+6 Bl Br H Hd Nf^2 Q Qd t+4 Br^2 H Hd Nf^2 Q Qd t+10 Bl Gl H Hd Nf^2 Q Qd t+6 Br Gl H Hd Nf^2 Q Qd t+14 Gl^2 H Hd Nf^2 Q Qd t+6 Bl Gr H Hd Nf^2 Q Qd t+10 Br Gr H Hd Nf^2 Q Qd t+18 Gl Gr H Hd Nf^2 Q Qd t+14 Gr^2 H Hd Nf^2 Q Qd t+6 Bl H^2 Hd^2 Nf^2 Q Qd t+6 Br H^2 Hd^2 Nf^2 Q Qd t+6 Gl H^2 Hd^2 Nf^2 Q Qd t+6 Gr H^2 Hd^2 Nf^2 Q Qd t+4 H^3 Hd^3 Nf^2 Q Qd t+14 Bl e Hd L Nf^4 Q Qd t+10 Br e Hd L Nf^4 Q Qd t+14 e Gl Hd L Nf^4 Q Qd t+10 e Gr Hd L Nf^4 Q Qd t+19 e H Hd^2 L Nf^4 Q Qd t+10 Bl ed H Ld Nf^4 Q Qd t+14 Br ed H Ld Nf^4 Q Qd t+10 ed Gl H Ld Nf^4 Q Qd t+14 ed Gr H Ld Nf^4 Q Qd t+19 ed H^2 Hd Ld Nf^4 Q Qd t-e^2 ed^2 Nf^5 Q Qd t-L^2 Ld^2 Nf^5 Q Qd t+12 d^2 dd^2 Nf^6 Q Qd t+16 d dd e ed Nf^6 Q Qd t+2 e^2 ed^2 Nf^6 Q Qd t+32 d dd L Ld Nf^6 Q Qd t+16 e ed L Ld Nf^6 Q Qd t+10 L^2 Ld^2 Nf^6 Q Qd t+14 Bl d Hd Nf^4 Q^2 Qd t+10 Br d Hd Nf^4 Q^2 Qd t+28 d Gl Hd Nf^4 Q^2 Qd t+20 d Gr Hd Nf^4 Q^2 Qd t+19 d H Hd^2 Nf^4 Q^2 Qd t+16 d ed Ld Nf^6 Q^2 Qd t+1/4 L Nf^4 Q^4 Qd t+1/2 L Nf^5 Q^4 Qd t+25/4 L Nf^6 Q^4 Qd t+1/2 d H Hd^2 Ld Nf^3 Qd^2 t+5 Bl d Hd Ld Nf^4 Qd^2 t+7 Br d Hd Ld Nf^4 Qd^2 t+10 d Gl Hd Ld Nf^4 Qd^2 t+14 d Gr Hd Ld Nf^4 Qd^2 t+19/2 d H Hd^2 Ld Nf^4 Qd^2 t+d ed Ld^2 Nf^4 Qd^2 t+5 d ed Ld^2 Nf^6 Qd^2 t+10 Bl dd H Nf^4 Q Qd^2 t+14 Br dd H Nf^4 Q Qd^2 t+20 dd Gl H Nf^4 Q Qd^2 t+28 dd Gr H Nf^4 Q Qd^2 t+19 dd H^2 Hd Nf^4 Q Qd^2 t+16 dd e L Nf^6 Q Qd^2 t+24 d dd Nf^6 Q^2 Qd^2 t+8 e ed Nf^6 Q^2 Qd^2 t+20 L Ld Nf^6 Q^2 Qd^2 t+1/3 Bl e Hd Nf^2 Qd^3 t-1/3 Br e Hd Nf^2 Qd^3 t-1/3 e Gl Hd Nf^2 Qd^3 t+1/3 e Gr Hd Nf^2 Qd^3 t+1/3 e H Hd^2 Nf^2 Qd^3 t+1/2 e H Hd^2 Nf^3 Qd^3 t+1/6 L Ld^2 Nf^3 Qd^3 t+5/3 Bl e Hd Nf^4 Qd^3 t+7/3 Br e Hd Nf^4 Qd^3 t+10/3 e Gl Hd Nf^4 Qd^3 t+14/3 e Gr Hd Nf^4 Qd^3 t+19/6 e H Hd^2 Nf^4 Qd^3 t-1/3 e ed Ld Nf^4 Qd^3 t+1/3 L Ld^2 Nf^4 Qd^3 t+1/3 L Ld^2 Nf^5 Qd^3 t+10 d dd Ld Nf^6 Qd^3 t+10/3 e ed Ld Nf^6 Qd^3 t+25/6 L Ld^2 Nf^6 Qd^3 t-2/3 Nf^2 Q^3 Qd^3 t+20/3 Nf^6 Q^3 Qd^3 t+1/2 dd e Nf^4 Qd^4 t+5/2 dd e Nf^6 Qd^4 t+1/4 Ld Nf^4 Q Qd^4 t+1/2 Ld Nf^5 Q Qd^4 t+25/4 Ld Nf^6 Q Qd^4 t+Bl^4 t^2+Bl^3 Br t^2+Bl^2 Br^2 t^2+Bl Br^3 t^2+Br^4 t^2+2 Bl^2 Gl^2 t^2+Bl Br Gl^2 t^2+Br^2 Gl^2 t^2+2 Bl Gl^3 t^2+Br Gl^3 t^2+3 Gl^4 t^2+Bl^2 Gl Gr t^2+2 Bl Br Gl Gr t^2+Br^2 Gl Gr t^2+Bl Gl^2 Gr t^2+2 Br Gl^2 Gr t^2+Gl^3 Gr t^2+Bl^2 Gr^2 t^2+Bl Br Gr^2 t^2+2 Br^2 Gr^2 t^2+2 Bl Gl Gr^2 t^2+Br Gl Gr^2 t^2+6 Gl^2 Gr^2 t^2+Bl Gr^3 t^2+2 Br Gr^3 t^2+Gl Gr^3 t^2+3 Gr^4 t^2+Bl^3 H Hd t^2+Bl^2 Br H Hd t^2+Bl Br^2 H Hd t^2+Br^3 H Hd t^2+4 Bl Gl^2 H Hd t^2+Br Gl^2 H Hd t^2+2 Gl^3 H Hd t^2+4 Bl Gl Gr H Hd t^2+4 Br Gl Gr H Hd t^2+4 Gl^2 Gr H Hd t^2+Bl Gr^2 H Hd t^2+4 Br Gr^2 H Hd t^2+4 Gl Gr^2 H Hd t^2+2 Gr^3 H Hd t^2+4 Bl^2 H^2 Hd^2 t^2+4 Bl Br H^2 Hd^2 t^2+4 Br^2 H^2 Hd^2 t^2+4 Gl^2 H^2 Hd^2 t^2+4 Gl Gr H^2 Hd^2 t^2+4 Gr^2 H^2 Hd^2 t^2+Bl H^3 Hd^3 t^2+Br H^3 Hd^3 t^2+2 H^4 Hd^4 t^2-Bl d^2 dd^2 Nf^2 t^2-Br d^2 dd^2 Nf^2 t^2-1/2 Bl e^2 ed^2 Nf^2 t^2-1/2 Br e^2 ed^2 Nf^2 t^2+2 d^2 dd^2 H Hd Nf^2 t^2+e^2 ed^2 H Hd Nf^2 t^2+6 Bl^2 e Hd L Nf^2 t^2+5 Bl Br e Hd L Nf^2 t^2+3 Br^2 e Hd L Nf^2 t^2+6 e Gl^2 Hd L Nf^2 t^2+5 e Gl Gr Hd L Nf^2 t^2+3 e Gr^2 Hd L Nf^2 t^2+15 Bl e H Hd^2 L Nf^2 t^2+9 Br e H Hd^2 L Nf^2 t^2+10 e H^2 Hd^3 L Nf^2 t^2+3/2 e^2 Hd^2 L^2 Nf^2 t^2+3 Bl^2 ed H Ld Nf^2 t^2+5 Bl Br ed H Ld Nf^2 t^2+6 Br^2 ed H Ld Nf^2 t^2+3 ed Gl^2 H Ld Nf^2 t^2+5 ed Gl Gr H Ld Nf^2 t^2+6 ed Gr^2 H Ld Nf^2 t^2+9 Bl ed H^2 Hd Ld Nf^2 t^2+15 Br ed H^2 Hd Ld Nf^2 t^2+10 ed H^3 Hd^2 Ld Nf^2 t^2+3/2 ed^2 H^2 Ld^2 Nf^2 t^2-Bl L^2 Ld^2 Nf^2 t^2-Br L^2 Ld^2 Nf^2 t^2+H Hd L^2 Ld^2 Nf^2 t^2-1/2 Bl e^2 ed^2 Nf^3 t^2-1/2 Br e^2 ed^2 Nf^3 t^2-e^2 ed^2 H Hd Nf^3 t^2-H Hd L^2 Ld^2 Nf^3 t^2+4 Bl d^2 dd^2 Nf^4 t^2+4 Br d^2 dd^2 Nf^4 t^2+8 Bl d dd e ed Nf^4 t^2+8 Br d dd e ed Nf^4 t^2+2 Bl e^2 ed^2 Nf^4 t^2+2 Br e^2 ed^2 Nf^4 t^2+8 d^2 dd^2 Gl Nf^4 t^2+8 d dd e ed Gl Nf^4 t^2+8 d^2 dd^2 Gr Nf^4 t^2+8 d dd e ed Gr Nf^4 t^2+8 d^2 dd^2 H Hd Nf^4 t^2+16 d dd e ed H Hd Nf^4 t^2+4 e^2 ed^2 H Hd Nf^4 t^2+11/2 e^2 Hd^2 L^2 Nf^4 t^2+8 Bl d dd L Ld Nf^4 t^2+8 Br d dd L Ld Nf^4 t^2+8 Bl e ed L Ld Nf^4 t^2+8 Br e ed L Ld Nf^4 t^2+8 d dd Gl L Ld Nf^4 t^2+8 d dd Gr L Ld Nf^4 t^2+32 d dd H Hd L Ld Nf^4 t^2+32 e ed H Hd L Ld Nf^4 t^2+11/2 ed^2 H^2 Ld^2 Nf^4 t^2+4 Bl L^2 Ld^2 Nf^4 t^2+4 Br L^2 Ld^2 Nf^4 t^2+20 H Hd L^2 Ld^2 Nf^4 t^2+6 Bl^2 d Hd Nf^2 Q t^2+5 Bl Br d Hd Nf^2 Q t^2+3 Br^2 d Hd Nf^2 Q t^2+11 Bl d Gl Hd Nf^2 Q t^2+5 Br d Gl Hd Nf^2 Q t^2+17 d Gl^2 Hd Nf^2 Q t^2+5 Bl d Gr Hd Nf^2 Q t^2+7 Br d Gr Hd Nf^2 Q t^2+15 d Gl Gr Hd Nf^2 Q t^2+10 d Gr^2 Hd Nf^2 Q t^2+15 Bl d H Hd^2 Nf^2 Q t^2+9 Br d H Hd^2 Nf^2 Q t^2+15 d Gl H Hd^2 Nf^2 Q t^2+9 d Gr H Hd^2 Nf^2 Q t^2+10 d H^2 Hd^3 Nf^2 Q t^2+dd^2 H^2 L Nf^3 Q t^2+8 dd^2 H^2 L Nf^4 Q t^2+22 d e Hd^2 L Nf^4 Q t^2+8 Bl d ed Ld Nf^4 Q t^2+8 Br d ed Ld Nf^4 Q t^2+8 d ed Gl Ld Nf^4 Q t^2+8 d ed Gr Ld Nf^4 Q t^2+32 d ed H Hd Ld Nf^4 Q t^2+3 d^2 Hd^2 Nf^2 Q^2 t^2+8 dd ed H^2 Nf^4 Q^2 t^2+11 d^2 Hd^2 Nf^4 Q^2 t^2+1/3 Bl L Nf^2 Q^3 t^2-1/3 Gl L Nf^2 Q^3 t^2-1/3 H Hd L Nf^2 Q^3 t^2+H Hd L Nf^3 Q^3 t^2+14/3 Bl L Nf^4 Q^3 t^2+2 Br L Nf^4 Q^3 t^2+28/3 Gl L Nf^4 Q^3 t^2+4 Gr L Nf^4 Q^3 t^2+55/3 H Hd L Nf^4 Q^3 t^2+3 Bl^2 dd H Nf^2 Qd t^2+5 Bl Br dd H Nf^2 Qd t^2+6 Br^2 dd H Nf^2 Qd t^2+7 Bl dd Gl H Nf^2 Qd t^2+5 Br dd Gl H Nf^2 Qd t^2+10 dd Gl^2 H Nf^2 Qd t^2+5 Bl dd Gr H Nf^2 Qd t^2+11 Br dd Gr H Nf^2 Qd t^2+15 dd Gl Gr H Nf^2 Qd t^2+17 dd Gr^2 H Nf^2 Qd t^2+9 Bl dd H^2 Hd Nf^2 Qd t^2+15 Br dd H^2 Hd Nf^2 Qd t^2+9 dd Gl H^2 Hd Nf^2 Qd t^2+15 dd Gr H^2 Hd Nf^2 Qd t^2+10 dd H^3 Hd^2 Nf^2 Qd t^2+d^2 Hd^2 Ld Nf^3 Qd t^2+8 Bl dd e L Nf^4 Qd t^2+8 Br dd e L Nf^4 Qd t^2+8 dd e Gl L Nf^4 Qd t^2+8 dd e Gr L Nf^4 Qd t^2+32 dd e H Hd L Nf^4 Qd t^2+22 dd ed H^2 Ld Nf^4 Qd t^2+8 d^2 Hd^2 Ld Nf^4 Qd t^2+16 Bl d dd Nf^4 Q Qd t^2+16 Br d dd Nf^4 Q Qd t^2+8 Bl e ed Nf^4 Q Qd t^2+8 Br e ed Nf^4 Q Qd t^2+32 d dd Gl Nf^4 Q Qd t^2+8 e ed Gl Nf^4 Q Qd t^2+32 d dd Gr Nf^4 Q Qd t^2+8 e ed Gr Nf^4 Q Qd t^2+64 d dd H Hd Nf^4 Q Qd t^2+32 e ed H Hd Nf^4 Q Qd t^2+16 Bl L Ld Nf^4 Q Qd t^2+16 Br L Ld Nf^4 Q Qd t^2+16 Gl L Ld Nf^4 Q Qd t^2+16 Gr L Ld Nf^4 Q Qd t^2+80 H Hd L Ld Nf^4 Q Qd t^2+3 dd^2 H^2 Nf^2 Qd^2 t^2+11 dd^2 H^2 Nf^4 Qd^2 t^2+8 d e Hd^2 Nf^4 Qd^2 t^2-2 Bl Nf^2 Q^2 Qd^2 t^2-2 Br Nf^2 Q^2 Qd^2 t^2+2 H Hd Nf^2 Q^2 Qd^2 t^2+8 Bl Nf^4 Q^2 Qd^2 t^2+8 Br Nf^4 Q^2 Qd^2 t^2+16 Gl Nf^4 Q^2 Qd^2 t^2+16 Gr Nf^4 Q^2 Qd^2 t^2+40 H Hd Nf^4 Q^2 Qd^2 t^2+1/3 Br Ld Nf^2 Qd^3 t^2-1/3 Gr Ld Nf^2 Qd^3 t^2-1/3 H Hd Ld Nf^2 Qd^3 t^2+H Hd Ld Nf^3 Qd^3 t^2+2 Bl Ld Nf^4 Qd^3 t^2+14/3 Br Ld Nf^4 Qd^3 t^2+4 Gl Ld Nf^4 Qd^3 t^2+28/3 Gr Ld Nf^4 Qd^3 t^2+55/3 H Hd Ld Nf^4 Qd^3 t^2+Bl^2 d dd Nf^2 t^3+2 Bl Br d dd Nf^2 t^3+Br^2 d dd Nf^2 t^3+Bl^2 e ed Nf^2 t^3+2 Bl Br e ed Nf^2 t^3+Br^2 e ed Nf^2 t^3+2 Bl d dd Gl Nf^2 t^3+2 Br d dd Gl Nf^2 t^3+3 d dd Gl^2 Nf^2 t^3+e ed Gl^2 Nf^2 t^3+2 Bl d dd Gr Nf^2 t^3+2 Br d dd Gr Nf^2 t^3+6 d dd Gl Gr Nf^2 t^3+2 e ed Gl Gr Nf^2 t^3+3 d dd Gr^2 Nf^2 t^3+e ed Gr^2 Nf^2 t^3+11 Bl d dd H Hd Nf^2 t^3+11 Br d dd H Hd Nf^2 t^3+11 Bl e ed H Hd Nf^2 t^3+11 Br e ed H Hd Nf^2 t^3+11 d dd Gl H Hd Nf^2 t^3+11 d dd Gr H Hd Nf^2 t^3+14 d dd H^2 Hd^2 Nf^2 t^3+14 e ed H^2 Hd^2 Nf^2 t^3+Bl^2 L Ld Nf^2 t^3+2 Bl Br L Ld Nf^2 t^3+Br^2 L Ld Nf^2 t^3+Gl^2 L Ld Nf^2 t^3+2 Gl Gr L Ld Nf^2 t^3+Gr^2 L Ld Nf^2 t^3+22 Bl H Hd L Ld Nf^2 t^3+22 Br H Hd L Ld Nf^2 t^3+36 H^2 Hd^2 L Ld Nf^2 t^3+14 d dd e Hd L Nf^4 t^3+7 e^2 ed Hd L Nf^4 t^3+14 d dd ed H Ld Nf^4 t^3+7 e ed^2 H Ld Nf^4 t^3+14 e Hd L^2 Ld Nf^4 t^3+14 ed H L Ld^2 Nf^4 t^3+14 d^2 dd Hd Nf^4 Q t^3+14 d e ed Hd Nf^4 Q t^3+28 d Hd L Ld Nf^4 Q t^3+14 dd H L Nf^4 Q^2 t^3+1/3 ed H Nf^2 Q^3 t^3+14/3 ed H Nf^4 Q^3 t^3+14 d dd^2 H Nf^4 Qd t^3+14 dd e ed H Nf^4 Qd t^3+28 dd H L Ld Nf^4 Qd t^3+Bl^2 Nf^2 Q Qd t^3+2 Bl Br Nf^2 Q Qd t^3+Br^2 Nf^2 Q Qd t^3+2 Bl Gl Nf^2 Q Qd t^3+2 Br Gl Nf^2 Q Qd t^3+3 Gl^2 Nf^2 Q Qd t^3+2 Bl Gr Nf^2 Q Qd t^3+2 Br Gr Nf^2 Q Qd t^3+6 Gl Gr Nf^2 Q Qd t^3+3 Gr^2 Nf^2 Q Qd t^3+22 Bl H Hd Nf^2 Q Qd t^3+22 Br H Hd Nf^2 Q Qd t^3+22 Gl H Hd Nf^2 Q Qd t^3+22 Gr H Hd Nf^2 Q Qd t^3+36 H^2 Hd^2 Nf^2 Q Qd t^3+28 e Hd L Nf^4 Q Qd t^3+28 ed H Ld Nf^4 Q Qd t^3+28 d Hd Nf^4 Q^2 Qd t^3+14 d Hd Ld Nf^4 Qd^2 t^3+28 dd H Nf^4 Q Qd^2 t^3+1/3 e Hd Nf^2 Qd^3 t^3+14/3 e Hd Nf^4 Qd^3 t^3+2 Bl^2 H Hd t^4+2 Bl Br H Hd t^4+2 Br^2 H Hd t^4+2 Gl^2 H Hd t^4+2 Gl Gr H Hd t^4+2 Gr^2 H Hd t^4+6 Bl H^2 Hd^2 t^4+6 Br H^2 Hd^2 t^4+9 H^3 Hd^3 t^4+3/2 d^2 dd^2 Nf^2 t^4+3/4 e^2 ed^2 Nf^2 t^4+3 Bl e Hd L Nf^2 t^4+2 Br e Hd L Nf^2 t^4+20 e H Hd^2 L Nf^2 t^4+2 Bl ed H Ld Nf^2 t^4+3 Br ed H Ld Nf^2 t^4+20 ed H^2 Hd Ld Nf^2 t^4+3/2 L^2 Ld^2 Nf^2 t^4+1/2 e^2 ed^2 Nf^3 t^4+3/2 d^2 dd^2 Nf^4 t^4+3 d dd e ed Nf^4 t^4+3/4 e^2 ed^2 Nf^4 t^4+3 d dd L Ld Nf^4 t^4+3 e ed L Ld Nf^4 t^4+3/2 L^2 Ld^2 Nf^4 t^4+3 Bl d Hd Nf^2 Q t^4+2 Br d Hd Nf^2 Q t^4+3 d Gl Hd Nf^2 Q t^4+2 d Gr Hd Nf^2 Q t^4+20 d H Hd^2 Nf^2 Q t^4+3 d ed Ld Nf^4 Q t^4-1/3 L Nf^2 Q^3 t^4+4/3 L Nf^4 Q^3 t^4+2 Bl dd H Nf^2 Qd t^4+3 Br dd H Nf^2 Qd t^4+2 dd Gl H Nf^2 Qd t^4+3 dd Gr H Nf^2 Qd t^4+20 dd H^2 Hd Nf^2 Qd t^4+3 dd e L Nf^4 Qd t^4+6 d dd Nf^4 Q Qd t^4+3 e ed Nf^4 Q Qd t^4+6 L Ld Nf^4 Q Qd t^4+3 Nf^2 Q^2 Qd^2 t^4+3 Nf^4 Q^2 Qd^2 t^4-1/3 Ld Nf^2 Qd^3 t^4+4/3 Ld Nf^4 Qd^3 t^4+3 d dd H Hd Nf^2 t^5+3 e ed H Hd Nf^2 t^5+6 H Hd L Ld Nf^2 t^5+6 H Hd Nf^2 Q Qd t^5+4 H^2 Hd^2 t^6+Bl dd H^2 L Ld Nf^4 u+Br dd H^2 L Ld Nf^4 u+dd Gl H^2 L Ld Nf^4 u+dd Gr H^2 L Ld Nf^4 u+dd H^3 Hd L Ld Nf^4 u+2 d dd^2 e H L Nf^6 u+dd e^2 ed H L Nf^6 u+d^3 dd Hd Ld Nf^6 u+d^2 e ed Hd Ld Nf^6 u+2 dd e H L^2 Ld Nf^6 u+d^2 Hd L Ld^2 Nf^6 u+Bl^3 H Nf^2 Q u+Bl Br^2 H Nf^2 Q u+2 Bl^2 Gl H Nf^2 Q u+Br^2 Gl H Nf^2 Q u+6 Bl Gl^2 H Nf^2 Q u+7 Gl^3 H Nf^2 Q u+Bl Br Gr H Nf^2 Q u+3 Br Gl Gr H Nf^2 Q u+2 Bl Gr^2 H Nf^2 Q u+Br Gr^2 H Nf^2 Q u+5 Gl Gr^2 H Nf^2 Q u+2 Gr^3 H Nf^2 Q u+Bl^2 H^2 Hd Nf^2 Q u+Br^2 H^2 Hd Nf^2 Q u+2 Bl Gl H^2 Hd Nf^2 Q u+3 Gl^2 H^2 Hd Nf^2 Q u+Br Gr H^2 Hd Nf^2 Q u+2 Gr^2 H^2 Hd Nf^2 Q u+Bl H^3 Hd^2 Nf^2 Q u+Gl H^3 Hd^2 Nf^2 Q u+H^4 Hd^3 Nf^2 Q u+3 Bl^2 e L Nf^4 Q u+2 Br^2 e L Nf^4 Q u+6 Bl e Gl L Nf^4 Q u+9 e Gl^2 L Nf^4 Q u+2 Br e Gr L Nf^4 Q u+4 e Gr^2 L Nf^4 Q u+6 Bl e H Hd L Nf^4 Q u+6 e Gl H Hd L Nf^4 Q u+4 e H^2 Hd^2 L Nf^4 Q u+Bl ed H^2 Ld Nf^4 Q u+Br ed H^2 Ld Nf^4 Q u+ed Gl H^2 Ld Nf^4 Q u+ed Gr H^2 Ld Nf^4 Q u+ed H^3 Hd Ld Nf^4 Q u+1/2 e^2 ed^2 H Nf^5 Q u-1/2 e^2 Hd L^2 Nf^5 Q u+1/2 H L^2 Ld^2 Nf^5 Q u+3 d^2 dd^2 H Nf^6 Q u+4 d dd e ed H Nf^6 Q u+1/2 e^2 ed^2 H Nf^6 Q u+5/2 e^2 Hd L^2 Nf^6 Q u+8 d dd H L Ld Nf^6 Q u+4 e ed H L Ld Nf^6 Q u+5/2 H L^2 Ld^2 Nf^6 Q u+1/2 d Gl^2 Nf^3 Q^2 u+3 Bl^2 d Nf^4 Q^2 u+2 Br^2 d Nf^4 Q^2 u+12 Bl d Gl Nf^4 Q^2 u+39/2 d Gl^2 Nf^4 Q^2 u+4 Br d Gr Nf^4 Q^2 u+7 d Gr^2 Nf^4 Q^2 u+6 Bl d H Hd Nf^4 Q^2 u+12 d Gl H Hd Nf^4 Q^2 u+4 d H^2 Hd^2 Nf^4 Q^2 u+10 d e Hd L Nf^6 Q^2 u+4 d ed H Ld Nf^6 Q^2 u+5 d^2 Hd Nf^6 Q^3 u-1/4 H L Nf^3 Q^4 u-1/8 H L Nf^4 Q^4 u+1/4 H L Nf^5 Q^4 u+25/8 H L Nf^6 Q^4 u+Bl^2 d Ld Nf^4 Qd u+Bl Br d Ld Nf^4 Qd u+Br^2 d Ld Nf^4 Qd u+4 Bl d Gl Ld Nf^4 Qd u+2 Br d Gl Ld Nf^4 Qd u+6 d Gl^2 Ld Nf^4 Qd u+2 Bl d Gr Ld Nf^4 Qd u+4 Br d Gr Ld Nf^4 Qd u+6 d Gl Gr Ld Nf^4 Qd u+6 d Gr^2 Ld Nf^4 Qd u+2 Bl d H Hd Ld Nf^4 Qd u+2 Br d H Hd Ld Nf^4 Qd u+4 d Gl H Hd Ld Nf^4 Qd u+4 d Gr H Hd Ld Nf^4 Qd u+2 d H^2 Hd^2 Ld Nf^4 Qd u+3 d^2 dd e Hd Nf^6 Qd u+d e^2 ed Hd Nf^6 Qd u+4 d e Hd L Ld Nf^6 Qd u+2 d ed H Ld^2 Nf^6 Qd u+2 Bl dd H^2 Nf^4 Q Qd u+2 Br dd H^2 Nf^4 Q Qd u+4 dd Gl H^2 Nf^4 Q Qd u+4 dd Gr H^2 Nf^4 Q Qd u+2 dd H^3 Hd Nf^4 Q Qd u+8 dd e H L Nf^6 Q Qd u+6 d^2 Hd Ld Nf^6 Q Qd u+12 d dd H Nf^6 Q^2 Qd u+4 e ed H Nf^6 Q^2 Qd u+10 H L Ld Nf^6 Q^2 Qd u+1/2 Bl^2 e Nf^3 Qd^2 u-1/2 Bl Br e Nf^3 Qd^2 u+1/2 Br^2 e Nf^3 Qd^2 u+e Gr^2 Nf^3 Qd^2 u+1/2 Bl^2 e Nf^4 Qd^2 u+1/2 Bl Br e Nf^4 Qd^2 u+1/2 Br^2 e Nf^4 Qd^2 u+2 Bl e Gl Nf^4 Qd^2 u+Br e Gl Nf^4 Qd^2 u+3 e Gl^2 Nf^4 Qd^2 u+Bl e Gr Nf^4 Qd^2 u+2 Br e Gr Nf^4 Qd^2 u+3 e Gl Gr Nf^4 Qd^2 u+3 e Gr^2 Nf^4 Qd^2 u+Bl e H Hd Nf^4 Qd^2 u+Br e H Hd Nf^4 Qd^2 u+2 e Gl H Hd Nf^4 Qd^2 u+2 e Gr H Hd Nf^4 Qd^2 u+e H^2 Hd^2 Nf^4 Qd^2 u-1/2 H L Ld^2 Nf^4 Qd^2 u+e^2 Hd L Nf^6 Qd^2 u+6 d dd H Ld Nf^6 Qd^2 u+2 e ed H Ld Nf^6 Qd^2 u+5/2 H L Ld^2 Nf^6 Qd^2 u+6 d e Hd Nf^6 Q Qd^2 u+5 H Nf^6 Q^3 Qd^2 u+2 dd e H Nf^6 Qd^3 u+5 H Ld Nf^6 Q Qd^3 u+Bl^2 dd H^2 Nf^2 t u+Bl Br dd H^2 Nf^2 t u+Br^2 dd H^2 Nf^2 t u+2 Bl dd Gl H^2 Nf^2 t u+Br dd Gl H^2 Nf^2 t u+3 dd Gl^2 H^2 Nf^2 t u+Bl dd Gr H^2 Nf^2 t u+2 Br dd Gr H^2 Nf^2 t u+3 dd Gl Gr H^2 Nf^2 t u+3 dd Gr^2 H^2 Nf^2 t u+Bl dd H^3 Hd Nf^2 t u+Br dd H^3 Hd Nf^2 t u+dd Gl H^3 Hd Nf^2 t u+dd Gr H^3 Hd Nf^2 t u+dd H^4 Hd^2 Nf^2 t u+1/2 Bl d^2 Hd Ld Nf^3 t u+1/2 Br d^2 Hd Ld Nf^3 t u+1/2 d^2 H Hd^2 Ld Nf^3 t u+7 Bl dd e H L Nf^4 t u+5 Br dd e H L Nf^4 t u+7 dd e Gl H L Nf^4 t u+5 dd e Gr H L Nf^4 t u+7 dd e H^2 Hd L Nf^4 t u+1/2 dd e^2 L^2 Nf^4 t u+2 dd ed H^3 Ld Nf^4 t u+7/2 Bl d^2 Hd Ld Nf^4 t u+5/2 Br d^2 Hd Ld Nf^4 t u+7 d^2 Gl Hd Ld Nf^4 t u+5 d^2 Gr Hd Ld Nf^4 t u+7/2 d^2 H Hd^2 Ld Nf^4 t u+d^2 ed Ld^2 Nf^5 t u+5/2 dd e^2 L^2 Nf^6 t u+2 d^2 ed Ld^2 Nf^6 t u+14 Bl d dd H Nf^4 Q t u+10 Br d dd H Nf^4 Q t u+7 Bl e ed H Nf^4 Q t u+5 Br e ed H Nf^4 Q t u+28 d dd Gl H Nf^4 Q t u+7 e ed Gl H Nf^4 Q t u+20 d dd Gr H Nf^4 Q t u+5 e ed Gr H Nf^4 Q t u+14 d dd H^2 Hd Nf^4 Q t u+7 e ed H^2 Hd Nf^4 Q t u+14 Bl H L Ld Nf^4 Q t u+10 Br H L Ld Nf^4 Q t u+14 Gl H L Ld Nf^4 Q t u+10 Gr H L Ld Nf^4 Q t u+19 H^2 Hd L Ld Nf^4 Q t u-e^2 ed L Nf^5 Q t u+20 d dd e L Nf^6 Q t u+5 e^2 ed L Nf^6 Q t u+10 e L^2 Ld Nf^6 Q t u+d^2 dd Nf^4 Q^2 t u+15 d^2 dd Nf^6 Q^2 t u+10 d e ed Nf^6 Q^2 t u+20 d L Ld Nf^6 Q^2 t u+2 dd^2 H^3 Nf^4 Qd t u+7 Bl d e Hd Nf^4 Qd t u+5 Br d e Hd Nf^4 Qd t u+14 d e Gl Hd Nf^4 Qd t u+10 d e Gr Hd Nf^4 Qd t u+7 d e H Hd^2 Nf^4 Qd t u+d^2 dd Ld Nf^5 Qd t u+12 d^2 dd Ld Nf^6 Qd t u+8 d e ed Ld Nf^6 Qd t u+8 d L Ld^2 Nf^6 Qd t u+14 Bl H Nf^4 Q^2 Qd t u+10 Br H Nf^4 Q^2 Qd t u+28 Gl H Nf^4 Q^2 Qd t u+20 Gr H Nf^4 Q^2 Qd t u+19 H^2 Hd Nf^4 Q^2 Qd t u+20 e L Nf^6 Q^2 Qd t u+20 d Nf^6 Q^3 Qd t u+1/2 H^2 Hd Ld Nf^3 Qd^2 t u+5 Bl H Ld Nf^4 Qd^2 t u+7 Br H Ld Nf^4 Qd^2 t u+10 Gl H Ld Nf^4 Qd^2 t u+14 Gr H Ld Nf^4 Qd^2 t u+19/2 H^2 Hd Ld Nf^4 Qd^2 t u-d dd e Nf^5 Qd^2 t u-e^2 ed Nf^5 Qd^2 t u+12 d dd e Nf^6 Qd^2 t u+2 e^2 ed Nf^6 Qd^2 t u+8 e L Ld Nf^6 Qd^2 t u+24 d Ld Nf^6 Q Qd^2 t u+8 e Nf^6 Q Qd^3 t u+d^2 e Hd^2 Nf^3 t^2 u+7 d dd^2 H^2 Nf^4 t^2 u+7 dd e ed H^2 Nf^4 t^2 u+5 d^2 e Hd^2 Nf^4 t^2 u+16 dd H^2 L Ld Nf^4 t^2 u+6 Bl^2 H Nf^2 Q t^2 u+5 Bl Br H Nf^2 Q t^2 u+3 Br^2 H Nf^2 Q t^2 u+11 Bl Gl H Nf^2 Q t^2 u+5 Br Gl H Nf^2 Q t^2 u+17 Gl^2 H Nf^2 Q t^2 u+5 Bl Gr H Nf^2 Q t^2 u+7 Br Gr H Nf^2 Q t^2 u+15 Gl Gr H Nf^2 Q t^2 u+10 Gr^2 H Nf^2 Q t^2 u+15 Bl H^2 Hd Nf^2 Q t^2 u+9 Br H^2 Hd Nf^2 Q t^2 u+15 Gl H^2 Hd Nf^2 Q t^2 u+9 Gr H^2 Hd Nf^2 Q t^2 u+10 H^3 Hd^2 Nf^2 Q t^2 u+14 Bl e L Nf^4 Q t^2 u+6 Br e L Nf^4 Q t^2 u+14 e Gl L Nf^4 Q t^2 u+6 e Gr L Nf^4 Q t^2 u+44 e H Hd L Nf^4 Q t^2 u+16 ed H^2 Ld Nf^4 Q t^2 u+14 Bl d Nf^4 Q^2 t^2 u+6 Br d Nf^4 Q^2 t^2 u+28 d Gl Nf^4 Q^2 t^2 u+12 d Gr Nf^4 Q^2 t^2 u+44 d H Hd Nf^4 Q^2 t^2 u+8 Bl d Ld Nf^4 Qd t^2 u+8 Br d Ld Nf^4 Qd t^2 u+16 d Gl Ld Nf^4 Qd t^2 u+16 d Gr Ld Nf^4 Qd t^2 u+32 d H Hd Ld Nf^4 Qd t^2 u+32 dd H^2 Nf^4 Q Qd t^2 u-Bl e Nf^3 Qd^2 t^2 u+4 Bl e Nf^4 Qd^2 t^2 u+4 Br e Nf^4 Qd^2 t^2 u+8 e Gl Nf^4 Qd^2 t^2 u+8 e Gr Nf^4 Qd^2 t^2 u+16 e H Hd Nf^4 Qd^2 t^2 u+5 Bl dd H^2 Nf^2 t^3 u+5 Br dd H^2 Nf^2 t^3 u+5 dd Gl H^2 Nf^2 t^3 u+5 dd Gr H^2 Nf^2 t^3 u+9 dd H^3 Hd Nf^2 t^3 u+14 dd e H L Nf^4 t^3 u+7 d^2 Hd Ld Nf^4 t^3 u+28 d dd H Nf^4 Q t^3 u+14 e ed H Nf^4 Q t^3 u+28 H L Ld Nf^4 Q t^3 u+14 d e Hd Nf^4 Qd t^3 u+28 H Nf^4 Q^2 Qd t^3 u+14 H Ld Nf^4 Qd^2 t^3 u+3 Bl H Nf^2 Q t^4 u+2 Br H Nf^2 Q t^4 u+3 Gl H Nf^2 Q t^4 u+2 Gr H Nf^2 Q t^4 u+20 H^2 Hd Nf^2 Q t^4 u+4 e L Nf^4 Q t^4 u+4 d Nf^4 Q^2 t^4 u+3 d Ld Nf^4 Qd t^4 u+1/2 e Nf^3 Qd^2 t^4 u+3/2 e Nf^4 Qd^2 t^4 u+2 dd H^2 Nf^2 t^5 u+1/2 Bl^2 d e Nf^3 u^2+1/2 Bl d e H Hd Nf^3 u^2+3/2 Bl^2 d e Nf^4 u^2+Br^2 d e Nf^4 u^2+6 Bl d e Gl Nf^4 u^2+9 d e Gl^2 Nf^4 u^2+2 Br d e Gr Nf^4 u^2+3 d e Gr^2 Nf^4 u^2+3/2 Bl d e H Hd Nf^4 u^2+3 d e Gl H Hd Nf^4 u^2+d e H^2 Hd^2 Nf^4 u^2-1/4 d e^2 Hd L Nf^4 u^2-1/2 d^2 dd H Ld Nf^4 u^2+5/4 d e^2 Hd L Nf^6 u^2+3/2 d^2 dd H Ld Nf^6 u^2+d e ed H Ld Nf^6 u^2+d H L Ld^2 Nf^6 u^2-1/4 d^2 e Hd Nf^4 Q u^2+1/2 d^2 e Hd Nf^5 Q u^2+15/4 d^2 e Hd Nf^6 Q u^2-1/2 Bl H^2 Nf^2 Q^2 u^2+H^3 Hd Nf^2 Q^2 u^2+3/2 Bl H^2 Nf^4 Q^2 u^2+3 Gl H^2 Nf^4 Q^2 u^2+H^3 Hd Nf^4 Q^2 u^2+5 e H L Nf^6 Q^2 u^2+5 d H Nf^6 Q^3 u^2+1/2 Bl H^2 Ld Nf^3 Qd u^2-1/2 Br H^2 Ld Nf^3 Qd u^2-1/2 H^3 Hd Ld Nf^3 Qd u^2-1/2 e^2 ed H Nf^4 Qd u^2+1/2 Bl H^2 Ld Nf^4 Qd u^2+1/2 Br H^2 Ld Nf^4 Qd u^2+Gl H^2 Ld Nf^4 Qd u^2+Gr H^2 Ld Nf^4 Qd u^2+1/2 H^3 Hd Ld Nf^4 Qd u^2+3 d dd e H Nf^6 Qd u^2+1/2 e^2 ed H Nf^6 Qd u^2+2 e H L Ld Nf^6 Qd u^2+6 d H Ld Nf^6 Q Qd u^2+3 e H Nf^6 Q Qd^2 u^2+1/2 Bl d H Ld Nf^3 t u^2+1/2 Br d H Ld Nf^3 t u^2+1/2 d H^2 Hd Ld Nf^3 t u^2+1/2 d^2 dd e Nf^4 t u^2+1/2 d e^2 ed Nf^4 t u^2+7/2 Bl d H Ld Nf^4 t u^2+5/2 Br d H Ld Nf^4 t u^2+7 d Gl H Ld Nf^4 t u^2+5 d Gr H Ld Nf^4 t u^2+7/2 d H^2 Hd Ld Nf^4 t u^2+d^2 dd e Nf^5 t u^2+d e L Ld Nf^5 t u^2+15/2 d^2 dd e Nf^6 t u^2+5/2 d e^2 ed Nf^6 t u^2+5 d e L Ld Nf^6 t u^2+2 dd H^3 Nf^4 Q t u^2+1/2 d^2 Ld Nf^4 Q t u^2+d^2 Ld Nf^5 Q t u^2+15/2 d^2 Ld Nf^6 Q t u^2+1/2 Bl e H Nf^3 Qd t u^2+1/2 Br e H Nf^3 Qd t u^2+1/2 e H^2 Hd Nf^3 Qd t u^2+7/2 Bl e H Nf^4 Qd t u^2+5/2 Br e H Nf^4 Qd t u^2+7 e Gl H Nf^4 Qd t u^2+5 e Gr H Nf^4 Qd t u^2+7/2 e H^2 Hd Nf^4 Qd t u^2+1/2 e^2 L Nf^4 Qd t u^2+5/2 e^2 L Nf^6 Qd t u^2+d e Nf^5 Q Qd t u^2+15 d e Nf^6 Q Qd t u^2+d e H Hd Nf^3 t^2 u^2+7 Bl d e Nf^4 t^2 u^2+3 Br d e Nf^4 t^2 u^2+14 d e Gl Nf^4 t^2 u^2+6 d e Gr Nf^4 t^2 u^2+11 d e H Hd Nf^4 t^2 u^2+3 H^2 Nf^2 Q^2 t^2 u^2+11 H^2 Nf^4 Q^2 t^2 u^2+H^2 Ld Nf^3 Qd t^2 u^2+8 H^2 Ld Nf^4 Qd t^2 u^2+7 d H Ld Nf^4 t^3 u^2+7 e H Nf^4 Qd t^3 u^2+2 d e Nf^4 t^4 u^2-1/6 e^2 H L Nf^3 u^3-5/12 e^2 H L Nf^4 u^3+1/6 e^2 H L Nf^5 u^3+5/12 e^2 H L Nf^6 u^3+1/2 d e H Nf^5 Q u^3+5/2 d e H Nf^6 Q u^3-1/3 H^3 Ld Nf^2 t u^3+1/3 H^3 Ld Nf^4 t u^3+1/3 e H^2 Nf^2 t^2 u^3+e H^2 Nf^3 t^2 u^3+5/3 e H^2 Nf^4 t^2 u^3+Bl d Hd^2 L Ld Nf^4 ud+Br d Hd^2 L Ld Nf^4 ud+d Gl Hd^2 L Ld Nf^4 ud+d Gr Hd^2 L Ld Nf^4 ud+d H Hd^3 L Ld Nf^4 ud+d dd^3 H L Nf^6 ud+dd^2 e ed H L Nf^6 ud+2 d^2 dd ed Hd Ld Nf^6 ud+d e ed^2 Hd Ld Nf^6 ud+dd^2 H L^2 Ld Nf^6 ud+2 d ed Hd L Ld^2 Nf^6 ud+Bl^2 dd L Nf^4 Q ud+Bl Br dd L Nf^4 Q ud+Br^2 dd L Nf^4 Q ud+4 Bl dd Gl L Nf^4 Q ud+2 Br dd Gl L Nf^4 Q ud+6 dd Gl^2 L Nf^4 Q ud+2 Bl dd Gr L Nf^4 Q ud+4 Br dd Gr L Nf^4 Q ud+6 dd Gl Gr L Nf^4 Q ud+6 dd Gr^2 L Nf^4 Q ud+2 Bl dd H Hd L Nf^4 Q ud+2 Br dd H Hd L Nf^4 Q ud+4 dd Gl H Hd L Nf^4 Q ud+4 dd Gr H Hd L Nf^4 Q ud+2 dd H^2 Hd^2 L Nf^4 Q ud+3 d dd^2 ed H Nf^6 Q ud+dd e ed^2 H Nf^6 Q ud+2 dd e Hd L^2 Nf^6 Q ud+4 dd ed H L Ld Nf^6 Q ud+1/2 Bl^2 ed Nf^3 Q^2 ud-1/2 Bl Br ed Nf^3 Q^2 ud+1/2 Br^2 ed Nf^3 Q^2 ud+ed Gl^2 Nf^3 Q^2 ud+1/2 Bl^2 ed Nf^4 Q^2 ud+1/2 Bl Br ed Nf^4 Q^2 ud+1/2 Br^2 ed Nf^4 Q^2 ud+2 Bl ed Gl Nf^4 Q^2 ud+Br ed Gl Nf^4 Q^2 ud+3 ed Gl^2 Nf^4 Q^2 ud+Bl ed Gr Nf^4 Q^2 ud+2 Br ed Gr Nf^4 Q^2 ud+3 ed Gl Gr Nf^4 Q^2 ud+3 ed Gr^2 Nf^4 Q^2 ud+Bl ed H Hd Nf^4 Q^2 ud+Br ed H Hd Nf^4 Q^2 ud+2 ed Gl H Hd Nf^4 Q^2 ud+2 ed Gr H Hd Nf^4 Q^2 ud+ed H^2 Hd^2 Nf^4 Q^2 ud-1/2 Hd L^2 Ld Nf^4 Q^2 ud+6 d dd Hd L Nf^6 Q^2 ud+2 e ed Hd L Nf^6 Q^2 ud+ed^2 H Ld Nf^6 Q^2 ud+5/2 Hd L^2 Ld Nf^6 Q^2 ud+2 d ed Hd Nf^6 Q^3 ud+Bl^2 Br Hd Nf^2 Qd ud+Br^3 Hd Nf^2 Qd ud+Bl Br Gl Hd Nf^2 Qd ud+Bl Gl^2 Hd Nf^2 Qd ud+2 Br Gl^2 Hd Nf^2 Qd ud+2 Gl^3 Hd Nf^2 Qd ud+Bl^2 Gr Hd Nf^2 Qd ud+2 Br^2 Gr Hd Nf^2 Qd ud+3 Bl Gl Gr Hd Nf^2 Qd ud+5 Gl^2 Gr Hd Nf^2 Qd ud+6 Br Gr^2 Hd Nf^2 Qd ud+7 Gr^3 Hd Nf^2 Qd ud+Bl^2 H Hd^2 Nf^2 Qd ud+Br^2 H Hd^2 Nf^2 Qd ud+Bl Gl H Hd^2 Nf^2 Qd ud+2 Gl^2 H Hd^2 Nf^2 Qd ud+2 Br Gr H Hd^2 Nf^2 Qd ud+3 Gr^2 H Hd^2 Nf^2 Qd ud+Br H^2 Hd^3 Nf^2 Qd ud+Gr H^2 Hd^3 Nf^2 Qd ud+H^3 Hd^4 Nf^2 Qd ud+Bl e Hd^2 L Nf^4 Qd ud+Br e Hd^2 L Nf^4 Qd ud+e Gl Hd^2 L Nf^4 Qd ud+e Gr Hd^2 L Nf^4 Qd ud+e H Hd^3 L Nf^4 Qd ud+2 Bl^2 ed Ld Nf^4 Qd ud+3 Br^2 ed Ld Nf^4 Qd ud+2 Bl ed Gl Ld Nf^4 Qd ud+4 ed Gl^2 Ld Nf^4 Qd ud+6 Br ed Gr Ld Nf^4 Qd ud+9 ed Gr^2 Ld Nf^4 Qd ud+6 Br ed H Hd Ld Nf^4 Qd ud+6 ed Gr H Hd Ld Nf^4 Qd ud+4 ed H^2 Hd^2 Ld Nf^4 Qd ud+1/2 e^2 ed^2 Hd Nf^5 Qd ud-1/2 ed^2 H Ld^2 Nf^5 Qd ud+1/2 Hd L^2 Ld^2 Nf^5 Qd ud+3 d^2 dd^2 Hd Nf^6 Qd ud+4 d dd e ed Hd Nf^6 Qd ud+1/2 e^2 ed^2 Hd Nf^6 Qd ud+8 d dd Hd L Ld Nf^6 Qd ud+4 e ed Hd L Ld Nf^6 Qd ud+5/2 ed^2 H Ld^2 Nf^6 Qd ud+5/2 Hd L^2 Ld^2 Nf^6 Qd ud+2 Bl d Hd^2 Nf^4 Q Qd ud+2 Br d Hd^2 Nf^4 Q Qd ud+4 d Gl Hd^2 Nf^4 Q Qd ud+4 d Gr Hd^2 Nf^4 Q Qd ud+2 d H Hd^3 Nf^4 Q Qd ud+6 dd^2 H L Nf^6 Q Qd ud+8 d ed Hd Ld Nf^6 Q Qd ud+6 dd ed H Nf^6 Q^2 Qd ud+5 Hd L Nf^6 Q^3 Qd ud+1/2 dd Gr^2 Nf^3 Qd^2 ud+2 Bl^2 dd Nf^4 Qd^2 ud+3 Br^2 dd Nf^4 Qd^2 ud+4 Bl dd Gl Nf^4 Qd^2 ud+7 dd Gl^2 Nf^4 Qd^2 ud+12 Br dd Gr Nf^4 Qd^2 ud+39/2 dd Gr^2 Nf^4 Qd^2 ud+6 Br dd H Hd Nf^4 Qd^2 ud+12 dd Gr H Hd Nf^4 Qd^2 ud+4 dd H^2 Hd^2 Nf^4 Qd^2 ud+4 dd e Hd L Nf^6 Qd^2 ud+10 dd ed H Ld Nf^6 Qd^2 ud+12 d dd Hd Nf^6 Q Qd^2 ud+4 e ed Hd Nf^6 Q Qd^2 ud+10 Hd L Ld Nf^6 Q Qd^2 ud+5 dd^2 H Nf^6 Qd^3 ud+5 Hd Nf^6 Q^2 Qd^3 ud-1/4 Hd Ld Nf^3 Qd^4 ud-1/8 Hd Ld Nf^4 Qd^4 ud+1/4 Hd Ld Nf^5 Qd^4 ud+25/8 Hd Ld Nf^6 Qd^4 ud+Bl^2 d Hd^2 Nf^2 t ud+Bl Br d Hd^2 Nf^2 t ud+Br^2 d Hd^2 Nf^2 t ud+2 Bl d Gl Hd^2 Nf^2 t ud+Br d Gl Hd^2 Nf^2 t ud+3 d Gl^2 Hd^2 Nf^2 t ud+Bl d Gr Hd^2 Nf^2 t ud+2 Br d Gr Hd^2 Nf^2 t ud+3 d Gl Gr Hd^2 Nf^2 t ud+3 d Gr^2 Hd^2 Nf^2 t ud+Bl d H Hd^3 Nf^2 t ud+Br d H Hd^3 Nf^2 t ud+d Gl H Hd^3 Nf^2 t ud+d Gr H Hd^3 Nf^2 t ud+d H^2 Hd^4 Nf^2 t ud+1/2 Bl dd^2 H L Nf^3 t ud+1/2 Br dd^2 H L Nf^3 t ud+1/2 dd^2 H^2 Hd L Nf^3 t ud+5/2 Bl dd^2 H L Nf^4 t ud+7/2 Br dd^2 H L Nf^4 t ud+5 dd^2 Gl H L Nf^4 t ud+7 dd^2 Gr H L Nf^4 t ud+7/2 dd^2 H^2 Hd L Nf^4 t ud+2 d e Hd^3 L Nf^4 t ud+5 Bl d ed Hd Ld Nf^4 t ud+7 Br d ed Hd Ld Nf^4 t ud+5 d ed Gl Hd Ld Nf^4 t ud+7 d ed Gr Hd Ld Nf^4 t ud+7 d ed H Hd^2 Ld Nf^4 t ud+1/2 d ed^2 Ld^2 Nf^4 t ud+dd^2 e L^2 Nf^5 t ud+2 dd^2 e L^2 Nf^6 t ud+5/2 d ed^2 Ld^2 Nf^6 t ud+5 Bl dd ed H Nf^4 Q t ud+7 Br dd ed H Nf^4 Q t ud+10 dd ed Gl H Nf^4 Q t ud+14 dd ed Gr H Nf^4 Q t ud+7 dd ed H^2 Hd Nf^4 Q t ud+2 d^2 Hd^3 Nf^4 Q t ud+d dd^2 L Nf^5 Q t ud+12 d dd^2 L Nf^6 Q t ud+8 dd e ed L Nf^6 Q t ud+8 dd L^2 Ld Nf^6 Q t ud+1/2 H Hd^2 L Nf^3 Q^2 t ud+7 Bl Hd L Nf^4 Q^2 t ud+5 Br Hd L Nf^4 Q^2 t ud+14 Gl Hd L Nf^4 Q^2 t ud+10 Gr Hd L Nf^4 Q^2 t ud+19/2 H Hd^2 L Nf^4 Q^2 t ud-d dd ed Nf^5 Q^2 t ud-e ed^2 Nf^5 Q^2 t ud+12 d dd ed Nf^6 Q^2 t ud+2 e ed^2 Nf^6 Q^2 t ud+8 ed L Ld Nf^6 Q^2 t ud+10 Bl d dd Hd Nf^4 Qd t ud+14 Br d dd Hd Nf^4 Qd t ud+5 Bl e ed Hd Nf^4 Qd t ud+7 Br e ed Hd Nf^4 Qd t ud+20 d dd Gl Hd Nf^4 Qd t ud+5 e ed Gl Hd Nf^4 Qd t ud+28 d dd Gr Hd Nf^4 Qd t ud+7 e ed Gr Hd Nf^4 Qd t ud+14 d dd H Hd^2 Nf^4 Qd t ud+7 e ed H Hd^2 Nf^4 Qd t ud+10 Bl Hd L Ld Nf^4 Qd t ud+14 Br Hd L Ld Nf^4 Qd t ud+10 Gl Hd L Ld Nf^4 Qd t ud+14 Gr Hd L Ld Nf^4 Qd t ud+19 H Hd^2 L Ld Nf^4 Qd t ud-e ed^2 Ld Nf^5 Qd t ud+20 d dd ed Ld Nf^6 Qd t ud+5 e ed^2 Ld Nf^6 Qd t ud+10 ed L Ld^2 Nf^6 Qd t ud+24 dd L Nf^6 Q^2 Qd t ud+8 ed Nf^6 Q^3 Qd t ud+d dd^2 Nf^4 Qd^2 t ud+15 d dd^2 Nf^6 Qd^2 t ud+10 dd e ed Nf^6 Qd^2 t ud+20 dd L Ld Nf^6 Qd^2 t ud+10 Bl Hd Nf^4 Q Qd^2 t ud+14 Br Hd Nf^4 Q Qd^2 t ud+20 Gl Hd Nf^4 Q Qd^2 t ud+28 Gr Hd Nf^4 Q Qd^2 t ud+19 H Hd^2 Nf^4 Q Qd^2 t ud+20 ed Ld Nf^6 Q Qd^2 t ud+20 dd Nf^6 Q Qd^3 t ud+dd^2 ed H^2 Nf^3 t^2 ud+5 dd^2 ed H^2 Nf^4 t^2 ud+7 d^2 dd Hd^2 Nf^4 t^2 ud+7 d e ed Hd^2 Nf^4 t^2 ud+16 d Hd^2 L Ld Nf^4 t^2 ud+8 Bl dd L Nf^4 Q t^2 ud+8 Br dd L Nf^4 Q t^2 ud+16 dd Gl L Nf^4 Q t^2 ud+16 dd Gr L Nf^4 Q t^2 ud+32 dd H Hd L Nf^4 Q t^2 ud-Br ed Nf^3 Q^2 t^2 ud+4 Bl ed Nf^4 Q^2 t^2 ud+4 Br ed Nf^4 Q^2 t^2 ud+8 ed Gl Nf^4 Q^2 t^2 ud+8 ed Gr Nf^4 Q^2 t^2 ud+16 ed H Hd Nf^4 Q^2 t^2 ud+3 Bl^2 Hd Nf^2 Qd t^2 ud+5 Bl Br Hd Nf^2 Qd t^2 ud+6 Br^2 Hd Nf^2 Qd t^2 ud+7 Bl Gl Hd Nf^2 Qd t^2 ud+5 Br Gl Hd Nf^2 Qd t^2 ud+10 Gl^2 Hd Nf^2 Qd t^2 ud+5 Bl Gr Hd Nf^2 Qd t^2 ud+11 Br Gr Hd Nf^2 Qd t^2 ud+15 Gl Gr Hd Nf^2 Qd t^2 ud+17 Gr^2 Hd Nf^2 Qd t^2 ud+9 Bl H Hd^2 Nf^2 Qd t^2 ud+15 Br H Hd^2 Nf^2 Qd t^2 ud+9 Gl H Hd^2 Nf^2 Qd t^2 ud+15 Gr H Hd^2 Nf^2 Qd t^2 ud+10 H^2 Hd^3 Nf^2 Qd t^2 ud+16 e Hd^2 L Nf^4 Qd t^2 ud+6 Bl ed Ld Nf^4 Qd t^2 ud+14 Br ed Ld Nf^4 Qd t^2 ud+6 ed Gl Ld Nf^4 Qd t^2 ud+14 ed Gr Ld Nf^4 Qd t^2 ud+44 ed H Hd Ld Nf^4 Qd t^2 ud+32 d Hd^2 Nf^4 Q Qd t^2 ud+6 Bl dd Nf^4 Qd^2 t^2 ud+14 Br dd Nf^4 Qd^2 t^2 ud+12 dd Gl Nf^4 Qd^2 t^2 ud+28 dd Gr Nf^4 Qd^2 t^2 ud+44 dd H Hd Nf^4 Qd^2 t^2 ud+5 Bl d Hd^2 Nf^2 t^3 ud+5 Br d Hd^2 Nf^2 t^3 ud+5 d Gl Hd^2 Nf^2 t^3 ud+5 d Gr Hd^2 Nf^2 t^3 ud+9 d H Hd^3 Nf^2 t^3 ud+7 dd^2 H L Nf^4 t^3 ud+14 d ed Hd Ld Nf^4 t^3 ud+14 dd ed H Nf^4 Q t^3 ud+14 Hd L Nf^4 Q^2 t^3 ud+28 d dd Hd Nf^4 Qd t^3 ud+14 e ed Hd Nf^4 Qd t^3 ud+28 Hd L Ld Nf^4 Qd t^3 ud+28 Hd Nf^4 Q Qd^2 t^3 ud+3 dd L Nf^4 Q t^4 ud+1/2 ed Nf^3 Q^2 t^4 ud+3/2 ed Nf^4 Q^2 t^4 ud+2 Bl Hd Nf^2 Qd t^4 ud+3 Br Hd Nf^2 Qd t^4 ud+2 Gl Hd Nf^2 Qd t^4 ud+3 Gr Hd Nf^2 Qd t^4 ud+20 H Hd^2 Nf^2 Qd t^4 ud+4 ed Ld Nf^4 Qd t^4 ud+4 dd Nf^4 Qd^2 t^4 ud+2 d Hd^2 Nf^2 t^5 ud+2 Bl^2 d dd Nf^4 u ud+2 Bl Br d dd Nf^4 u ud+2 Br^2 d dd Nf^4 u ud+Bl^2 e ed Nf^4 u ud+Bl Br e ed Nf^4 u ud+Br^2 e ed Nf^4 u ud+8 Bl d dd Gl Nf^4 u ud+4 Br d dd Gl Nf^4 u ud+2 Bl e ed Gl Nf^4 u ud+Br e ed Gl Nf^4 u ud+13 d dd Gl^2 Nf^4 u ud+3 e ed Gl^2 Nf^4 u ud+4 Bl d dd Gr Nf^4 u ud+8 Br d dd Gr Nf^4 u ud+Bl e ed Gr Nf^4 u ud+2 Br e ed Gr Nf^4 u ud+13 d dd Gl Gr Nf^4 u ud+3 e ed Gl Gr Nf^4 u ud+13 d dd Gr^2 Nf^4 u ud+3 e ed Gr^2 Nf^4 u ud+2 Bl d dd H Hd Nf^4 u ud+2 Br d dd H Hd Nf^4 u ud+Bl e ed H Hd Nf^4 u ud+Br e ed H Hd Nf^4 u ud+4 d dd Gl H Hd Nf^4 u ud+e ed Gl H Hd Nf^4 u ud+4 d dd Gr H Hd Nf^4 u ud+e ed Gr H Hd Nf^4 u ud+2 d dd H^2 Hd^2 Nf^4 u ud+e ed H^2 Hd^2 Nf^4 u ud+Bl^2 L Ld Nf^4 u ud+Bl Br L Ld Nf^4 u ud+Br^2 L Ld Nf^4 u ud+2 Bl Gl L Ld Nf^4 u ud+Br Gl L Ld Nf^4 u ud+3 Gl^2 L Ld Nf^4 u ud+Bl Gr L Ld Nf^4 u ud+2 Br Gr L Ld Nf^4 u ud+3 Gl Gr L Ld Nf^4 u ud+3 Gr^2 L Ld Nf^4 u ud+2 Bl H Hd L Ld Nf^4 u ud+2 Br H Hd L Ld Nf^4 u ud+2 Gl H Hd L Ld Nf^4 u ud+2 Gr H Hd L Ld Nf^4 u ud+2 H^2 Hd^2 L Ld Nf^4 u ud+4 d dd e Hd L Nf^6 u ud+e^2 ed Hd L Nf^6 u ud+4 d dd ed H Ld Nf^6 u ud+e ed^2 H Ld Nf^6 u ud+2 e Hd L^2 Ld Nf^6 u ud+2 ed H L Ld^2 Nf^6 u ud+6 d^2 dd Hd Nf^6 Q u ud+4 d e ed Hd Nf^6 Q u ud+8 d Hd L Ld Nf^6 Q u ud+6 dd H L Nf^6 Q^2 u ud+2 ed H Nf^6 Q^3 u ud+6 d dd^2 H Nf^6 Qd u ud+4 dd e ed H Nf^6 Qd u ud+8 dd H L Ld Nf^6 Qd u ud+2 Bl^2 Nf^4 Q Qd u ud+2 Bl Br Nf^4 Q Qd u ud+2 Br^2 Nf^4 Q Qd u ud+8 Bl Gl Nf^4 Q Qd u ud+4 Br Gl Nf^4 Q Qd u ud+13 Gl^2 Nf^4 Q Qd u ud+4 Bl Gr Nf^4 Q Qd u ud+8 Br Gr Nf^4 Q Qd u ud+13 Gl Gr Nf^4 Q Qd u ud+13 Gr^2 Nf^4 Q Qd u ud+4 Bl H Hd Nf^4 Q Qd u ud+4 Br H Hd Nf^4 Q Qd u ud+8 Gl H Hd Nf^4 Q Qd u ud+8 Gr H Hd Nf^4 Q Qd u ud+4 H^2 Hd^2 Nf^4 Q Qd u ud+8 e Hd L Nf^6 Q Qd u ud+8 ed H Ld Nf^6 Q Qd u ud+12 d Hd Nf^6 Q^2 Qd u ud+6 d Hd Ld Nf^6 Qd^2 u ud+12 dd H Nf^6 Q Qd^2 u ud+2 e Hd Nf^6 Qd^3 u ud+Bl^3 Nf^2 t u ud+Bl^2 Br Nf^2 t u ud+Bl Br^2 Nf^2 t u ud+Br^3 Nf^2 t u ud+3 Bl^2 Gl Nf^2 t u ud+3 Bl Br Gl Nf^2 t u ud+Br^2 Gl Nf^2 t u ud+8 Bl Gl^2 Nf^2 t u ud+4 Br Gl^2 Nf^2 t u ud+8 Gl^3 Nf^2 t u ud+Bl^2 Gr Nf^2 t u ud+3 Bl Br Gr Nf^2 t u ud+3 Br^2 Gr Nf^2 t u ud+9 Bl Gl Gr Nf^2 t u ud+9 Br Gl Gr Nf^2 t u ud+15 Gl^2 Gr Nf^2 t u ud+4 Bl Gr^2 Nf^2 t u ud+8 Br Gr^2 Nf^2 t u ud+15 Gl Gr^2 Nf^2 t u ud+8 Gr^3 Nf^2 t u ud+2 Bl^2 H Hd Nf^2 t u ud+3 Bl Br H Hd Nf^2 t u ud+2 Br^2 H Hd Nf^2 t u ud+5 Bl Gl H Hd Nf^2 t u ud+3 Br Gl H Hd Nf^2 t u ud+7 Gl^2 H Hd Nf^2 t u ud+3 Bl Gr H Hd Nf^2 t u ud+5 Br Gr H Hd Nf^2 t u ud+9 Gl Gr H Hd Nf^2 t u ud+7 Gr^2 H Hd Nf^2 t u ud+2 Bl H^2 Hd^2 Nf^2 t u ud+2 Br H^2 Hd^2 Nf^2 t u ud+2 Gl H^2 Hd^2 Nf^2 t u ud+2 Gr H^2 Hd^2 Nf^2 t u ud+H^3 Hd^3 Nf^2 t u ud+7 Bl e Hd L Nf^4 t u ud+5 Br e Hd L Nf^4 t u ud+7 e Gl Hd L Nf^4 t u ud+5 e Gr Hd L Nf^4 t u ud+7 e H Hd^2 L Nf^4 t u ud+5 Bl ed H Ld Nf^4 t u ud+7 Br ed H Ld Nf^4 t u ud+5 ed Gl H Ld Nf^4 t u ud+7 ed Gr H Ld Nf^4 t u ud+7 ed H^2 Hd Ld Nf^4 t u ud-e^2 ed^2 Nf^5 t u ud+12 d^2 dd^2 Nf^6 t u ud+16 d dd e ed Nf^6 t u ud+2 e^2 ed^2 Nf^6 t u ud+16 d dd L Ld Nf^6 t u ud+8 e ed L Ld Nf^6 t u ud+4 L^2 Ld^2 Nf^6 t u ud+14 Bl d Hd Nf^4 Q t u ud+10 Br d Hd Nf^4 Q t u ud+28 d Gl Hd Nf^4 Q t u ud+20 d Gr Hd Nf^4 Q t u ud+14 d H Hd^2 Nf^4 Q t u ud+16 d ed Ld Nf^6 Q t u ud+10 L Nf^6 Q^3 t u ud+10 Bl dd H Nf^4 Qd t u ud+14 Br dd H Nf^4 Qd t u ud+20 dd Gl H Nf^4 Qd t u ud+28 dd Gr H Nf^4 Qd t u ud+14 dd H^2 Hd Nf^4 Qd t u ud+16 dd e L Nf^6 Qd t u ud+48 d dd Nf^6 Q Qd t u ud+16 e ed Nf^6 Q Qd t u ud+32 L Ld Nf^6 Q Qd t u ud+24 Nf^6 Q^2 Qd^2 t u ud+10 Ld Nf^6 Qd^3 t u ud+16 Bl d dd Nf^4 t^2 u ud+16 Br d dd Nf^4 t^2 u ud+8 Bl e ed Nf^4 t^2 u ud+8 Br e ed Nf^4 t^2 u ud+32 d dd Gl Nf^4 t^2 u ud+8 e ed Gl Nf^4 t^2 u ud+32 d dd Gr Nf^4 t^2 u ud+8 e ed Gr Nf^4 t^2 u ud+32 d dd H Hd Nf^4 t^2 u ud+16 e ed H Hd Nf^4 t^2 u ud+8 Bl L Ld Nf^4 t^2 u ud+8 Br L Ld Nf^4 t^2 u ud+8 Gl L Ld Nf^4 t^2 u ud+8 Gr L Ld Nf^4 t^2 u ud+32 H Hd L Ld Nf^4 t^2 u ud+16 Bl Nf^4 Q Qd t^2 u ud+16 Br Nf^4 Q Qd t^2 u ud+32 Gl Nf^4 Q Qd t^2 u ud+32 Gr Nf^4 Q Qd t^2 u ud+64 H Hd Nf^4 Q Qd t^2 u ud+Bl^2 Nf^2 t^3 u ud+2 Bl Br Nf^2 t^3 u ud+Br^2 Nf^2 t^3 u ud+2 Bl Gl Nf^2 t^3 u ud+2 Br Gl Nf^2 t^3 u ud+3 Gl^2 Nf^2 t^3 u ud+2 Bl Gr Nf^2 t^3 u ud+2 Br Gr Nf^2 t^3 u ud+6 Gl Gr Nf^2 t^3 u ud+3 Gr^2 Nf^2 t^3 u ud+11 Bl H Hd Nf^2 t^3 u ud+11 Br H Hd Nf^2 t^3 u ud+11 Gl H Hd Nf^2 t^3 u ud+11 Gr H Hd Nf^2 t^3 u ud+14 H^2 Hd^2 Nf^2 t^3 u ud+14 e Hd L Nf^4 t^3 u ud+14 ed H Ld Nf^4 t^3 u ud+28 d Hd Nf^4 Q t^3 u ud+28 dd H Nf^4 Qd t^3 u ud+6 d dd Nf^4 t^4 u ud+3 e ed Nf^4 t^4 u ud+3 L Ld Nf^4 t^4 u ud+6 Nf^4 Q Qd t^4 u ud+3 H Hd Nf^2 t^5 u ud-1/2 d^2 Hd Ld Nf^4 u^2 ud+2 dd e H L Nf^6 u^2 ud+3/2 d^2 Hd Ld Nf^6 u^2 ud+6 d dd H Nf^6 Q u^2 ud+2 e ed H Nf^6 Q u^2 ud+4 H L Ld Nf^6 Q u^2 ud+3 d e Hd Nf^6 Qd u^2 ud+6 H Nf^6 Q^2 Qd u^2 ud-H Ld Nf^5 Qd^2 u^2 ud+3 H Ld Nf^6 Qd^2 u^2 ud+7 Bl H Nf^4 Q t u^2 ud+5 Br H Nf^4 Q t u^2 ud+14 Gl H Nf^4 Q t u^2 ud+10 Gr H Nf^4 Q t u^2 ud+7 H^2 Hd Nf^4 Q t u^2 ud+10 e L Nf^6 Q t u^2 ud+d Nf^4 Q^2 t u^2 ud+15 d Nf^6 Q^2 t u^2 ud+d Ld Nf^5 Qd t u^2 ud+12 d Ld Nf^6 Qd t u^2 ud+6 e Nf^6 Qd^2 t u^2 ud+7 dd H^2 Nf^4 t^2 u^2 ud+14 H Nf^4 Q t^3 u^2 ud+d H Ld Nf^6 u^3 ud+e H Nf^6 Qd u^3 ud+d e Nf^5 t u^3 ud+5 d e Nf^6 t u^3 ud+1/2 Br^2 dd ed Nf^3 ud^2+1/2 Br dd ed H Hd Nf^3 ud^2+Bl^2 dd ed Nf^4 ud^2+3/2 Br^2 dd ed Nf^4 ud^2+2 Bl dd ed Gl Nf^4 ud^2+3 dd ed Gl^2 Nf^4 ud^2+6 Br dd ed Gr Nf^4 ud^2+9 dd ed Gr^2 Nf^4 ud^2+3/2 Br dd ed H Hd Nf^4 ud^2+3 dd ed Gr H Hd Nf^4 ud^2+dd ed H^2 Hd^2 Nf^4 ud^2-1/2 d dd^2 Hd L Nf^4 ud^2-1/4 dd ed^2 H Ld Nf^4 ud^2+3/2 d dd^2 Hd L Nf^6 ud^2+dd e ed Hd L Nf^6 ud^2+5/4 dd ed^2 H Ld Nf^6 ud^2+dd Hd L^2 Ld Nf^6 ud^2-1/2 Bl Hd^2 L Nf^3 Q ud^2+1/2 Br Hd^2 L Nf^3 Q ud^2-1/2 H Hd^3 L Nf^3 Q ud^2-1/2 e ed^2 Hd Nf^4 Q ud^2+1/2 Bl Hd^2 L Nf^4 Q ud^2+1/2 Br Hd^2 L Nf^4 Q ud^2+Gl Hd^2 L Nf^4 Q ud^2+Gr Hd^2 L Nf^4 Q ud^2+1/2 H Hd^3 L Nf^4 Q ud^2+3 d dd ed Hd Nf^6 Q ud^2+1/2 e ed^2 Hd Nf^6 Q ud^2+2 ed Hd L Ld Nf^6 Q ud^2-1/4 dd^2 ed H Nf^4 Qd ud^2+1/2 dd^2 ed H Nf^5 Qd ud^2+15/4 dd^2 ed H Nf^6 Qd ud^2+6 dd Hd L Nf^6 Q Qd ud^2+3 ed Hd Nf^6 Q^2 Qd ud^2-1/2 Br Hd^2 Nf^2 Qd^2 ud^2+H Hd^3 Nf^2 Qd^2 ud^2+3/2 Br Hd^2 Nf^4 Qd^2 ud^2+3 Gr Hd^2 Nf^4 Qd^2 ud^2+H Hd^3 Nf^4 Qd^2 ud^2+5 ed Hd Ld Nf^6 Qd^2 ud^2+5 dd Hd Nf^6 Qd^3 ud^2+1/2 Bl dd Hd L Nf^3 t ud^2+1/2 Br dd Hd L Nf^3 t ud^2+1/2 dd H Hd^2 L Nf^3 t ud^2+1/2 d dd^2 ed Nf^4 t ud^2+1/2 dd e ed^2 Nf^4 t ud^2+5/2 Bl dd Hd L Nf^4 t ud^2+7/2 Br dd Hd L Nf^4 t ud^2+5 dd Gl Hd L Nf^4 t ud^2+7 dd Gr Hd L Nf^4 t ud^2+7/2 dd H Hd^2 L Nf^4 t ud^2+d dd^2 ed Nf^5 t ud^2+dd ed L Ld Nf^5 t ud^2+15/2 d dd^2 ed Nf^6 t ud^2+5/2 dd e ed^2 Nf^6 t ud^2+5 dd ed L Ld Nf^6 t ud^2+1/2 Bl ed Hd Nf^3 Q t ud^2+1/2 Br ed Hd Nf^3 Q t ud^2+1/2 ed H Hd^2 Nf^3 Q t ud^2+5/2 Bl ed Hd Nf^4 Q t ud^2+7/2 Br ed Hd Nf^4 Q t ud^2+5 ed Gl Hd Nf^4 Q t ud^2+7 ed Gr Hd Nf^4 Q t ud^2+7/2 ed H Hd^2 Nf^4 Q t ud^2+1/2 ed^2 Ld Nf^4 Q t ud^2+5/2 ed^2 Ld Nf^6 Q t ud^2+2 d Hd^3 Nf^4 Qd t ud^2+1/2 dd^2 L Nf^4 Qd t ud^2+dd^2 L Nf^5 Qd t ud^2+15/2 dd^2 L Nf^6 Qd t ud^2+dd ed Nf^5 Q Qd t ud^2+15 dd ed Nf^6 Q Qd t ud^2+dd ed H Hd Nf^3 t^2 ud^2+3 Bl dd ed Nf^4 t^2 ud^2+7 Br dd ed Nf^4 t^2 ud^2+6 dd ed Gl Nf^4 t^2 ud^2+14 dd ed Gr Nf^4 t^2 ud^2+11 dd ed H Hd Nf^4 t^2 ud^2+Hd^2 L Nf^3 Q t^2 ud^2+8 Hd^2 L Nf^4 Q t^2 ud^2+3 Hd^2 Nf^2 Qd^2 t^2 ud^2+11 Hd^2 Nf^4 Qd^2 t^2 ud^2+7 dd Hd L Nf^4 t^3 ud^2+7 ed Hd Nf^4 Q t^3 ud^2+2 dd ed Nf^4 t^4 ud^2-1/2 dd^2 H L Nf^4 u ud^2+3/2 dd^2 H L Nf^6 u ud^2+2 d ed Hd Ld Nf^6 u ud^2+3 dd ed H Nf^6 Q u ud^2-Hd L Nf^5 Q^2 u ud^2+3 Hd L Nf^6 Q^2 u ud^2+6 d dd Hd Nf^6 Qd u ud^2+2 e ed Hd Nf^6 Qd u ud^2+4 Hd L Ld Nf^6 Qd u ud^2+6 Hd Nf^6 Q Qd^2 u ud^2+dd L Nf^5 Q t u ud^2+12 dd L Nf^6 Q t u ud^2+6 ed Nf^6 Q^2 t u ud^2+5 Bl Hd Nf^4 Qd t u ud^2+7 Br Hd Nf^4 Qd t u ud^2+10 Gl Hd Nf^4 Qd t u ud^2+14 Gr Hd Nf^4 Qd t u ud^2+7 H Hd^2 Nf^4 Qd t u ud^2+10 ed Ld Nf^6 Qd t u ud^2+dd Nf^4 Qd^2 t u ud^2+15 dd Nf^6 Qd^2 t u ud^2+7 d Hd^2 Nf^4 t^2 u ud^2+14 Hd Nf^4 Qd t^3 u ud^2+1/2 Bl^2 Nf^2 u^2 ud^2+1/2 Bl Br Nf^2 u^2 ud^2+1/2 Br^2 Nf^2 u^2 ud^2+5/4 Gl^2 Nf^2 u^2 ud^2+1/4 Gl Gr Nf^2 u^2 ud^2+5/4 Gr^2 Nf^2 u^2 ud^2-1/2 Bl H Hd Nf^2 u^2 ud^2-1/2 Br H Hd Nf^2 u^2 ud^2+1/2 H^2 Hd^2 Nf^2 u^2 ud^2+1/2 Gl^2 Nf^3 u^2 ud^2-1/2 Gl Gr Nf^3 u^2 ud^2+1/2 Gr^2 Nf^3 u^2 ud^2+1/2 Bl^2 Nf^4 u^2 ud^2+1/2 Bl Br Nf^4 u^2 ud^2+1/2 Br^2 Nf^4 u^2 ud^2+2 Bl Gl Nf^4 u^2 ud^2+Br Gl Nf^4 u^2 ud^2+13/4 Gl^2 Nf^4 u^2 ud^2+Bl Gr Nf^4 u^2 ud^2+2 Br Gr Nf^4 u^2 ud^2+13/4 Gl Gr Nf^4 u^2 ud^2+13/4 Gr^2 Nf^4 u^2 ud^2+1/2 Bl H Hd Nf^4 u^2 ud^2+1/2 Br H Hd Nf^4 u^2 ud^2+Gl H Hd Nf^4 u^2 ud^2+Gr H Hd Nf^4 u^2 ud^2+1/2 H^2 Hd^2 Nf^4 u^2 ud^2+e Hd L Nf^6 u^2 ud^2+ed H Ld Nf^6 u^2 ud^2+3 d Hd Nf^6 Q u^2 ud^2+3 dd H Nf^6 Qd u^2 ud^2+12 d dd Nf^6 t u^2 ud^2+4 e ed Nf^6 t u^2 ud^2+4 L Ld Nf^6 t u^2 ud^2+12 Nf^6 Q Qd t u^2 ud^2-Bl Nf^2 t^2 u^2 ud^2-Br Nf^2 t^2 u^2 ud^2+2 H Hd Nf^2 t^2 u^2 ud^2+4 Bl Nf^4 t^2 u^2 ud^2+4 Br Nf^4 t^2 u^2 ud^2+8 Gl Nf^4 t^2 u^2 ud^2+8 Gr Nf^4 t^2 u^2 ud^2+8 H Hd Nf^4 t^2 u^2 ud^2+3/2 Nf^2 t^4 u^2 ud^2+3/2 Nf^4 t^4 u^2 ud^2+H Nf^6 Q u^3 ud^2-1/6 ed^2 Hd Ld Nf^3 ud^3-5/12 ed^2 Hd Ld Nf^4 ud^3+1/6 ed^2 Hd Ld Nf^5 ud^3+5/12 ed^2 Hd Ld Nf^6 ud^3+1/2 dd ed Hd Nf^5 Qd ud^3+5/2 dd ed Hd Nf^6 Qd ud^3-1/3 Hd^3 L Nf^2 t ud^3+1/3 Hd^3 L Nf^4 t ud^3+1/3 ed Hd^2 Nf^2 t^2 ud^3+ed Hd^2 Nf^3 t^2 ud^3+5/3 ed Hd^2 Nf^4 t^2 ud^3+dd Hd L Nf^6 u ud^3+ed Hd Nf^6 Q u ud^3+dd ed Nf^5 t u ud^3+5 dd ed Nf^6 t u ud^3+Hd Nf^6 Qd u^2 ud^3-1/3 Nf^2 t u^3 ud^3+4/3 Nf^6 t u^3 ud^3+Bl^3 H Hd Wl+Bl Br^2 H Hd Wl+2 Bl Gl^2 H Hd Wl+Gl^3 H Hd Wl+Br Gl Gr H Hd Wl+Bl Gr^2 H Hd Wl+Gl Gr^2 H Hd Wl+Bl H^3 Hd^3 Wl-1/2 d^2 dd^2 H Hd Nf^2 Wl-1/4 e^2 ed^2 H Hd Nf^2 Wl+2 Bl^2 e Hd L Nf^2 Wl+Br^2 e Hd L Nf^2 Wl+2 e Gl^2 Hd L Nf^2 Wl+e Gr^2 Hd L Nf^2 Wl+4 Bl e H Hd^2 L Nf^2 Wl+2 e H^2 Hd^3 L Nf^2 Wl+Bl Br ed H Ld Nf^2 Wl+ed Gl Gr H Ld Nf^2 Wl+2 Bl ed H^2 Hd Ld Nf^2 Wl-1/4 Br L^2 Ld^2 Nf^2 Wl-1/4 H Hd L^2 Ld^2 Nf^2 Wl-1/2 e^2 Hd^2 L^2 Nf^3 Wl+1/2 Bl L^2 Ld^2 Nf^3 Wl-1/2 Br L^2 Ld^2 Nf^3 Wl+1/2 d^2 dd^2 H Hd Nf^4 Wl+d dd e ed H Hd Nf^4 Wl+1/4 e^2 ed^2 H Hd Nf^4 Wl+3/2 e^2 Hd^2 L^2 Nf^4 Wl+2 Bl d dd L Ld Nf^4 Wl+Br d dd L Ld Nf^4 Wl+2 Bl e ed L Ld Nf^4 Wl+Br e ed L Ld Nf^4 Wl+2 d dd Gl L Ld Nf^4 Wl+d dd Gr L Ld Nf^4 Wl+3 d dd H Hd L Ld Nf^4 Wl+3 e ed H Hd L Ld Nf^4 Wl+3/2 Bl L^2 Ld^2 Nf^4 Wl+3/4 Br L^2 Ld^2 Nf^4 Wl+9/4 H Hd L^2 Ld^2 Nf^4 Wl+2 Bl^2 d Hd Nf^2 Q Wl+Br^2 d Hd Nf^2 Q Wl+4 Bl d Gl Hd Nf^2 Q Wl+6 d Gl^2 Hd Nf^2 Q Wl+Br d Gr Hd Nf^2 Q Wl+2 d Gr^2 Hd Nf^2 Q Wl+4 Bl d H Hd^2 Nf^2 Q Wl+4 d Gl H Hd^2 Nf^2 Q Wl+2 d H^2 Hd^3 Nf^2 Q Wl-dd^2 H^2 L Nf^3 Q Wl+dd^2 H^2 L Nf^4 Q Wl+6 d e Hd^2 L Nf^4 Q Wl+2 Bl d ed Ld Nf^4 Q Wl+Br d ed Ld Nf^4 Q Wl+2 d ed Gl Ld Nf^4 Q Wl+d ed Gr Ld Nf^4 Q Wl+3 d ed H Hd Ld Nf^4 Q Wl+dd ed H^2 Nf^4 Q^2 Wl+3 d^2 Hd^2 Nf^4 Q^2 Wl+Bl L Nf^3 Q^3 Wl+3/2 H Hd L Nf^3 Q^3 Wl+3 Bl L Nf^4 Q^3 Wl+6 Gl L Nf^4 Q^3 Wl+9/2 H Hd L Nf^4 Q^3 Wl+Bl Br dd H Nf^2 Qd Wl+Bl dd Gl H Nf^2 Qd Wl+Br dd Gl H Nf^2 Qd Wl+dd Gl^2 H Nf^2 Qd Wl+Bl dd Gr H Nf^2 Qd Wl+3 dd Gl Gr H Nf^2 Qd Wl+2 Bl dd H^2 Hd Nf^2 Qd Wl+2 dd Gl H^2 Hd Nf^2 Qd Wl+d^2 Hd^2 Ld Nf^3 Qd Wl+2 Bl dd e L Nf^4 Qd Wl+Br dd e L Nf^4 Qd Wl+2 dd e Gl L Nf^4 Qd Wl+dd e Gr L Nf^4 Qd Wl+3 dd e H Hd L Nf^4 Qd Wl+d^2 Hd^2 Ld Nf^4 Qd Wl+4 Bl d dd Nf^4 Q Qd Wl+2 Br d dd Nf^4 Q Qd Wl+2 Bl e ed Nf^4 Q Qd Wl+Br e ed Nf^4 Q Qd Wl+8 d dd Gl Nf^4 Q Qd Wl+2 e ed Gl Nf^4 Q Qd Wl+4 d dd Gr Nf^4 Q Qd Wl+e ed Gr Nf^4 Q Qd Wl+6 d dd H Hd Nf^4 Q Qd Wl+3 e ed H Hd Nf^4 Q Qd Wl+6 Bl L Ld Nf^4 Q Qd Wl+3 Br L Ld Nf^4 Q Qd Wl+6 Gl L Ld Nf^4 Q Qd Wl+3 Gr L Ld Nf^4 Q Qd Wl+9 H Hd L Ld Nf^4 Q Qd Wl+d e Hd^2 Nf^4 Qd^2 Wl-1/2 Br Nf^2 Q^2 Qd^2 Wl-1/2 H Hd Nf^2 Q^2 Qd^2 Wl+3 Bl Nf^4 Q^2 Qd^2 Wl+3/2 Br Nf^4 Q^2 Qd^2 Wl+6 Gl Nf^4 Q^2 Qd^2 Wl+3 Gr Nf^4 Q^2 Qd^2 Wl+9/2 H Hd Nf^4 Q^2 Qd^2 Wl+Bl Ld Nf^4 Qd^3 Wl+2 Gl Ld Nf^4 Qd^3 Wl+5 Bl d dd H Hd Nf^2 t Wl+3 Br d dd H Hd Nf^2 t Wl+5 Bl e ed H Hd Nf^2 t Wl+3 Br e ed H Hd Nf^2 t Wl+5 d dd Gl H Hd Nf^2 t Wl+3 d dd Gr H Hd Nf^2 t Wl+4 d dd H^2 Hd^2 Nf^2 t Wl+4 e ed H^2 Hd^2 Nf^2 t Wl+3 Bl^2 L Ld Nf^2 t Wl+3 Bl Br L Ld Nf^2 t Wl+Br^2 L Ld Nf^2 t Wl+3 Gl^2 L Ld Nf^2 t Wl+3 Gl Gr L Ld Nf^2 t Wl+Gr^2 L Ld Nf^2 t Wl+15 Bl H Hd L Ld Nf^2 t Wl+9 Br H Hd L Ld Nf^2 t Wl+12 H^2 Hd^2 L Ld Nf^2 t Wl-1/2 e^2 ed Hd L Nf^3 t Wl-1/2 e ed^2 H Ld Nf^3 t Wl-1/2 e Hd L^2 Ld Nf^3 t Wl-1/2 ed H L Ld^2 Nf^3 t Wl+7 d dd e Hd L Nf^4 t Wl+7/2 e^2 ed Hd L Nf^4 t Wl+5 d dd ed H Ld Nf^4 t Wl+5/2 e ed^2 H Ld Nf^4 t Wl+21/2 e Hd L^2 Ld Nf^4 t Wl+15/2 ed H L Ld^2 Nf^4 t Wl+7 d^2 dd Hd Nf^4 Q t Wl+7 d e ed Hd Nf^4 Q t Wl+21 d Hd L Ld Nf^4 Q t Wl+1/2 dd H L Nf^3 Q^2 t Wl+21/2 dd H L Nf^4 Q^2 t Wl+1/2 ed H Nf^3 Q^3 t Wl+7/2 ed H Nf^4 Q^3 t Wl+5 d dd^2 H Nf^4 Qd t Wl+5 dd e ed H Nf^4 Qd t Wl+15 dd H L Ld Nf^4 Qd t Wl+3 Bl^2 Nf^2 Q Qd t Wl+3 Bl Br Nf^2 Q Qd t Wl+Br^2 Nf^2 Q Qd t Wl+5 Bl Gl Nf^2 Q Qd t Wl+3 Br Gl Nf^2 Q Qd t Wl+8 Gl^2 Nf^2 Q Qd t Wl+3 Bl Gr Nf^2 Q Qd t Wl+3 Br Gr Nf^2 Q Qd t Wl+9 Gl Gr Nf^2 Q Qd t Wl+4 Gr^2 Nf^2 Q Qd t Wl+15 Bl H Hd Nf^2 Q Qd t Wl+9 Br H Hd Nf^2 Q Qd t Wl+15 Gl H Hd Nf^2 Q Qd t Wl+9 Gr H Hd Nf^2 Q Qd t Wl+12 H^2 Hd^2 Nf^2 Q Qd t Wl+21 e Hd L Nf^4 Q Qd t Wl+15 ed H Ld Nf^4 Q Qd t Wl+21 d Hd Nf^4 Q^2 Qd t Wl+1/2 d Hd Ld Nf^3 Qd^2 t Wl+15/2 d Hd Ld Nf^4 Qd^2 t Wl+15 dd H Nf^4 Q Qd^2 t Wl+1/2 e Hd Nf^3 Qd^3 t Wl+5/2 e Hd Nf^4 Qd^3 t Wl+4 Bl^2 H Hd t^2 Wl+4 Bl Br H Hd t^2 Wl+Br^2 H Hd t^2 Wl+4 Gl^2 H Hd t^2 Wl+4 Gl Gr H Hd t^2 Wl+Gr^2 H Hd t^2 Wl+10 Bl H^2 Hd^2 t^2 Wl+5 Br H^2 Hd^2 t^2 Wl+3 H^3 Hd^3 t^2 Wl+11 Bl e Hd L Nf^2 t^2 Wl+5 Br e Hd L Nf^2 t^2 Wl+23 e H Hd^2 L Nf^2 t^2 Wl+7 Bl ed H Ld Nf^2 t^2 Wl+5 Br ed H Ld Nf^2 t^2 Wl+14 ed H^2 Hd Ld Nf^2 t^2 Wl+1/2 L^2 Ld^2 Nf^2 t^2 Wl-1/2 L^2 Ld^2 Nf^3 t^2 Wl+8 d dd L Ld Nf^4 t^2 Wl+8 e ed L Ld Nf^4 t^2 Wl+6 L^2 Ld^2 Nf^4 t^2 Wl+11 Bl d Hd Nf^2 Q t^2 Wl+5 Br d Hd Nf^2 Q t^2 Wl+11 d Gl Hd Nf^2 Q t^2 Wl+5 d Gr Hd Nf^2 Q t^2 Wl+23 d H Hd^2 Nf^2 Q t^2 Wl+8 d ed Ld Nf^4 Q t^2 Wl+7 L Nf^4 Q^3 t^2 Wl+7 Bl dd H Nf^2 Qd t^2 Wl+5 Br dd H Nf^2 Qd t^2 Wl+7 dd Gl H Nf^2 Qd t^2 Wl+5 dd Gr H Nf^2 Qd t^2 Wl+14 dd H^2 Hd Nf^2 Qd t^2 Wl+8 dd e L Nf^4 Qd t^2 Wl+16 d dd Nf^4 Q Qd t^2 Wl+8 e ed Nf^4 Q Qd t^2 Wl+24 L Ld Nf^4 Q Qd t^2 Wl+Nf^2 Q^2 Qd^2 t^2 Wl+12 Nf^4 Q^2 Qd^2 t^2 Wl+3 Ld Nf^4 Qd^3 t^2 Wl+11 d dd H Hd Nf^2 t^3 Wl+11 e ed H Hd Nf^2 t^3 Wl+2 Bl L Ld Nf^2 t^3 Wl+2 Br L Ld Nf^2 t^3 Wl+33 H Hd L Ld Nf^2 t^3 Wl+2 Bl Nf^2 Q Qd t^3 Wl+2 Br Nf^2 Q Qd t^3 Wl+2 Gl Nf^2 Q Qd t^3 Wl+2 Gr Nf^2 Q Qd t^3 Wl+33 H Hd Nf^2 Q Qd t^3 Wl+3 Bl H Hd t^4 Wl+2 Br H Hd t^4 Wl+11 H^2 Hd^2 t^4 Wl+3 e Hd L Nf^2 t^4 Wl+2 ed H Ld Nf^2 t^4 Wl+3 d Hd Nf^2 Q t^4 Wl+2 dd H Nf^2 Qd t^4 Wl+1/2 d^2 e Hd^2 Nf^3 u Wl+d dd^2 H^2 Nf^4 u Wl+dd e ed H^2 Nf^4 u Wl+3/2 d^2 e Hd^2 Nf^4 u Wl+2 dd H^2 L Ld Nf^4 u Wl+2 Bl^2 H Nf^2 Q u Wl+Br^2 H Nf^2 Q u Wl+4 Bl Gl H Nf^2 Q u Wl+6 Gl^2 H Nf^2 Q u Wl+Br Gr H Nf^2 Q u Wl+2 Gr^2 H Nf^2 Q u Wl+4 Bl H^2 Hd Nf^2 Q u Wl+4 Gl H^2 Hd Nf^2 Q u Wl+2 H^3 Hd^2 Nf^2 Q u Wl+6 Bl e L Nf^4 Q u Wl+6 e Gl L Nf^4 Q u Wl+9 e H Hd L Nf^4 Q u Wl+2 ed H^2 Ld Nf^4 Q u Wl+6 Bl d Nf^4 Q^2 u Wl+12 d Gl Nf^4 Q^2 u Wl+9 d H Hd Nf^4 Q^2 u Wl+2 Bl d Ld Nf^4 Qd u Wl+Br d Ld Nf^4 Qd u Wl+4 d Gl Ld Nf^4 Qd u Wl+2 d Gr Ld Nf^4 Qd u Wl+3 d H Hd Ld Nf^4 Qd u Wl+4 dd H^2 Nf^4 Q Qd u Wl-Bl e Nf^3 Qd^2 u Wl+1/2 Br e Nf^3 Qd^2 u Wl-1/2 e H Hd Nf^3 Qd^2 u Wl+Bl e Nf^4 Qd^2 u Wl+1/2 Br e Nf^4 Qd^2 u Wl+2 e Gl Nf^4 Qd^2 u Wl+e Gr Nf^4 Qd^2 u Wl+3/2 e H Hd Nf^4 Qd^2 u Wl+3 Bl dd H^2 Nf^2 t u Wl+2 Br dd H^2 Nf^2 t u Wl+3 dd Gl H^2 Nf^2 t u Wl+2 dd Gr H^2 Nf^2 t u Wl+3 dd H^3 Hd Nf^2 t u Wl+1/2 d^2 Hd Ld Nf^3 t u Wl+7 dd e H L Nf^4 t u Wl+7/2 d^2 Hd Ld Nf^4 t u Wl+14 d dd H Nf^4 Q t u Wl+7 e ed H Nf^4 Q t u Wl+21 H L Ld Nf^4 Q t u Wl+7 d e Hd Nf^4 Qd t u Wl+21 H Nf^4 Q^2 Qd t u Wl+1/2 H Ld Nf^3 Qd^2 t u Wl+15/2 H Ld Nf^4 Qd^2 t u Wl+11 Bl H Nf^2 Q t^2 u Wl+5 Br H Nf^2 Q t^2 u Wl+11 Gl H Nf^2 Q t^2 u Wl+5 Gr H Nf^2 Q t^2 u Wl+23 H^2 Hd Nf^2 Q t^2 u Wl+14 e L Nf^4 Q t^2 u Wl+14 d Nf^4 Q^2 t^2 u Wl+8 d Ld Nf^4 Qd t^2 u Wl+e Nf^3 Qd^2 t^2 u Wl+4 e Nf^4 Qd^2 t^2 u Wl+6 dd H^2 Nf^2 t^3 u Wl+3 H Nf^2 Q t^4 u Wl+1/2 d e H Hd Nf^3 u^2 Wl+3/2 d e H Hd Nf^4 u^2 Wl+3 H^2 Nf^4 Q^2 u^2 Wl+H^2 Ld Nf^3 Qd u^2 Wl+H^2 Ld Nf^4 Qd u^2 Wl+1/2 d H Ld Nf^3 t u^2 Wl+7/2 d H Ld Nf^4 t u^2 Wl+1/2 e H Nf^3 Qd t u^2 Wl+7/2 e H Nf^4 Qd t u^2 Wl+1/2 e H^2 Nf^3 u^3 Wl+1/2 e H^2 Nf^4 u^3 Wl+d^2 dd Hd^2 Nf^4 ud Wl+d e ed Hd^2 Nf^4 ud Wl+2 d Hd^2 L Ld Nf^4 ud Wl+2 Bl dd L Nf^4 Q ud Wl+Br dd L Nf^4 Q ud Wl+4 dd Gl L Nf^4 Q ud Wl+2 dd Gr L Nf^4 Q ud Wl+3 dd H Hd L Nf^4 Q ud Wl+1/2 Br ed Nf^3 Q^2 ud Wl+1/2 ed H Hd Nf^3 Q^2 ud Wl+Bl ed Nf^4 Q^2 ud Wl+1/2 Br ed Nf^4 Q^2 ud Wl+2 ed Gl Nf^4 Q^2 ud Wl+ed Gr Nf^4 Q^2 ud Wl+3/2 ed H Hd Nf^4 Q^2 ud Wl+Bl Br Hd Nf^2 Qd ud Wl+Bl Gl Hd Nf^2 Qd ud Wl+Br Gl Hd Nf^2 Qd ud Wl+Gl^2 Hd Nf^2 Qd ud Wl+Bl Gr Hd Nf^2 Qd ud Wl+3 Gl Gr Hd Nf^2 Qd ud Wl+2 Bl H Hd^2 Nf^2 Qd ud Wl+2 Gl H Hd^2 Nf^2 Qd ud Wl+2 e Hd^2 L Nf^4 Qd ud Wl+2 Bl ed Ld Nf^4 Qd ud Wl+2 ed Gl Ld Nf^4 Qd ud Wl+4 d Hd^2 Nf^4 Q Qd ud Wl+2 Bl dd Nf^4 Qd^2 ud Wl+4 dd Gl Nf^4 Qd^2 ud Wl+3 Bl d Hd^2 Nf^2 t ud Wl+2 Br d Hd^2 Nf^2 t ud Wl+3 d Gl Hd^2 Nf^2 t ud Wl+2 d Gr Hd^2 Nf^2 t ud Wl+3 d H Hd^3 Nf^2 t ud Wl+1/2 dd^2 H L Nf^3 t ud Wl+5/2 dd^2 H L Nf^4 t ud Wl+5 d ed Hd Ld Nf^4 t ud Wl+5 dd ed H Nf^4 Q t ud Wl+1/2 Hd L Nf^3 Q^2 t ud Wl+21/2 Hd L Nf^4 Q^2 t ud Wl+10 d dd Hd Nf^4 Qd t ud Wl+5 e ed Hd Nf^4 Qd t ud Wl+15 Hd L Ld Nf^4 Qd t ud Wl+15 Hd Nf^4 Q Qd^2 t ud Wl+8 dd L Nf^4 Q t^2 ud Wl+4 ed Nf^4 Q^2 t^2 ud Wl+7 Bl Hd Nf^2 Qd t^2 ud Wl+5 Br Hd Nf^2 Qd t^2 ud Wl+7 Gl Hd Nf^2 Qd t^2 ud Wl+5 Gr Hd Nf^2 Qd t^2 ud Wl+14 H Hd^2 Nf^2 Qd t^2 ud Wl+6 ed Ld Nf^4 Qd t^2 ud Wl+6 dd Nf^4 Qd^2 t^2 ud Wl+6 d Hd^2 Nf^2 t^3 ud Wl+2 Hd Nf^2 Qd t^4 ud Wl+2 d dd H Hd Nf^4 u ud Wl+e ed H Hd Nf^4 u ud Wl+2 Bl L Ld Nf^4 u ud Wl+Br L Ld Nf^4 u ud Wl+2 Gl L Ld Nf^4 u ud Wl+Gr L Ld Nf^4 u ud Wl+3 H Hd L Ld Nf^4 u ud Wl+4 Bl Nf^4 Q Qd u ud Wl+2 Br Nf^4 Q Qd u ud Wl+8 Gl Nf^4 Q Qd u ud Wl+4 Gr Nf^4 Q Qd u ud Wl+6 H Hd Nf^4 Q Qd u ud Wl+5 Bl H Hd Nf^2 t u ud Wl+3 Br H Hd Nf^2 t u ud Wl+5 Gl H Hd Nf^2 t u ud Wl+3 Gr H Hd Nf^2 t u ud Wl+4 H^2 Hd^2 Nf^2 t u ud Wl+7 e Hd L Nf^4 t u ud Wl+5 ed H Ld Nf^4 t u ud Wl+14 d Hd Nf^4 Q t u ud Wl+10 dd H Nf^4 Qd t u ud Wl+8 L Ld Nf^4 t^2 u ud Wl+16 Nf^4 Q Qd t^2 u ud Wl+11 H Hd Nf^2 t^3 u ud Wl+dd H^2 Nf^4 u^2 ud Wl+7 H Nf^4 Q t u^2 ud Wl-Hd^2 L Nf^3 Q ud^2 Wl+Hd^2 L Nf^4 Q ud^2 Wl+1/2 dd Hd L Nf^3 t ud^2 Wl+5/2 dd Hd L Nf^4 t ud^2 Wl+1/2 ed Hd Nf^3 Q t ud^2 Wl+5/2 ed Hd Nf^4 Q t ud^2 Wl+d Hd^2 Nf^4 u ud^2 Wl+5 Hd Nf^4 Qd t u ud^2 Wl-1/2 H Hd Nf^2 u^2 ud^2 Wl+1/2 H Hd Nf^4 u^2 ud^2 Wl+Bl Gl^2 Wl^2+Gl^3 Wl^2+Gr^3 Wl^2+2 Bl^2 H Hd Wl^2+Br^2 H Hd Wl^2+2 Gl^2 H Hd Wl^2+Gr^2 H Hd Wl^2+Bl H^2 Hd^2 Wl^2+2 H^3 Hd^3 Wl^2+1/2 d^2 dd^2 Nf^2 Wl^2+1/4 e^2 ed^2 Nf^2 Wl^2+4 Bl e Hd L Nf^2 Wl^2+4 e H Hd^2 L Nf^2 Wl^2+Bl ed H Ld Nf^2 Wl^2+Br ed H Ld Nf^2 Wl^2+2 ed H^2 Hd Ld Nf^2 Wl^2+L^2 Ld^2 Nf^2 Wl^2+1/2 e^2 ed^2 Nf^3 Wl^2+1/2 L^2 Ld^2 Nf^3 Wl^2+1/2 d^2 dd^2 Nf^4 Wl^2+d dd e ed Nf^4 Wl^2+1/4 e^2 ed^2 Nf^4 Wl^2+2 d dd L Ld Nf^4 Wl^2+2 e ed L Ld Nf^4 Wl^2+3/2 L^2 Ld^2 Nf^4 Wl^2+4 Bl d Hd Nf^2 Q Wl^2+4 d Gl Hd Nf^2 Q Wl^2+4 d H Hd^2 Nf^2 Q Wl^2+2 d ed Ld Nf^4 Q Wl^2+L Nf^3 Q^3 Wl^2+3 L Nf^4 Q^3 Wl^2+Bl dd H Nf^2 Qd Wl^2+Br dd H Nf^2 Qd Wl^2+dd Gl H Nf^2 Qd Wl^2+dd Gr H Nf^2 Qd Wl^2+2 dd H^2 Hd Nf^2 Qd Wl^2+2 dd e L Nf^4 Qd Wl^2+4 d dd Nf^4 Q Qd Wl^2+2 e ed Nf^4 Q Qd Wl^2+6 L Ld Nf^4 Q Qd Wl^2+2 Nf^2 Q^2 Qd^2 Wl^2+3 Nf^4 Q^2 Qd^2 Wl^2+Ld Nf^4 Qd^3 Wl^2+3 Bl d dd Nf^2 t Wl^2+Br d dd Nf^2 t Wl^2+3 Bl e ed Nf^2 t Wl^2+Br e ed Nf^2 t Wl^2+3 d dd Gl Nf^2 t Wl^2+d dd Gr Nf^2 t Wl^2+5 d dd H Hd Nf^2 t Wl^2+5 e ed H Hd Nf^2 t Wl^2+5 Bl L Ld Nf^2 t Wl^2+3 Br L Ld Nf^2 t Wl^2+15 H Hd L Ld Nf^2 t Wl^2+5 Bl Nf^2 Q Qd t Wl^2+3 Br Nf^2 Q Qd t Wl^2+5 Gl Nf^2 Q Qd t Wl^2+3 Gr Nf^2 Q Qd t Wl^2+15 H Hd Nf^2 Q Qd t Wl^2+2 Bl^2 t^2 Wl^2+Bl Br t^2 Wl^2+Br^2 t^2 Wl^2+2 Gl^2 t^2 Wl^2+Gl Gr t^2 Wl^2+Gr^2 t^2 Wl^2+8 Bl H Hd t^2 Wl^2+4 Br H Hd t^2 Wl^2+12 H^2 Hd^2 t^2 Wl^2+11 e Hd L Nf^2 t^2 Wl^2+7 ed H Ld Nf^2 t^2 Wl^2+11 d Hd Nf^2 Q t^2 Wl^2+7 dd H Nf^2 Qd t^2 Wl^2+d dd Nf^2 t^3 Wl^2+e ed Nf^2 t^3 Wl^2+2 L Ld Nf^2 t^3 Wl^2+2 Nf^2 Q Qd t^3 Wl^2+3 H Hd t^4 Wl^2+4 Bl H Nf^2 Q u Wl^2+4 Gl H Nf^2 Q u Wl^2+4 H^2 Hd Nf^2 Q u Wl^2+6 e L Nf^4 Q u Wl^2+6 d Nf^4 Q^2 u Wl^2+2 d Ld Nf^4 Qd u Wl^2+e Nf^4 Qd^2 u Wl^2+3 dd H^2 Nf^2 t u Wl^2+11 H Nf^2 Q t^2 u Wl^2+1/2 d e Nf^3 u^2 Wl^2+3/2 d e Nf^4 u^2 Wl^2+2 dd L Nf^4 Q ud Wl^2+ed Nf^3 Q^2 ud Wl^2+ed Nf^4 Q^2 ud Wl^2+Bl Hd Nf^2 Qd ud Wl^2+Br Hd Nf^2 Qd ud Wl^2+Gl Hd Nf^2 Qd ud Wl^2+Gr Hd Nf^2 Qd ud Wl^2+2 H Hd^2 Nf^2 Qd ud Wl^2+2 ed Ld Nf^4 Qd ud Wl^2+2 dd Nf^4 Qd^2 ud Wl^2+3 d Hd^2 Nf^2 t ud Wl^2+7 Hd Nf^2 Qd t^2 ud Wl^2+2 d dd Nf^4 u ud Wl^2+e ed Nf^4 u ud Wl^2+2 L Ld Nf^4 u ud Wl^2+4 Nf^4 Q Qd u ud Wl^2+3 Bl Nf^2 t u ud Wl^2+Br Nf^2 t u ud Wl^2+3 Gl Nf^2 t u ud Wl^2+Gr Nf^2 t u ud Wl^2+5 H Hd Nf^2 t u ud Wl^2+Nf^2 t^3 u ud Wl^2+dd ed Nf^4 ud^2 Wl^2+1/2 Nf^2 u^2 ud^2 Wl^2+1/2 Nf^4 u^2 ud^2 Wl^2+Bl^2 Wl^3+Br^2 Wl^3+Gl^2 Wl^3+Gr^2 Wl^3+2 Bl H Hd Wl^3+H^2 Hd^2 Wl^3+3 e Hd L Nf^2 Wl^3+ed H Ld Nf^2 Wl^3+3 d Hd Nf^2 Q Wl^3+dd H Nf^2 Qd Wl^3+3 L Ld Nf^2 t Wl^3+3 Nf^2 Q Qd t Wl^3+Bl t^2 Wl^3+5 H Hd t^2 Wl^3+3 H Nf^2 Q u Wl^3+Hd Nf^2 Qd ud Wl^3+2 H Hd Wl^4+2 t^2 Wl^4+Wl^5+Bl^2 Br H Hd Wr+Br^3 H Hd Wr+Br Gl^2 H Hd Wr+Bl Gl Gr H Hd Wr+Gl^2 Gr H Hd Wr+2 Br Gr^2 H Hd Wr+Gr^3 H Hd Wr+Br H^3 Hd^3 Wr-1/2 d^2 dd^2 H Hd Nf^2 Wr-1/4 e^2 ed^2 H Hd Nf^2 Wr+Bl Br e Hd L Nf^2 Wr+e Gl Gr Hd L Nf^2 Wr+2 Br e H Hd^2 L Nf^2 Wr+Bl^2 ed H Ld Nf^2 Wr+2 Br^2 ed H Ld Nf^2 Wr+ed Gl^2 H Ld Nf^2 Wr+2 ed Gr^2 H Ld Nf^2 Wr+4 Br ed H^2 Hd Ld Nf^2 Wr+2 ed H^3 Hd^2 Ld Nf^2 Wr-1/4 Bl L^2 Ld^2 Nf^2 Wr-1/4 H Hd L^2 Ld^2 Nf^2 Wr-1/2 ed^2 H^2 Ld^2 Nf^3 Wr-1/2 Bl L^2 Ld^2 Nf^3 Wr+1/2 Br L^2 Ld^2 Nf^3 Wr+1/2 d^2 dd^2 H Hd Nf^4 Wr+d dd e ed H Hd Nf^4 Wr+1/4 e^2 ed^2 H Hd Nf^4 Wr+Bl d dd L Ld Nf^4 Wr+2 Br d dd L Ld Nf^4 Wr+Bl e ed L Ld Nf^4 Wr+2 Br e ed L Ld Nf^4 Wr+d dd Gl L Ld Nf^4 Wr+2 d dd Gr L Ld Nf^4 Wr+3 d dd H Hd L Ld Nf^4 Wr+3 e ed H Hd L Ld Nf^4 Wr+3/2 ed^2 H^2 Ld^2 Nf^4 Wr+3/4 Bl L^2 Ld^2 Nf^4 Wr+3/2 Br L^2 Ld^2 Nf^4 Wr+9/4 H Hd L^2 Ld^2 Nf^4 Wr+Bl Br d Hd Nf^2 Q Wr+Br d Gl Hd Nf^2 Q Wr+Bl d Gr Hd Nf^2 Q Wr+Br d Gr Hd Nf^2 Q Wr+3 d Gl Gr Hd Nf^2 Q Wr+d Gr^2 Hd Nf^2 Q Wr+2 Br d H Hd^2 Nf^2 Q Wr+2 d Gr H Hd^2 Nf^2 Q Wr+dd^2 H^2 L Nf^3 Q Wr+dd^2 H^2 L Nf^4 Q Wr+Bl d ed Ld Nf^4 Q Wr+2 Br d ed Ld Nf^4 Q Wr+d ed Gl Ld Nf^4 Q Wr+2 d ed Gr Ld Nf^4 Q Wr+3 d ed H Hd Ld Nf^4 Q Wr+dd ed H^2 Nf^4 Q^2 Wr+Br L Nf^4 Q^3 Wr+2 Gr L Nf^4 Q^3 Wr+Bl^2 dd H Nf^2 Qd Wr+2 Br^2 dd H Nf^2 Qd Wr+Bl dd Gl H Nf^2 Qd Wr+2 dd Gl^2 H Nf^2 Qd Wr+4 Br dd Gr H Nf^2 Qd Wr+6 dd Gr^2 H Nf^2 Qd Wr+4 Br dd H^2 Hd Nf^2 Qd Wr+4 dd Gr H^2 Hd Nf^2 Qd Wr+2 dd H^3 Hd^2 Nf^2 Qd Wr-d^2 Hd^2 Ld Nf^3 Qd Wr+Bl dd e L Nf^4 Qd Wr+2 Br dd e L Nf^4 Qd Wr+dd e Gl L Nf^4 Qd Wr+2 dd e Gr L Nf^4 Qd Wr+3 dd e H Hd L Nf^4 Qd Wr+6 dd ed H^2 Ld Nf^4 Qd Wr+d^2 Hd^2 Ld Nf^4 Qd Wr+2 Bl d dd Nf^4 Q Qd Wr+4 Br d dd Nf^4 Q Qd Wr+Bl e ed Nf^4 Q Qd Wr+2 Br e ed Nf^4 Q Qd Wr+4 d dd Gl Nf^4 Q Qd Wr+e ed Gl Nf^4 Q Qd Wr+8 d dd Gr Nf^4 Q Qd Wr+2 e ed Gr Nf^4 Q Qd Wr+6 d dd H Hd Nf^4 Q Qd Wr+3 e ed H Hd Nf^4 Q Qd Wr+3 Bl L Ld Nf^4 Q Qd Wr+6 Br L Ld Nf^4 Q Qd Wr+3 Gl L Ld Nf^4 Q Qd Wr+6 Gr L Ld Nf^4 Q Qd Wr+9 H Hd L Ld Nf^4 Q Qd Wr+3 dd^2 H^2 Nf^4 Qd^2 Wr+d e Hd^2 Nf^4 Qd^2 Wr-1/2 Bl Nf^2 Q^2 Qd^2 Wr-1/2 H Hd Nf^2 Q^2 Qd^2 Wr+3/2 Bl Nf^4 Q^2 Qd^2 Wr+3 Br Nf^4 Q^2 Qd^2 Wr+3 Gl Nf^4 Q^2 Qd^2 Wr+6 Gr Nf^4 Q^2 Qd^2 Wr+9/2 H Hd Nf^4 Q^2 Qd^2 Wr+Br Ld Nf^3 Qd^3 Wr+3/2 H Hd Ld Nf^3 Qd^3 Wr+3 Br Ld Nf^4 Qd^3 Wr+6 Gr Ld Nf^4 Qd^3 Wr+9/2 H Hd Ld Nf^4 Qd^3 Wr+3 Bl d dd H Hd Nf^2 t Wr+5 Br d dd H Hd Nf^2 t Wr+3 Bl e ed H Hd Nf^2 t Wr+5 Br e ed H Hd Nf^2 t Wr+3 d dd Gl H Hd Nf^2 t Wr+5 d dd Gr H Hd Nf^2 t Wr+4 d dd H^2 Hd^2 Nf^2 t Wr+4 e ed H^2 Hd^2 Nf^2 t Wr+Bl^2 L Ld Nf^2 t Wr+3 Bl Br L Ld Nf^2 t Wr+3 Br^2 L Ld Nf^2 t Wr+Gl^2 L Ld Nf^2 t Wr+3 Gl Gr L Ld Nf^2 t Wr+3 Gr^2 L Ld Nf^2 t Wr+9 Bl H Hd L Ld Nf^2 t Wr+15 Br H Hd L Ld Nf^2 t Wr+12 H^2 Hd^2 L Ld Nf^2 t Wr-1/2 e^2 ed Hd L Nf^3 t Wr-1/2 e ed^2 H Ld Nf^3 t Wr-1/2 e Hd L^2 Ld Nf^3 t Wr-1/2 ed H L Ld^2 Nf^3 t Wr+5 d dd e Hd L Nf^4 t Wr+5/2 e^2 ed Hd L Nf^4 t Wr+7 d dd ed H Ld Nf^4 t Wr+7/2 e ed^2 H Ld Nf^4 t Wr+15/2 e Hd L^2 Ld Nf^4 t Wr+21/2 ed H L Ld^2 Nf^4 t Wr+5 d^2 dd Hd Nf^4 Q t Wr+5 d e ed Hd Nf^4 Q t Wr+15 d Hd L Ld Nf^4 Q t Wr+1/2 dd H L Nf^3 Q^2 t Wr+15/2 dd H L Nf^4 Q^2 t Wr+1/2 ed H Nf^3 Q^3 t Wr+5/2 ed H Nf^4 Q^3 t Wr+7 d dd^2 H Nf^4 Qd t Wr+7 dd e ed H Nf^4 Qd t Wr+21 dd H L Ld Nf^4 Qd t Wr+Bl^2 Nf^2 Q Qd t Wr+3 Bl Br Nf^2 Q Qd t Wr+3 Br^2 Nf^2 Q Qd t Wr+3 Bl Gl Nf^2 Q Qd t Wr+3 Br Gl Nf^2 Q Qd t Wr+4 Gl^2 Nf^2 Q Qd t Wr+3 Bl Gr Nf^2 Q Qd t Wr+5 Br Gr Nf^2 Q Qd t Wr+9 Gl Gr Nf^2 Q Qd t Wr+8 Gr^2 Nf^2 Q Qd t Wr+9 Bl H Hd Nf^2 Q Qd t Wr+15 Br H Hd Nf^2 Q Qd t Wr+9 Gl H Hd Nf^2 Q Qd t Wr+15 Gr H Hd Nf^2 Q Qd t Wr+12 H^2 Hd^2 Nf^2 Q Qd t Wr+15 e Hd L Nf^4 Q Qd t Wr+21 ed H Ld Nf^4 Q Qd t Wr+15 d Hd Nf^4 Q^2 Qd t Wr+1/2 d Hd Ld Nf^3 Qd^2 t Wr+21/2 d Hd Ld Nf^4 Qd^2 t Wr+21 dd H Nf^4 Q Qd^2 t Wr+1/2 e Hd Nf^3 Qd^3 t Wr+7/2 e Hd Nf^4 Qd^3 t Wr+Bl^2 H Hd t^2 Wr+4 Bl Br H Hd t^2 Wr+4 Br^2 H Hd t^2 Wr+Gl^2 H Hd t^2 Wr+4 Gl Gr H Hd t^2 Wr+4 Gr^2 H Hd t^2 Wr+5 Bl H^2 Hd^2 t^2 Wr+10 Br H^2 Hd^2 t^2 Wr+3 H^3 Hd^3 t^2 Wr+5 Bl e Hd L Nf^2 t^2 Wr+7 Br e Hd L Nf^2 t^2 Wr+14 e H Hd^2 L Nf^2 t^2 Wr+5 Bl ed H Ld Nf^2 t^2 Wr+11 Br ed H Ld Nf^2 t^2 Wr+23 ed H^2 Hd Ld Nf^2 t^2 Wr+1/2 L^2 Ld^2 Nf^2 t^2 Wr-1/2 L^2 Ld^2 Nf^3 t^2 Wr+8 d dd L Ld Nf^4 t^2 Wr+8 e ed L Ld Nf^4 t^2 Wr+6 L^2 Ld^2 Nf^4 t^2 Wr+5 Bl d Hd Nf^2 Q t^2 Wr+7 Br d Hd Nf^2 Q t^2 Wr+5 d Gl Hd Nf^2 Q t^2 Wr+7 d Gr Hd Nf^2 Q t^2 Wr+14 d H Hd^2 Nf^2 Q t^2 Wr+8 d ed Ld Nf^4 Q t^2 Wr+3 L Nf^4 Q^3 t^2 Wr+5 Bl dd H Nf^2 Qd t^2 Wr+11 Br dd H Nf^2 Qd t^2 Wr+5 dd Gl H Nf^2 Qd t^2 Wr+11 dd Gr H Nf^2 Qd t^2 Wr+23 dd H^2 Hd Nf^2 Qd t^2 Wr+8 dd e L Nf^4 Qd t^2 Wr+16 d dd Nf^4 Q Qd t^2 Wr+8 e ed Nf^4 Q Qd t^2 Wr+24 L Ld Nf^4 Q Qd t^2 Wr+Nf^2 Q^2 Qd^2 t^2 Wr+12 Nf^4 Q^2 Qd^2 t^2 Wr+7 Ld Nf^4 Qd^3 t^2 Wr+11 d dd H Hd Nf^2 t^3 Wr+11 e ed H Hd Nf^2 t^3 Wr+2 Bl L Ld Nf^2 t^3 Wr+2 Br L Ld Nf^2 t^3 Wr+33 H Hd L Ld Nf^2 t^3 Wr+2 Bl Nf^2 Q Qd t^3 Wr+2 Br Nf^2 Q Qd t^3 Wr+2 Gl Nf^2 Q Qd t^3 Wr+2 Gr Nf^2 Q Qd t^3 Wr+33 H Hd Nf^2 Q Qd t^3 Wr+2 Bl H Hd t^4 Wr+3 Br H Hd t^4 Wr+11 H^2 Hd^2 t^4 Wr+2 e Hd L Nf^2 t^4 Wr+3 ed H Ld Nf^2 t^4 Wr+2 d Hd Nf^2 Q t^4 Wr+3 dd H Nf^2 Qd t^4 Wr+d dd^2 H^2 Nf^4 u Wr+dd e ed H^2 Nf^4 u Wr+2 dd H^2 L Ld Nf^4 u Wr+Bl Br H Nf^2 Q u Wr+Br Gl H Nf^2 Q u Wr+Bl Gr H Nf^2 Q u Wr+Br Gr H Nf^2 Q u Wr+3 Gl Gr H Nf^2 Q u Wr+Gr^2 H Nf^2 Q u Wr+2 Br H^2 Hd Nf^2 Q u Wr+2 Gr H^2 Hd Nf^2 Q u Wr+2 Br e L Nf^4 Q u Wr+2 e Gr L Nf^4 Q u Wr+2 ed H^2 Ld Nf^4 Q u Wr+2 Br d Nf^4 Q^2 u Wr+4 d Gr Nf^4 Q^2 u Wr+Bl d Ld Nf^4 Qd u Wr+2 Br d Ld Nf^4 Qd u Wr+2 d Gl Ld Nf^4 Qd u Wr+4 d Gr Ld Nf^4 Qd u Wr+3 d H Hd Ld Nf^4 Qd u Wr+4 dd H^2 Nf^4 Q Qd u Wr+1/2 Bl e Nf^3 Qd^2 u Wr+1/2 e H Hd Nf^3 Qd^2 u Wr+1/2 Bl e Nf^4 Qd^2 u Wr+Br e Nf^4 Qd^2 u Wr+e Gl Nf^4 Qd^2 u Wr+2 e Gr Nf^4 Qd^2 u Wr+3/2 e H Hd Nf^4 Qd^2 u Wr+2 Bl dd H^2 Nf^2 t u Wr+3 Br dd H^2 Nf^2 t u Wr+2 dd Gl H^2 Nf^2 t u Wr+3 dd Gr H^2 Nf^2 t u Wr+3 dd H^3 Hd Nf^2 t u Wr+1/2 d^2 Hd Ld Nf^3 t u Wr+5 dd e H L Nf^4 t u Wr+5/2 d^2 Hd Ld Nf^4 t u Wr+10 d dd H Nf^4 Q t u Wr+5 e ed H Nf^4 Q t u Wr+15 H L Ld Nf^4 Q t u Wr+5 d e Hd Nf^4 Qd t u Wr+15 H Nf^4 Q^2 Qd t u Wr+1/2 H Ld Nf^3 Qd^2 t u Wr+21/2 H Ld Nf^4 Qd^2 t u Wr+5 Bl H Nf^2 Q t^2 u Wr+7 Br H Nf^2 Q t^2 u Wr+5 Gl H Nf^2 Q t^2 u Wr+7 Gr H Nf^2 Q t^2 u Wr+14 H^2 Hd Nf^2 Q t^2 u Wr+6 e L Nf^4 Q t^2 u Wr+6 d Nf^4 Q^2 t^2 u Wr+8 d Ld Nf^4 Qd t^2 u Wr+4 e Nf^4 Qd^2 t^2 u Wr+6 dd H^2 Nf^2 t^3 u Wr+2 H Nf^2 Q t^4 u Wr-H^2 Ld Nf^3 Qd u^2 Wr+H^2 Ld Nf^4 Qd u^2 Wr+1/2 d H Ld Nf^3 t u^2 Wr+5/2 d H Ld Nf^4 t u^2 Wr+1/2 e H Nf^3 Qd t u^2 Wr+5/2 e H Nf^4 Qd t u^2 Wr+1/2 dd^2 ed H^2 Nf^3 ud Wr+3/2 dd^2 ed H^2 Nf^4 ud Wr+d^2 dd Hd^2 Nf^4 ud Wr+d e ed Hd^2 Nf^4 ud Wr+2 d Hd^2 L Ld Nf^4 ud Wr+Bl dd L Nf^4 Q ud Wr+2 Br dd L Nf^4 Q ud Wr+2 dd Gl L Nf^4 Q ud Wr+4 dd Gr L Nf^4 Q ud Wr+3 dd H Hd L Nf^4 Q ud Wr+1/2 Bl ed Nf^3 Q^2 ud Wr-Br ed Nf^3 Q^2 ud Wr-1/2 ed H Hd Nf^3 Q^2 ud Wr+1/2 Bl ed Nf^4 Q^2 ud Wr+Br ed Nf^4 Q^2 ud Wr+ed Gl Nf^4 Q^2 ud Wr+2 ed Gr Nf^4 Q^2 ud Wr+3/2 ed H Hd Nf^4 Q^2 ud Wr+Bl^2 Hd Nf^2 Qd ud Wr+2 Br^2 Hd Nf^2 Qd ud Wr+Bl Gl Hd Nf^2 Qd ud Wr+2 Gl^2 Hd Nf^2 Qd ud Wr+4 Br Gr Hd Nf^2 Qd ud Wr+6 Gr^2 Hd Nf^2 Qd ud Wr+4 Br H Hd^2 Nf^2 Qd ud Wr+4 Gr H Hd^2 Nf^2 Qd ud Wr+2 H^2 Hd^3 Nf^2 Qd ud Wr+2 e Hd^2 L Nf^4 Qd ud Wr+6 Br ed Ld Nf^4 Qd ud Wr+6 ed Gr Ld Nf^4 Qd ud Wr+9 ed H Hd Ld Nf^4 Qd ud Wr+4 d Hd^2 Nf^4 Q Qd ud Wr+6 Br dd Nf^4 Qd^2 ud Wr+12 dd Gr Nf^4 Qd^2 ud Wr+9 dd H Hd Nf^4 Qd^2 ud Wr+2 Bl d Hd^2 Nf^2 t ud Wr+3 Br d Hd^2 Nf^2 t ud Wr+2 d Gl Hd^2 Nf^2 t ud Wr+3 d Gr Hd^2 Nf^2 t ud Wr+3 d H Hd^3 Nf^2 t ud Wr+1/2 dd^2 H L Nf^3 t ud Wr+7/2 dd^2 H L Nf^4 t ud Wr+7 d ed Hd Ld Nf^4 t ud Wr+7 dd ed H Nf^4 Q t ud Wr+1/2 Hd L Nf^3 Q^2 t ud Wr+15/2 Hd L Nf^4 Q^2 t ud Wr+14 d dd Hd Nf^4 Qd t ud Wr+7 e ed Hd Nf^4 Qd t ud Wr+21 Hd L Ld Nf^4 Qd t ud Wr+21 Hd Nf^4 Q Qd^2 t ud Wr+8 dd L Nf^4 Q t^2 ud Wr+ed Nf^3 Q^2 t^2 ud Wr+4 ed Nf^4 Q^2 t^2 ud Wr+5 Bl Hd Nf^2 Qd t^2 ud Wr+11 Br Hd Nf^2 Qd t^2 ud Wr+5 Gl Hd Nf^2 Qd t^2 ud Wr+11 Gr Hd Nf^2 Qd t^2 ud Wr+23 H Hd^2 Nf^2 Qd t^2 ud Wr+14 ed Ld Nf^4 Qd t^2 ud Wr+14 dd Nf^4 Qd^2 t^2 ud Wr+6 d Hd^2 Nf^2 t^3 ud Wr+3 Hd Nf^2 Qd t^4 ud Wr+2 d dd H Hd Nf^4 u ud Wr+e ed H Hd Nf^4 u ud Wr+Bl L Ld Nf^4 u ud Wr+2 Br L Ld Nf^4 u ud Wr+Gl L Ld Nf^4 u ud Wr+2 Gr L Ld Nf^4 u ud Wr+3 H Hd L Ld Nf^4 u ud Wr+2 Bl Nf^4 Q Qd u ud Wr+4 Br Nf^4 Q Qd u ud Wr+4 Gl Nf^4 Q Qd u ud Wr+8 Gr Nf^4 Q Qd u ud Wr+6 H Hd Nf^4 Q Qd u ud Wr+3 Bl H Hd Nf^2 t u ud Wr+5 Br H Hd Nf^2 t u ud Wr+3 Gl H Hd Nf^2 t u ud Wr+5 Gr H Hd Nf^2 t u ud Wr+4 H^2 Hd^2 Nf^2 t u ud Wr+5 e Hd L Nf^4 t u ud Wr+7 ed H Ld Nf^4 t u ud Wr+10 d Hd Nf^4 Q t u ud Wr+14 dd H Nf^4 Qd t u ud Wr+8 L Ld Nf^4 t^2 u ud Wr+16 Nf^4 Q Qd t^2 u ud Wr+11 H Hd Nf^2 t^3 u ud Wr+dd H^2 Nf^4 u^2 ud Wr+5 H Nf^4 Q t u^2 ud Wr+1/2 dd ed H Hd Nf^3 ud^2 Wr+3/2 dd ed H Hd Nf^4 ud^2 Wr+Hd^2 L Nf^3 Q ud^2 Wr+Hd^2 L Nf^4 Q ud^2 Wr+3 Hd^2 Nf^4 Qd^2 ud^2 Wr+1/2 dd Hd L Nf^3 t ud^2 Wr+7/2 dd Hd L Nf^4 t ud^2 Wr+1/2 ed Hd Nf^3 Q t ud^2 Wr+7/2 ed Hd Nf^4 Q t ud^2 Wr+d Hd^2 Nf^4 u ud^2 Wr+7 Hd Nf^4 Qd t u ud^2 Wr-1/2 H Hd Nf^2 u^2 ud^2 Wr+1/2 H Hd Nf^4 u^2 ud^2 Wr+1/2 ed Hd^2 Nf^3 ud^3 Wr+1/2 ed Hd^2 Nf^4 ud^3 Wr+Bl Gl Gr Wl Wr+Br Gl Gr Wl Wr+Gl^2 Gr Wl Wr+Gl Gr^2 Wl Wr+2 Bl Br H Hd Wl Wr+2 Gl Gr H Hd Wl Wr+1/2 d^2 dd^2 Nf^2 Wl Wr+1/4 e^2 ed^2 Nf^2 Wl Wr+2 Br e Hd L Nf^2 Wl Wr+2 Bl ed H Ld Nf^2 Wl Wr+1/2 L^2 Ld^2 Nf^2 Wl Wr-1/2 e^2 ed^2 Nf^3 Wl Wr-L^2 Ld^2 Nf^3 Wl Wr+1/2 d^2 dd^2 Nf^4 Wl Wr+d dd e ed Nf^4 Wl Wr+1/4 e^2 ed^2 Nf^4 Wl Wr+2 d dd L Ld Nf^4 Wl Wr+2 e ed L Ld Nf^4 Wl Wr+3/2 L^2 Ld^2 Nf^4 Wl Wr+2 Br d Hd Nf^2 Q Wl Wr+2 d Gr Hd Nf^2 Q Wl Wr+2 d ed Ld Nf^4 Q Wl Wr+2 Bl dd H Nf^2 Qd Wl Wr+2 dd Gl H Nf^2 Qd Wl Wr+2 dd e L Nf^4 Qd Wl Wr+4 d dd Nf^4 Q Qd Wl Wr+2 e ed Nf^4 Q Qd Wl Wr+6 L Ld Nf^4 Q Qd Wl Wr+Nf^2 Q^2 Qd^2 Wl Wr+3 Nf^4 Q^2 Qd^2 Wl Wr+3 Bl d dd Nf^2 t Wl Wr+3 Br d dd Nf^2 t Wl Wr+3 Bl e ed Nf^2 t Wl Wr+3 Br e ed Nf^2 t Wl Wr+3 d dd Gl Nf^2 t Wl Wr+3 d dd Gr Nf^2 t Wl Wr+6 d dd H Hd Nf^2 t Wl Wr+6 e ed H Hd Nf^2 t Wl Wr+6 Bl L Ld Nf^2 t Wl Wr+6 Br L Ld Nf^2 t Wl Wr+18 H Hd L Ld Nf^2 t Wl Wr+6 Bl Nf^2 Q Qd t Wl Wr+6 Br Nf^2 Q Qd t Wl Wr+6 Gl Nf^2 Q Qd t Wl Wr+6 Gr Nf^2 Q Qd t Wl Wr+18 H Hd Nf^2 Q Qd t Wl Wr+Bl^2 t^2 Wl Wr+2 Bl Br t^2 Wl Wr+Br^2 t^2 Wl Wr+Gl^2 t^2 Wl Wr+2 Gl Gr t^2 Wl Wr+Gr^2 t^2 Wl Wr+8 Bl H Hd t^2 Wl Wr+8 Br H Hd t^2 Wl Wr+12 H^2 Hd^2 t^2 Wl Wr+10 e Hd L Nf^2 t^2 Wl Wr+10 ed H Ld Nf^2 t^2 Wl Wr+10 d Hd Nf^2 Q t^2 Wl Wr+10 dd H Nf^2 Qd t^2 Wl Wr+2 d dd Nf^2 t^3 Wl Wr+2 e ed Nf^2 t^3 Wl Wr+4 L Ld Nf^2 t^3 Wl Wr+4 Nf^2 Q Qd t^3 Wl Wr+4 H Hd t^4 Wl Wr+2 Br H Nf^2 Q u Wl Wr+2 Gr H Nf^2 Q u Wl Wr+2 d Ld Nf^4 Qd u Wl Wr+e Nf^4 Qd^2 u Wl Wr+3 dd H^2 Nf^2 t u Wl Wr+10 H Nf^2 Q t^2 u Wl Wr+2 dd L Nf^4 Q ud Wl Wr+ed Nf^4 Q^2 ud Wl Wr+2 Bl Hd Nf^2 Qd ud Wl Wr+2 Gl Hd Nf^2 Qd ud Wl Wr+3 d Hd^2 Nf^2 t ud Wl Wr+10 Hd Nf^2 Qd t^2 ud Wl Wr+2 d dd Nf^4 u ud Wl Wr+e ed Nf^4 u ud Wl Wr+2 L Ld Nf^4 u ud Wl Wr+4 Nf^4 Q Qd u ud Wl Wr+3 Bl Nf^2 t u ud Wl Wr+3 Br Nf^2 t u ud Wl Wr+3 Gl Nf^2 t u ud Wl Wr+3 Gr Nf^2 t u ud Wl Wr+6 H Hd Nf^2 t u ud Wl Wr+2 Nf^2 t^3 u ud Wl Wr+1/2 Nf^2 u^2 ud^2 Wl Wr+1/2 Nf^4 u^2 ud^2 Wl Wr+Bl Br Wl^2 Wr+Gl Gr Wl^2 Wr+2 Br H Hd Wl^2 Wr+2 ed H Ld Nf^2 Wl^2 Wr+2 dd H Nf^2 Qd Wl^2 Wr+2 d dd Nf^2 t Wl^2 Wr+2 e ed Nf^2 t Wl^2 Wr+6 L Ld Nf^2 t Wl^2 Wr+6 Nf^2 Q Qd t Wl^2 Wr+Br t^2 Wl^2 Wr+8 H Hd t^2 Wl^2 Wr+2 Hd Nf^2 Qd ud Wl^2 Wr+2 Nf^2 t u ud Wl^2 Wr+t^2 Wl^3 Wr+Gl^3 Wr^2+Br Gr^2 Wr^2+Gr^3 Wr^2+Bl^2 H Hd Wr^2+2 Br^2 H Hd Wr^2+Gl^2 H Hd Wr^2+2 Gr^2 H Hd Wr^2+Br H^2 Hd^2 Wr^2+2 H^3 Hd^3 Wr^2+1/2 d^2 dd^2 Nf^2 Wr^2+1/4 e^2 ed^2 Nf^2 Wr^2+Bl e Hd L Nf^2 Wr^2+Br e Hd L Nf^2 Wr^2+2 e H Hd^2 L Nf^2 Wr^2+4 Br ed H Ld Nf^2 Wr^2+4 ed H^2 Hd Ld Nf^2 Wr^2+L^2 Ld^2 Nf^2 Wr^2+1/2 e^2 ed^2 Nf^3 Wr^2+1/2 L^2 Ld^2 Nf^3 Wr^2+1/2 d^2 dd^2 Nf^4 Wr^2+d dd e ed Nf^4 Wr^2+1/4 e^2 ed^2 Nf^4 Wr^2+2 d dd L Ld Nf^4 Wr^2+2 e ed L Ld Nf^4 Wr^2+3/2 L^2 Ld^2 Nf^4 Wr^2+Bl d Hd Nf^2 Q Wr^2+Br d Hd Nf^2 Q Wr^2+d Gl Hd Nf^2 Q Wr^2+d Gr Hd Nf^2 Q Wr^2+2 d H Hd^2 Nf^2 Q Wr^2+2 d ed Ld Nf^4 Q Wr^2+L Nf^4 Q^3 Wr^2+4 Br dd H Nf^2 Qd Wr^2+4 dd Gr H Nf^2 Qd Wr^2+4 dd H^2 Hd Nf^2 Qd Wr^2+2 dd e L Nf^4 Qd Wr^2+4 d dd Nf^4 Q Qd Wr^2+2 e ed Nf^4 Q Qd Wr^2+6 L Ld Nf^4 Q Qd Wr^2+2 Nf^2 Q^2 Qd^2 Wr^2+3 Nf^4 Q^2 Qd^2 Wr^2+Ld Nf^3 Qd^3 Wr^2+3 Ld Nf^4 Qd^3 Wr^2+Bl d dd Nf^2 t Wr^2+3 Br d dd Nf^2 t Wr^2+Bl e ed Nf^2 t Wr^2+3 Br e ed Nf^2 t Wr^2+d dd Gl Nf^2 t Wr^2+3 d dd Gr Nf^2 t Wr^2+5 d dd H Hd Nf^2 t Wr^2+5 e ed H Hd Nf^2 t Wr^2+3 Bl L Ld Nf^2 t Wr^2+5 Br L Ld Nf^2 t Wr^2+15 H Hd L Ld Nf^2 t Wr^2+3 Bl Nf^2 Q Qd t Wr^2+5 Br Nf^2 Q Qd t Wr^2+3 Gl Nf^2 Q Qd t Wr^2+5 Gr Nf^2 Q Qd t Wr^2+15 H Hd Nf^2 Q Qd t Wr^2+Bl^2 t^2 Wr^2+Bl Br t^2 Wr^2+2 Br^2 t^2 Wr^2+Gl^2 t^2 Wr^2+Gl Gr t^2 Wr^2+2 Gr^2 t^2 Wr^2+4 Bl H Hd t^2 Wr^2+8 Br H Hd t^2 Wr^2+12 H^2 Hd^2 t^2 Wr^2+7 e Hd L Nf^2 t^2 Wr^2+11 ed H Ld Nf^2 t^2 Wr^2+7 d Hd Nf^2 Q t^2 Wr^2+11 dd H Nf^2 Qd t^2 Wr^2+d dd Nf^2 t^3 Wr^2+e ed Nf^2 t^3 Wr^2+2 L Ld Nf^2 t^3 Wr^2+2 Nf^2 Q Qd t^3 Wr^2+3 H Hd t^4 Wr^2+Bl H Nf^2 Q u Wr^2+Br H Nf^2 Q u Wr^2+Gl H Nf^2 Q u Wr^2+Gr H Nf^2 Q u Wr^2+2 H^2 Hd Nf^2 Q u Wr^2+2 e L Nf^4 Q u Wr^2+2 d Nf^4 Q^2 u Wr^2+2 d Ld Nf^4 Qd u Wr^2+e Nf^3 Qd^2 u Wr^2+e Nf^4 Qd^2 u Wr^2+3 dd H^2 Nf^2 t u Wr^2+7 H Nf^2 Q t^2 u Wr^2+d e Nf^4 u^2 Wr^2+2 dd L Nf^4 Q ud Wr^2+ed Nf^4 Q^2 ud Wr^2+4 Br Hd Nf^2 Qd ud Wr^2+4 Gr Hd Nf^2 Qd ud Wr^2+4 H Hd^2 Nf^2 Qd ud Wr^2+6 ed Ld Nf^4 Qd ud Wr^2+6 dd Nf^4 Qd^2 ud Wr^2+3 d Hd^2 Nf^2 t ud Wr^2+11 Hd Nf^2 Qd t^2 ud Wr^2+2 d dd Nf^4 u ud Wr^2+e ed Nf^4 u ud Wr^2+2 L Ld Nf^4 u ud Wr^2+4 Nf^4 Q Qd u ud Wr^2+Bl Nf^2 t u ud Wr^2+3 Br Nf^2 t u ud Wr^2+Gl Nf^2 t u ud Wr^2+3 Gr Nf^2 t u ud Wr^2+5 H Hd Nf^2 t u ud Wr^2+Nf^2 t^3 u ud Wr^2+1/2 dd ed Nf^3 ud^2 Wr^2+3/2 dd ed Nf^4 ud^2 Wr^2+1/2 Nf^2 u^2 ud^2 Wr^2+1/2 Nf^4 u^2 ud^2 Wr^2+Bl Br Wl Wr^2+Gl Gr Wl Wr^2+2 Bl H Hd Wl Wr^2+2 e Hd L Nf^2 Wl Wr^2+2 d Hd Nf^2 Q Wl Wr^2+2 d dd Nf^2 t Wl Wr^2+2 e ed Nf^2 t Wl Wr^2+6 L Ld Nf^2 t Wl Wr^2+6 Nf^2 Q Qd t Wl Wr^2+Bl t^2 Wl Wr^2+8 H Hd t^2 Wl Wr^2+2 H Nf^2 Q u Wl Wr^2+2 Nf^2 t u ud Wl Wr^2+3 H Hd Wl^2 Wr^2+3 t^2 Wl^2 Wr^2+Wl^3 Wr^2+Bl^2 Wr^3+Br^2 Wr^3+Gl^2 Wr^3+Gr^2 Wr^3+2 Br H Hd Wr^3+H^2 Hd^2 Wr^3+e Hd L Nf^2 Wr^3+3 ed H Ld Nf^2 Wr^3+d Hd Nf^2 Q Wr^3+3 dd H Nf^2 Qd Wr^3+3 L Ld Nf^2 t Wr^3+3 Nf^2 Q Qd t Wr^3+Br t^2 Wr^3+5 H Hd t^2 Wr^3+H Nf^2 Q u Wr^3+3 Hd Nf^2 Qd ud Wr^3+t^2 Wl Wr^3+Wl^2 Wr^3+2 H Hd Wr^4+2 t^2 Wr^4+Wr^5;
h11=-(1/2) Bl^3 H^2 L^2 Nf-1/2 Bl Br^2 H^2 L^2 Nf-Bl Gl^2 H^2 L^2 Nf-1/2 Br Gl Gr H^2 L^2 Nf-1/2 Bl Gr^2 H^2 L^2 Nf-1/2 Gl Gr^2 H^2 L^2 Nf+1/2 Gr^3 H^2 L^2 Nf+1/2 Bl^2 H^3 Hd L^2 Nf+1/2 Br^2 H^3 Hd L^2 Nf+1/2 Gl^2 H^3 Hd L^2 Nf+1/2 Gr^2 H^3 Hd L^2 Nf-1/2 Bl H^4 Hd^2 L^2 Nf+1/2 H^5 Hd^3 L^2 Nf-1/2 Bl^2 Br Hd^2 Ld^2 Nf-1/2 Br^3 Hd^2 Ld^2 Nf-1/2 Br Gl^2 Hd^2 Ld^2 Nf+1/2 Gl^3 Hd^2 Ld^2 Nf-1/2 Bl Gl Gr Hd^2 Ld^2 Nf-1/2 Gl^2 Gr Hd^2 Ld^2 Nf-Br Gr^2 Hd^2 Ld^2 Nf+1/2 Bl^2 H Hd^3 Ld^2 Nf+1/2 Br^2 H Hd^3 Ld^2 Nf+1/2 Gl^2 H Hd^3 Ld^2 Nf+1/2 Gr^2 H Hd^3 Ld^2 Nf-1/2 Br H^2 Hd^4 Ld^2 Nf+1/2 H^3 Hd^5 Ld^2 Nf-1/3 Br^2 d^3 Hd L Nf^2+1/3 Br d^3 Gr Hd L Nf^2-1/3 d^3 H^2 Hd^3 L Nf^2+1/2 Bl^3 H^2 L^2 Nf^2+1/2 Bl Br^2 H^2 L^2 Nf^2+Bl Gl^2 H^2 L^2 Nf^2+Gl^3 H^2 L^2 Nf^2+1/2 Br Gl Gr H^2 L^2 Nf^2+1/2 Bl Gr^2 H^2 L^2 Nf^2+1/2 Gl Gr^2 H^2 L^2 Nf^2+1/2 Gr^3 H^2 L^2 Nf^2+1/2 Bl^2 H^3 Hd L^2 Nf^2+1/2 Br^2 H^3 Hd L^2 Nf^2+1/2 Gl^2 H^3 Hd L^2 Nf^2+1/2 Gr^2 H^3 Hd L^2 Nf^2+1/2 Bl H^4 Hd^2 L^2 Nf^2+1/2 H^5 Hd^3 L^2 Nf^2+1/3 Br^2 e H L^3 Nf^2+1/3 e Gr^2 H L^3 Nf^2+1/8 e^2 H Hd L^4 Nf^2-1/3 Bl^2 dd^3 H Ld Nf^2+1/3 Bl dd^3 Gl H Ld Nf^2-1/3 dd^3 H^3 Hd^2 Ld Nf^2+1/2 Bl^2 Br Hd^2 Ld^2 Nf^2+1/2 Br^3 Hd^2 Ld^2 Nf^2+1/2 Br Gl^2 Hd^2 Ld^2 Nf^2+1/2 Gl^3 Hd^2 Ld^2 Nf^2+1/2 Bl Gl Gr Hd^2 Ld^2 Nf^2+1/2 Gl^2 Gr Hd^2 Ld^2 Nf^2+Br Gr^2 Hd^2 Ld^2 Nf^2+Gr^3 Hd^2 Ld^2 Nf^2+1/2 Bl^2 H Hd^3 Ld^2 Nf^2+1/2 Br^2 H Hd^3 Ld^2 Nf^2+1/2 Gl^2 H Hd^3 Ld^2 Nf^2+1/2 Gr^2 H Hd^3 Ld^2 Nf^2+1/2 Br H^2 Hd^4 Ld^2 Nf^2+1/2 H^3 Hd^5 Ld^2 Nf^2+1/3 Bl^2 ed Hd Ld^3 Nf^2+1/3 ed Gl^2 Hd Ld^3 Nf^2+1/8 ed^2 H Hd Ld^4 Nf^2+1/4 Br d dd^4 e Nf^3+1/4 Bl d^4 dd ed Nf^3+1/6 Bl dd^3 e^2 ed Nf^3+1/6 Br d^3 e ed^2 Nf^3-1/6 dd^3 e^2 ed Gl Nf^3-1/6 d^3 e ed^2 Gr Nf^3-1/6 dd^3 e^2 ed H Hd Nf^3-1/6 d^3 e ed^2 H Hd Nf^3+1/2 Bl^2 d^3 Hd L Nf^3+1/2 Bl d^3 H Hd^2 L Nf^3+1/2 d^2 dd^2 H^2 L^2 Nf^3+1/4 e^2 ed^2 H^2 L^2 Nf^3-1/6 d^3 e Hd^2 L^2 Nf^3-1/2 Bl e H^2 Hd L^3 Nf^3-3/8 Bl e^2 L^4 Nf^3+11/48 e^2 H Hd L^4 Nf^3+1/2 Br^2 dd^3 H Ld Nf^3+1/2 Br dd^3 H^2 Hd Ld Nf^3-1/2 Bl ed H^3 L^2 Ld Nf^3+1/2 Br ed H^3 L^2 Ld Nf^3+1/2 ed H^4 Hd L^2 Ld Nf^3-1/6 dd^3 ed H^2 Ld^2 Nf^3+1/2 d^2 dd^2 Hd^2 Ld^2 Nf^3+1/4 e^2 ed^2 Hd^2 Ld^2 Nf^3+1/2 Bl e Hd^3 L Ld^2 Nf^3-1/2 Br e Hd^3 L Ld^2 Nf^3+1/2 e H Hd^4 L Ld^2 Nf^3+3/8 H^2 L^4 Ld^2 Nf^3-1/2 Br ed H Hd^2 Ld^3 Nf^3-3/8 Br ed^2 Ld^4 Nf^3+11/48 ed^2 H Hd Ld^4 Nf^3+3/8 Hd^2 L^2 Ld^4 Nf^3-1/4 Bl d dd^4 e Nf^4+1/8 Br d dd^4 e Nf^4+1/8 Bl d^4 dd ed Nf^4-1/4 Br d^4 dd ed Nf^4-1/6 Bl dd^3 e^2 ed Nf^4+1/4 Br dd^3 e^2 ed Nf^4+1/4 Bl d^3 e ed^2 Nf^4-1/6 Br d^3 e ed^2 Nf^4+1/3 d dd^4 e Gl Nf^4+1/6 dd^3 e^2 ed Gl Nf^4+1/3 d^4 dd ed Gr Nf^4+1/6 d^3 e ed^2 Gr Nf^4-1/4 d dd^4 e H Hd Nf^4-1/4 d^4 dd ed H Hd Nf^4-1/6 dd^3 e^2 ed H Hd Nf^4-1/6 d^3 e ed^2 H Hd Nf^4+1/2 Bl^2 d^3 Hd L Nf^4+1/3 Br^2 d^3 Hd L Nf^4+2 Bl d^3 Gl Hd L Nf^4+3 d^3 Gl^2 Hd L Nf^4+2/3 Br d^3 Gr Hd L Nf^4+d^3 Gr^2 Hd L Nf^4+1/2 Bl d^3 H Hd^2 L Nf^4+d^3 Gl H Hd^2 L Nf^4+1/3 d^3 H^2 Hd^3 L Nf^4+1/4 e^2 ed^2 H^2 L^2 Nf^4-5/12 d^3 e Hd^2 L^2 Nf^4+Bl^2 e H L^3 Nf^4+2/3 Br^2 e H L^3 Nf^4+e Gl^2 H L^3 Nf^4+2/3 e Gr^2 H L^3 Nf^4+3/2 Bl e H^2 Hd L^3 Nf^4+e H^3 Hd^2 L^3 Nf^4+1/8 Bl e^2 L^4 Nf^4+17/48 e^2 H Hd L^4 Nf^4+1/3 Bl^2 dd^3 H Ld Nf^4+1/2 Br^2 dd^3 H Ld Nf^4+2/3 Bl dd^3 Gl H Ld Nf^4+dd^3 Gl^2 H Ld Nf^4+2 Br dd^3 Gr H Ld Nf^4+3 dd^3 Gr^2 H Ld Nf^4+1/2 Br dd^3 H^2 Hd Ld Nf^4+dd^3 Gr H^2 Hd Ld Nf^4+1/3 dd^3 H^3 Hd^2 Ld Nf^4-1/3 Bl dd^3 e L Ld Nf^4-1/3 Br d^3 ed L Ld Nf^4+1/3 dd^3 e Gl L Ld Nf^4+1/3 d^3 ed Gr L Ld Nf^4-2/3 dd^3 e H Hd L Ld Nf^4-2/3 d^3 ed H Hd L Ld Nf^4+1/2 Bl ed H^3 L^2 Ld Nf^4+1/2 Br ed H^3 L^2 Ld Nf^4+1/2 ed H^4 Hd L^2 Ld Nf^4-5/12 dd^3 ed H^2 Ld^2 Nf^4+1/4 e^2 ed^2 Hd^2 Ld^2 Nf^4+1/2 Bl e Hd^3 L Ld^2 Nf^4+1/2 Br e Hd^3 L Ld^2 Nf^4+1/2 e H Hd^4 L Ld^2 Nf^4+1/8 H^2 L^4 Ld^2 Nf^4+2/3 Bl^2 ed Hd Ld^3 Nf^4+Br^2 ed Hd Ld^3 Nf^4+2/3 ed Gl^2 Hd Ld^3 Nf^4+ed Gr^2 Hd Ld^3 Nf^4+3/2 Br ed H Hd^2 Ld^3 Nf^4+ed H^2 Hd^3 Ld^3 Nf^4+1/8 Br ed^2 Ld^4 Nf^4+17/48 ed^2 H Hd Ld^4 Nf^4+1/8 Hd^2 L^2 Ld^4 Nf^4+1/4 Br d dd^4 e Nf^5+1/4 Bl d^4 dd ed Nf^5-1/6 Bl dd^3 e^2 ed Nf^5+1/2 Br dd^3 e^2 ed Nf^5+1/2 Bl d^3 e ed^2 Nf^5-1/6 Br d^3 e ed^2 Nf^5-1/3 dd^3 e^2 ed Gl Nf^5+1/2 d^3 e ed^2 Gl Nf^5+1/2 dd^3 e^2 ed Gr Nf^5-1/3 d^3 e ed^2 Gr Nf^5+1/6 dd^3 e^2 ed H Hd Nf^5+1/6 d^3 e ed^2 H Hd Nf^5+1/4 e^2 ed^2 H^2 L^2 Nf^5+1/6 d^3 e Hd^2 L^2 Nf^5-1/8 Bl e^2 L^4 Nf^5-11/48 e^2 H Hd L^4 Nf^5+1/2 Br dd^3 e L Ld Nf^5+1/2 Bl d^3 ed L Ld Nf^5+1/6 dd^3 ed H^2 Ld^2 Nf^5+1/4 e^2 ed^2 Hd^2 Ld^2 Nf^5+1/8 H^2 L^4 Ld^2 Nf^5-1/8 Br ed^2 Ld^4 Nf^5-11/48 ed^2 H Hd Ld^4 Nf^5+1/8 Hd^2 L^2 Ld^4 Nf^5+1/4 Bl d dd^4 e Nf^6+3/8 Br d dd^4 e Nf^6+3/8 Bl d^4 dd ed Nf^6+1/4 Br d^4 dd ed Nf^6+1/6 Bl dd^3 e^2 ed Nf^6+1/4 Br dd^3 e^2 ed Nf^6+1/4 Bl d^3 e ed^2 Nf^6+1/6 Br d^3 e ed^2 Nf^6+2/3 d dd^4 e Gl Nf^6+d^4 dd ed Gl Nf^6+1/3 dd^3 e^2 ed Gl Nf^6+1/2 d^3 e ed^2 Gl Nf^6+d dd^4 e Gr Nf^6+2/3 d^4 dd ed Gr Nf^6+1/2 dd^3 e^2 ed Gr Nf^6+1/3 d^3 e ed^2 Gr Nf^6+1/4 d dd^4 e H Hd Nf^6+1/4 d^4 dd ed H Hd Nf^6+1/6 dd^3 e^2 ed H Hd Nf^6+1/6 d^3 e ed^2 H Hd Nf^6+1/2 d^2 dd^2 H^2 L^2 Nf^6+d dd e ed H^2 L^2 Nf^6+1/4 e^2 ed^2 H^2 L^2 Nf^6+5/12 d^3 e Hd^2 L^2 Nf^6+3/8 Bl e^2 L^4 Nf^6+25/48 e^2 H Hd L^4 Nf^6+1/3 Bl dd^3 e L Ld Nf^6+1/2 Br dd^3 e L Ld Nf^6+1/2 Bl d^3 ed L Ld Nf^6+1/3 Br d^3 ed L Ld Nf^6+2/3 dd^3 e Gl L Ld Nf^6+d^3 ed Gl L Ld Nf^6+dd^3 e Gr L Ld Nf^6+2/3 d^3 ed Gr L Ld Nf^6+2/3 dd^3 e H Hd L Ld Nf^6+2/3 d^3 ed H Hd L Ld Nf^6+d dd H^2 L^3 Ld Nf^6+e ed H^2 L^3 Ld Nf^6+5/12 dd^3 ed H^2 Ld^2 Nf^6+1/2 d^2 dd^2 Hd^2 Ld^2 Nf^6+d dd e ed Hd^2 Ld^2 Nf^6+1/4 e^2 ed^2 Hd^2 Ld^2 Nf^6+3/8 H^2 L^4 Ld^2 Nf^6+d dd Hd^2 L Ld^3 Nf^6+e ed Hd^2 L Ld^3 Nf^6+3/8 Br ed^2 Ld^4 Nf^6+25/48 ed^2 H Hd Ld^4 Nf^6+3/8 Hd^2 L^2 Ld^4 Nf^6-1/2 Bl^2 dd^2 e Hd Nf^3 Q+1/2 Bl Br dd^2 e Hd Nf^3 Q-1/2 Br^2 dd^2 e Hd Nf^3 Q-dd^2 e Gr^2 Hd Nf^3 Q-1/2 Bl dd^2 e H Hd^2 Nf^3 Q+1/2 Br dd^2 e H Hd^2 Nf^3 Q-1/2 dd^2 e H^2 Hd^3 Nf^3 Q+1/4 d^4 Hd^2 L Nf^3 Q-1/2 Bl d H^2 Hd L^2 Nf^3 Q-1/2 d Gl H^2 Hd L^2 Nf^3 Q+1/2 Bl d Hd^3 Ld^2 Nf^3 Q-1/2 Br d Hd^3 Ld^2 Nf^3 Q+1/2 d Gl Hd^3 Ld^2 Nf^3 Q-1/2 d Gr Hd^3 Ld^2 Nf^3 Q+1/2 d H Hd^4 Ld^2 Nf^3 Q+1/2 Bl^2 dd^2 e Hd Nf^4 Q+1/2 Bl Br dd^2 e Hd Nf^4 Q+1/2 Br^2 dd^2 e Hd Nf^4 Q+2 Bl dd^2 e Gl Hd Nf^4 Q+Br dd^2 e Gl Hd Nf^4 Q+3 dd^2 e Gl^2 Hd Nf^4 Q+Bl dd^2 e Gr Hd Nf^4 Q+2 Br dd^2 e Gr Hd Nf^4 Q+3 dd^2 e Gl Gr Hd Nf^4 Q+3 dd^2 e Gr^2 Hd Nf^4 Q+1/2 Bl dd^2 e H Hd^2 Nf^4 Q+1/2 Br dd^2 e H Hd^2 Nf^4 Q+dd^2 e Gl H Hd^2 Nf^4 Q+dd^2 e Gr H Hd^2 Nf^4 Q+1/2 dd^2 e H^2 Hd^3 Nf^4 Q-1/8 d^4 Hd^2 L Nf^4 Q+3 Bl^2 d H L^2 Nf^4 Q+2 Br^2 d H L^2 Nf^4 Q+6 Bl d Gl H L^2 Nf^4 Q+9 d Gl^2 H L^2 Nf^4 Q+2 Br d Gr H L^2 Nf^4 Q+4 d Gr^2 H L^2 Nf^4 Q+9/2 Bl d H^2 Hd L^2 Nf^4 Q+9/2 d Gl H^2 Hd L^2 Nf^4 Q+3 d H^3 Hd^2 L^2 Nf^4 Q+1/3 d e H Hd L^3 Nf^4 Q+1/3 d dd^3 Gl Ld Nf^4 Q+1/2 Bl d Hd^3 Ld^2 Nf^4 Q+1/2 Br d Hd^3 Ld^2 Nf^4 Q+1/2 d Gl Hd^3 Ld^2 Nf^4 Q+1/2 d Gr Hd^3 Ld^2 Nf^4 Q+1/2 d H Hd^4 Ld^2 Nf^4 Q-1/2 dd^2 H Hd L Ld^2 Nf^4 Q+d e ed^2 H^2 L Nf^5 Q+1/4 d^4 Hd^2 L Nf^5 Q-1/2 dd^2 e^2 Hd^2 L Nf^5 Q-1/2 d e H Hd L^3 Nf^5 Q+1/2 Br d dd^3 Ld Nf^5 Q+1/2 Br dd^2 e ed Ld Nf^5 Q+1/2 Br dd^2 L Ld^2 Nf^5 Q+2 d^2 dd ed H^2 L Nf^6 Q+d e ed^2 H^2 L Nf^6 Q+5/8 d^4 Hd^2 L Nf^6 Q+1/2 dd^2 e^2 Hd^2 L Nf^6 Q+3 Bl d e L^3 Nf^6 Q+3 d e Gl L^3 Nf^6 Q+25/6 d e H Hd L^3 Nf^6 Q+Bl d dd^3 Ld Nf^6 Q+3/2 Br d dd^3 Ld Nf^6 Q+Bl dd^2 e ed Ld Nf^6 Q+3/2 Br dd^2 e ed Ld Nf^6 Q+8/3 d dd^3 Gl Ld Nf^6 Q+2 dd^2 e ed Gl Ld Nf^6 Q+4 d dd^3 Gr Ld Nf^6 Q+3 dd^2 e ed Gr Ld Nf^6 Q+2 d dd^3 H Hd Ld Nf^6 Q+2 dd^2 e ed H Hd Ld Nf^6 Q+3 d ed H^2 L^2 Ld Nf^6 Q+Bl dd^2 L Ld^2 Nf^6 Q+3/2 Br dd^2 L Ld^2 Nf^6 Q+2 dd^2 Gl L Ld^2 Nf^6 Q+3 dd^2 Gr L Ld^2 Nf^6 Q+5/2 dd^2 H Hd L Ld^2 Nf^6 Q+d ed Hd^2 Ld^3 Nf^6 Q+13/24 dd^4 H^2 Nf^3 Q^2+1/2 d^2 ed^2 H^2 Nf^3 Q^2-3/2 Bl d^2 L^2 Nf^3 Q^2+3/4 d^2 H Hd L^2 Nf^3 Q^2+1/2 Bl dd H Hd^2 Ld Nf^3 Q^2-1/2 Br dd H Hd^2 Ld Nf^3 Q^2-1/2 dd H^2 Hd^3 Ld Nf^3 Q^2+7/24 dd^4 H^2 Nf^4 Q^2+1/2 d^2 ed^2 H^2 Nf^4 Q^2-1/2 dd e^2 ed Hd^2 Nf^4 Q^2+1/4 d^2 H Hd L^2 Nf^4 Q^2+Bl^2 dd Hd Ld Nf^4 Q^2+Bl Br dd Hd Ld Nf^4 Q^2+Br^2 dd Hd Ld Nf^4 Q^2+4 Bl dd Gl Hd Ld Nf^4 Q^2+2 Br dd Gl Hd Ld Nf^4 Q^2+6 dd Gl^2 Hd Ld Nf^4 Q^2+2 Bl dd Gr Hd Ld Nf^4 Q^2+4 Br dd Gr Hd Ld Nf^4 Q^2+6 dd Gl Gr Hd Ld Nf^4 Q^2+6 dd Gr^2 Hd Ld Nf^4 Q^2+3/2 Bl dd H Hd^2 Ld Nf^4 Q^2+3/2 Br dd H Hd^2 Ld Nf^4 Q^2+3 dd Gl H Hd^2 Ld Nf^4 Q^2+3 dd Gr H Hd^2 Ld Nf^4 Q^2+3/2 dd H^2 Hd^3 Ld Nf^4 Q^2+1/2 Br dd ed Ld^2 Nf^4 Q^2-1/24 dd^4 H^2 Nf^5 Q^2+1/2 d^2 ed^2 H^2 Nf^5 Q^2-1/2 d dd^2 e Hd^2 Nf^5 Q^2-1/4 d^2 H Hd L^2 Nf^5 Q^2-1/2 dd ed H Hd Ld^2 Nf^5 Q^2+5/24 dd^4 H^2 Nf^6 Q^2+1/2 d^2 ed^2 H^2 Nf^6 Q^2+3/2 d dd^2 e Hd^2 Nf^6 Q^2+1/2 dd e^2 ed Hd^2 Nf^6 Q^2+9/2 Bl d^2 L^2 Nf^6 Q^2+9 d^2 Gl L^2 Nf^6 Q^2+25/4 d^2 H Hd L^2 Nf^6 Q^2+3 dd e Hd^2 L Ld Nf^6 Q^2+Bl dd ed Ld^2 Nf^6 Q^2+3/2 Br dd ed Ld^2 Nf^6 Q^2+2 dd ed Gl Ld^2 Nf^6 Q^2+3 dd ed Gr Ld^2 Nf^6 Q^2+5/2 dd ed H Hd Ld^2 Nf^6 Q^2-1/3 e H Hd^4 Nf^2 Q^3+1/2 Bl e Hd^3 Nf^3 Q^3+1/2 Bl e Hd^3 Nf^4 Q^3+e Gl Hd^3 Nf^4 Q^3+1/3 e H Hd^4 Nf^4 Q^3-1/4 H^2 L^3 Nf^4 Q^3+1/2 Hd^2 L Ld^2 Nf^5 Q^3+5/4 H^2 L^3 Nf^6 Q^3+3 d dd Hd^2 Ld Nf^6 Q^3+e ed Hd^2 Ld Nf^6 Q^3+3/2 Hd^2 L Ld^2 Nf^6 Q^3-3/8 Bl dd^2 Nf^3 Q^4-7/12 Br dd^2 Nf^3 Q^4+5/24 dd^2 H Hd Nf^3 Q^4-1/8 Bl dd^2 Nf^4 Q^4+1/12 Br dd^2 Nf^4 Q^4-1/3 dd^2 Gr Nf^4 Q^4-1/24 dd^2 H Hd Nf^4 Q^4-1/8 Bl dd^2 Nf^5 Q^4+1/12 Br dd^2 Nf^5 Q^4-5/24 dd^2 H Hd Nf^5 Q^4+5/8 Bl dd^2 Nf^6 Q^4+5/12 Br dd^2 Nf^6 Q^4+2 dd^2 Gl Nf^6 Q^4+4/3 dd^2 Gr Nf^6 Q^4+25/24 dd^2 H Hd Nf^6 Q^4+1/8 Hd^2 Nf^2 Q^6+7/16 Hd^2 Nf^3 Q^6+1/16 Hd^2 Nf^4 Q^6+1/16 Hd^2 Nf^5 Q^6+5/16 Hd^2 Nf^6 Q^6-1/2 Bl^2 d^2 ed H Nf^3 Qd+1/2 Bl Br d^2 ed H Nf^3 Qd-1/2 Br^2 d^2 ed H Nf^3 Qd-d^2 ed Gl^2 H Nf^3 Qd+1/2 Bl d^2 ed H^2 Hd Nf^3 Qd-1/2 Br d^2 ed H^2 Hd Nf^3 Qd-1/2 d^2 ed H^3 Hd^2 Nf^3 Qd-1/2 Bl dd H^3 L^2 Nf^3 Qd+1/2 Br dd H^3 L^2 Nf^3 Qd-1/2 dd Gl H^3 L^2 Nf^3 Qd+1/2 dd Gr H^3 L^2 Nf^3 Qd+1/2 dd H^4 Hd L^2 Nf^3 Qd+1/4 dd^4 H^2 Ld Nf^3 Qd-1/2 Br dd H Hd^2 Ld^2 Nf^3 Qd-1/2 dd Gr H Hd^2 Ld^2 Nf^3 Qd+1/2 Bl^2 d^2 ed H Nf^4 Qd+1/2 Bl Br d^2 ed H Nf^4 Qd+1/2 Br^2 d^2 ed H Nf^4 Qd+2 Bl d^2 ed Gl H Nf^4 Qd+Br d^2 ed Gl H Nf^4 Qd+3 d^2 ed Gl^2 H Nf^4 Qd+Bl d^2 ed Gr H Nf^4 Qd+2 Br d^2 ed Gr H Nf^4 Qd+3 d^2 ed Gl Gr H Nf^4 Qd+3 d^2 ed Gr^2 H Nf^4 Qd+1/2 Bl d^2 ed H^2 Hd Nf^4 Qd+1/2 Br d^2 ed H^2 Hd Nf^4 Qd+d^2 ed Gl H^2 Hd Nf^4 Qd+d^2 ed Gr H^2 Hd Nf^4 Qd+1/2 d^2 ed H^3 Hd^2 Nf^4 Qd+1/3 d^3 dd Gr L Nf^4 Qd+1/2 Bl dd H^3 L^2 Nf^4 Qd+1/2 Br dd H^3 L^2 Nf^4 Qd+1/2 dd Gl H^3 L^2 Nf^4 Qd+1/2 dd Gr H^3 L^2 Nf^4 Qd+1/2 dd H^4 Hd L^2 Nf^4 Qd-1/8 dd^4 H^2 Ld Nf^4 Qd-1/2 d^2 H Hd L^2 Ld Nf^4 Qd+2 Bl^2 dd Hd Ld^2 Nf^4 Qd+3 Br^2 dd Hd Ld^2 Nf^4 Qd+2 Bl dd Gl Hd Ld^2 Nf^4 Qd+4 dd Gl^2 Hd Ld^2 Nf^4 Qd+6 Br dd Gr Hd Ld^2 Nf^4 Qd+9 dd Gr^2 Hd Ld^2 Nf^4 Qd+9/2 Br dd H Hd^2 Ld^2 Nf^4 Qd+9/2 dd Gr H Hd^2 Ld^2 Nf^4 Qd+3 dd H^2 Hd^3 Ld^2 Nf^4 Qd+1/3 dd ed H Hd Ld^3 Nf^4 Qd+1/2 Bl d^3 dd L Nf^5 Qd+1/2 Bl d^2 e ed L Nf^5 Qd+1/4 dd^4 H^2 Ld Nf^5 Qd-1/2 d^2 ed^2 H^2 Ld Nf^5 Qd+dd e^2 ed Hd^2 Ld Nf^5 Qd+1/2 Bl d^2 L^2 Ld Nf^5 Qd-1/2 dd ed H Hd Ld^3 Nf^5 Qd+3/2 Bl d^3 dd L Nf^6 Qd+Br d^3 dd L Nf^6 Qd+3/2 Bl d^2 e ed L Nf^6 Qd+Br d^2 e ed L Nf^6 Qd+4 d^3 dd Gl L Nf^6 Qd+3 d^2 e ed Gl L Nf^6 Qd+8/3 d^3 dd Gr L Nf^6 Qd+2 d^2 e ed Gr L Nf^6 Qd+2 d^3 dd H Hd L Nf^6 Qd+2 d^2 e ed H Hd L Nf^6 Qd+dd e H^2 L^3 Nf^6 Qd+5/8 dd^4 H^2 Ld Nf^6 Qd+1/2 d^2 ed^2 H^2 Ld Nf^6 Qd+2 d dd^2 e Hd^2 Ld Nf^6 Qd+dd e^2 ed Hd^2 Ld Nf^6 Qd+3/2 Bl d^2 L^2 Ld Nf^6 Qd+Br d^2 L^2 Ld Nf^6 Qd+3 d^2 Gl L^2 Ld Nf^6 Qd+2 d^2 Gr L^2 Ld Nf^6 Qd+5/2 d^2 H Hd L^2 Ld Nf^6 Qd+3 dd e Hd^2 L Ld^2 Nf^6 Qd+3 Br dd ed Ld^3 Nf^6 Qd+3 dd ed Gr Ld^3 Nf^6 Qd+25/6 dd ed H Hd Ld^3 Nf^6 Qd+1/3 dd^3 e Gl Nf^4 Q Qd+1/3 d^3 ed Gr Nf^4 Q Qd+Bl ed H^3 L Nf^4 Q Qd+Br ed H^3 L Nf^4 Q Qd+ed Gl H^3 L Nf^4 Q Qd+ed Gr H^3 L Nf^4 Q Qd+ed H^4 Hd L Nf^4 Q Qd+Bl e Hd^3 Ld Nf^4 Q Qd+Br e Hd^3 Ld Nf^4 Q Qd+e Gl Hd^3 Ld Nf^4 Q Qd+e Gr Hd^3 Ld Nf^4 Q Qd+e H Hd^4 Ld Nf^4 Q Qd+1/2 Br dd^3 e Nf^5 Q Qd+1/2 Bl d^3 ed Nf^5 Q Qd+Bl dd^3 e Nf^6 Q Qd+3/2 Br dd^3 e Nf^6 Q Qd+3/2 Bl d^3 ed Nf^6 Q Qd+Br d^3 ed Nf^6 Q Qd+8/3 dd^3 e Gl Nf^6 Q Qd+4 d^3 ed Gl Nf^6 Q Qd+4 dd^3 e Gr Nf^6 Q Qd+8/3 d^3 ed Gr Nf^6 Q Qd+2 dd^3 e H Hd Nf^6 Q Qd+2 d^3 ed H Hd Nf^6 Q Qd+6 d dd H^2 L^2 Nf^6 Q Qd+3 e ed H^2 L^2 Nf^6 Q Qd+3 H^2 L^3 Ld Nf^6 Q Qd+6 d dd Hd^2 Ld^2 Nf^6 Q Qd+3 e ed Hd^2 Ld^2 Nf^6 Q Qd+3 Hd^2 L Ld^3 Nf^6 Q Qd+1/2 Br dd^2 Ld Nf^5 Q^2 Qd-1/2 dd^2 H Hd Ld Nf^5 Q^2 Qd+6 d ed H^2 L Nf^6 Q^2 Qd+3 Bl dd^2 Ld Nf^6 Q^2 Qd+9/2 Br dd^2 Ld Nf^6 Q^2 Qd+8 dd^2 Gl Ld Nf^6 Q^2 Qd+12 dd^2 Gr Ld Nf^6 Q^2 Qd+15/2 dd^2 H Hd Ld Nf^6 Q^2 Qd+3 dd e Hd^2 Nf^6 Q^3 Qd-1/4 Hd^2 Ld Nf^4 Q^4 Qd+9/4 Hd^2 Ld Nf^6 Q^4 Qd+13/24 d^4 Hd^2 Nf^3 Qd^2+1/2 dd^2 e^2 Hd^2 Nf^3 Qd^2-1/2 Bl d H^2 Hd L Nf^3 Qd^2+1/2 Br d H^2 Hd L Nf^3 Qd^2-1/2 d H^3 Hd^2 L Nf^3 Qd^2-3/2 Br dd^2 Ld^2 Nf^3 Qd^2+3/4 dd^2 H Hd Ld^2 Nf^3 Qd^2-1/2 d e ed^2 H^2 Nf^4 Qd^2+7/24 d^4 Hd^2 Nf^4 Qd^2+1/2 dd^2 e^2 Hd^2 Nf^4 Qd^2+Bl^2 d H L Nf^4 Qd^2+Bl Br d H L Nf^4 Qd^2+Br^2 d H L Nf^4 Qd^2+4 Bl d Gl H L Nf^4 Qd^2+2 Br d Gl H L Nf^4 Qd^2+6 d Gl^2 H L Nf^4 Qd^2+2 Bl d Gr H L Nf^4 Qd^2+4 Br d Gr H L Nf^4 Qd^2+6 d Gl Gr H L Nf^4 Qd^2+6 d Gr^2 H L Nf^4 Qd^2+3/2 Bl d H^2 Hd L Nf^4 Qd^2+3/2 Br d H^2 Hd L Nf^4 Qd^2+3 d Gl H^2 Hd L Nf^4 Qd^2+3 d Gr H^2 Hd L Nf^4 Qd^2+3/2 d H^3 Hd^2 L Nf^4 Qd^2+1/2 Bl d e L^2 Nf^4 Qd^2+1/4 dd^2 H Hd Ld^2 Nf^4 Qd^2-1/2 d^2 dd ed H^2 Nf^5 Qd^2-1/24 d^4 Hd^2 Nf^5 Qd^2+1/2 dd^2 e^2 Hd^2 Nf^5 Qd^2-1/2 d e H Hd L^2 Nf^5 Qd^2-1/4 dd^2 H Hd Ld^2 Nf^5 Qd^2+3/2 d^2 dd ed H^2 Nf^6 Qd^2+1/2 d e ed^2 H^2 Nf^6 Qd^2+5/24 d^4 Hd^2 Nf^6 Qd^2+1/2 dd^2 e^2 Hd^2 Nf^6 Qd^2+3/2 Bl d e L^2 Nf^6 Qd^2+Br d e L^2 Nf^6 Qd^2+3 d e Gl L^2 Nf^6 Qd^2+2 d e Gr L^2 Nf^6 Qd^2+5/2 d e H Hd L^2 Nf^6 Qd^2+3 d ed H^2 L Ld Nf^6 Qd^2+9/2 Br dd^2 Ld^2 Nf^6 Qd^2+9 dd^2 Gr Ld^2 Nf^6 Qd^2+25/4 dd^2 H Hd Ld^2 Nf^6 Qd^2+1/2 Bl d^2 L Nf^5 Q Qd^2-1/2 d^2 H Hd L Nf^5 Q Qd^2+9/2 Bl d^2 L Nf^6 Q Qd^2+3 Br d^2 L Nf^6 Q Qd^2+12 d^2 Gl L Nf^6 Q Qd^2+8 d^2 Gr L Nf^6 Q Qd^2+15/2 d^2 H Hd L Nf^6 Q Qd^2+6 dd e Hd^2 Ld Nf^6 Q Qd^2+3/2 H^2 L^2 Nf^3 Q^2 Qd^2+3/2 Hd^2 Ld^2 Nf^3 Q^2 Qd^2+9/2 H^2 L^2 Nf^6 Q^2 Qd^2+9/2 Hd^2 Ld^2 Nf^6 Q^2 Qd^2-1/3 ed H^4 Hd Nf^2 Qd^3+1/2 Br ed H^3 Nf^3 Qd^3+1/2 Br ed H^3 Nf^4 Qd^3+ed Gr H^3 Nf^4 Qd^3+1/3 ed H^4 Hd Nf^4 Qd^3-1/4 Hd^2 Ld^3 Nf^4 Qd^3+1/2 H^2 L^2 Ld Nf^5 Qd^3+3 d dd H^2 L Nf^6 Qd^3+e ed H^2 L Nf^6 Qd^3+3/2 H^2 L^2 Ld Nf^6 Qd^3+5/4 Hd^2 Ld^3 Nf^6 Qd^3+3 d ed H^2 Nf^6 Q Qd^3-7/12 Bl d^2 Nf^3 Qd^4-3/8 Br d^2 Nf^3 Qd^4+5/24 d^2 H Hd Nf^3 Qd^4+1/12 Bl d^2 Nf^4 Qd^4-1/8 Br d^2 Nf^4 Qd^4-1/3 d^2 Gl Nf^4 Qd^4-1/24 d^2 H Hd Nf^4 Qd^4+1/12 Bl d^2 Nf^5 Qd^4-1/8 Br d^2 Nf^5 Qd^4-5/24 d^2 H Hd Nf^5 Qd^4+5/12 Bl d^2 Nf^6 Qd^4+5/8 Br d^2 Nf^6 Qd^4+4/3 d^2 Gl Nf^6 Qd^4+2 d^2 Gr Nf^6 Qd^4+25/24 d^2 H Hd Nf^6 Qd^4-1/4 H^2 L Nf^4 Q Qd^4+9/4 H^2 L Nf^6 Q Qd^4+1/8 H^2 Nf^2 Qd^6+7/16 H^2 Nf^3 Qd^6+1/16 H^2 Nf^4 Qd^6+1/16 H^2 Nf^5 Qd^6+5/16 H^2 Nf^6 Qd^6+1/3 Bl Br dd^3 e Nf^2 t+1/3 Bl Br d^3 ed Nf^2 t+1/3 Bl dd^3 e Gl Nf^2 t-1/3 Br dd^3 e Gl Nf^2 t-1/3 Br d^3 ed Gl Nf^2 t-1/3 Bl dd^3 e Gr Nf^2 t-1/3 Bl d^3 ed Gr Nf^2 t+1/3 Br d^3 ed Gr Nf^2 t-2/3 Bl dd^3 e H Hd Nf^2 t+1/3 Br dd^3 e H Hd Nf^2 t+1/3 Bl d^3 ed H Hd Nf^2 t-2/3 Br d^3 ed H Hd Nf^2 t+2/3 dd^3 e Gl H Hd Nf^2 t-1/3 d^3 ed Gl H Hd Nf^2 t-1/3 dd^3 e Gr H Hd Nf^2 t+2/3 d^3 ed Gr H Hd Nf^2 t-1/3 dd^3 e H^2 Hd^2 Nf^2 t-1/3 d^3 ed H^2 Hd^2 Nf^2 t+Bl^2 ed H^3 L Nf^2 t+Bl Br ed H^3 L Nf^2 t+Br^2 ed H^3 L Nf^2 t+ed Gl^2 H^3 L Nf^2 t+ed Gl Gr H^3 L Nf^2 t+ed Gr^2 H^3 L Nf^2 t+Bl ed H^4 Hd L Nf^2 t+Br ed H^4 Hd L Nf^2 t+ed H^5 Hd^2 L Nf^2 t+Bl^2 e Hd^3 Ld Nf^2 t+Bl Br e Hd^3 Ld Nf^2 t+Br^2 e Hd^3 Ld Nf^2 t+e Gl^2 Hd^3 Ld Nf^2 t+e Gl Gr Hd^3 Ld Nf^2 t+e Gr^2 Hd^3 Ld Nf^2 t+Bl e H Hd^4 Ld Nf^2 t+Br e H Hd^4 Ld Nf^2 t+e H^2 Hd^5 Ld Nf^2 t+1/3 Br H^2 L^3 Ld Nf^2 t+1/3 Bl Hd^2 L Ld^3 Nf^2 t+1/2 Bl^2 dd^3 e Nf^3 t+1/2 Bl Br dd^3 e Nf^3 t+Br^2 dd^3 e Nf^3 t+Bl^2 d^3 ed Nf^3 t+1/2 Bl Br d^3 ed Nf^3 t+1/2 Br^2 d^3 ed Nf^3 t+d^3 ed Gl^2 Nf^3 t+dd^3 e Gr^2 Nf^3 t+1/2 Bl dd^3 e H Hd Nf^3 t+Br dd^3 e H Hd Nf^3 t+Bl d^3 ed H Hd Nf^3 t+1/2 Br d^3 ed H Hd Nf^3 t+1/2 dd^3 e H^2 Hd^2 Nf^3 t+1/2 d^3 ed H^2 Hd^2 Nf^3 t+1/4 d^4 dd Hd L Nf^3 t+1/6 dd^3 e^2 Hd L Nf^3 t-1/2 Br d dd H^2 L^2 Nf^3 t-1/2 Br e ed H^2 L^2 Nf^3 t-1/2 d dd Gr H^2 L^2 Nf^3 t-1/2 d dd H^3 Hd L^2 Nf^3 t-1/2 e ed H^3 Hd L^2 Nf^3 t+1/4 d dd^4 H Ld Nf^3 t+1/6 d^3 ed^2 H Ld Nf^3 t-1/2 Bl H^2 L^3 Ld Nf^3 t-1/2 Br H^2 L^3 Ld Nf^3 t-H^3 Hd L^3 Ld Nf^3 t-1/4 e H L^4 Ld Nf^3 t-1/2 Bl d dd Hd^2 Ld^2 Nf^3 t-1/2 Bl e ed Hd^2 Ld^2 Nf^3 t-1/2 d dd Gl Hd^2 Ld^2 Nf^3 t-1/2 d dd H Hd^3 Ld^2 Nf^3 t-1/2 e ed H Hd^3 Ld^2 Nf^3 t-1/2 Bl Hd^2 L Ld^3 Nf^3 t-1/2 Br Hd^2 L Ld^3 Nf^3 t-H Hd^3 L Ld^3 Nf^3 t-1/4 ed Hd L Ld^4 Nf^3 t+1/2 Bl^2 dd^3 e Nf^4 t+7/6 Bl Br dd^3 e Nf^4 t+Br^2 dd^3 e Nf^4 t+Bl^2 d^3 ed Nf^4 t+7/6 Bl Br d^3 ed Nf^4 t+1/2 Br^2 d^3 ed Nf^4 t+8/3 Bl dd^3 e Gl Nf^4 t+7/3 Br dd^3 e Gl Nf^4 t+4 Bl d^3 ed Gl Nf^4 t+7/3 Br d^3 ed Gl Nf^4 t+4 dd^3 e Gl^2 Nf^4 t+6 d^3 ed Gl^2 Nf^4 t+7/3 Bl dd^3 e Gr Nf^4 t+4 Br dd^3 e Gr Nf^4 t+7/3 Bl d^3 ed Gr Nf^4 t+8/3 Br d^3 ed Gr Nf^4 t+7 dd^3 e Gl Gr Nf^4 t+7 d^3 ed Gl Gr Nf^4 t+6 dd^3 e Gr^2 Nf^4 t+4 d^3 ed Gr^2 Nf^4 t+7/6 Bl dd^3 e H Hd Nf^4 t+5/3 Br dd^3 e H Hd Nf^4 t+5/3 Bl d^3 ed H Hd Nf^4 t+7/6 Br d^3 ed H Hd Nf^4 t+7/3 dd^3 e Gl H Hd Nf^4 t+10/3 d^3 ed Gl H Hd Nf^4 t+10/3 dd^3 e Gr H Hd Nf^4 t+7/3 d^3 ed Gr H Hd Nf^4 t+5/6 dd^3 e H^2 Hd^2 Nf^4 t+5/6 d^3 ed H^2 Hd^2 Nf^4 t+1/8 d^4 dd Hd L Nf^4 t-1/2 dd^3 e^2 Hd L Nf^4 t+5 Bl d dd H^2 L^2 Nf^4 t+7/2 Br d dd H^2 L^2 Nf^4 t+5 Bl e ed H^2 L^2 Nf^4 t+7/2 Br e ed H^2 L^2 Nf^4 t+5 d dd Gl H^2 L^2 Nf^4 t+7/2 d dd Gr H^2 L^2 Nf^4 t+9/2 d dd H^3 Hd L^2 Nf^4 t+9/2 e ed H^3 Hd L^2 Nf^4 t+1/8 d dd^4 H Ld Nf^4 t-1/2 d^3 ed^2 H Ld Nf^4 t+ed^2 H^4 L Ld Nf^4 t+e^2 Hd^4 L Ld Nf^4 t+9/2 Bl H^2 L^3 Ld Nf^4 t+19/6 Br H^2 L^3 Ld Nf^4 t+5 H^3 Hd L^3 Ld Nf^4 t-1/8 e H L^4 Ld Nf^4 t+7/2 Bl d dd Hd^2 Ld^2 Nf^4 t+5 Br d dd Hd^2 Ld^2 Nf^4 t+7/2 Bl e ed Hd^2 Ld^2 Nf^4 t+5 Br e ed Hd^2 Ld^2 Nf^4 t+7/2 d dd Gl Hd^2 Ld^2 Nf^4 t+5 d dd Gr Hd^2 Ld^2 Nf^4 t+9/2 d dd H Hd^3 Ld^2 Nf^4 t+9/2 e ed H Hd^3 Ld^2 Nf^4 t+19/6 Bl Hd^2 L Ld^3 Nf^4 t+9/2 Br Hd^2 L Ld^3 Nf^4 t+5 H Hd^3 L Ld^3 Nf^4 t-1/8 ed Hd L Ld^4 Nf^4 t+3/4 d^4 dd Hd L Nf^5 t+1/3 dd^3 e^2 Hd L Nf^5 t+3/2 d^3 e ed Hd L Nf^5 t-1/2 e^2 ed H L^3 Nf^5 t+3/4 d dd^4 H Ld Nf^5 t+3/2 dd^3 e ed H Ld Nf^5 t+1/3 d^3 ed^2 H Ld Nf^5 t+3/2 d^3 Hd L^2 Ld Nf^5 t-3/4 e H L^4 Ld Nf^5 t+3/2 dd^3 H L Ld^2 Nf^5 t-1/2 e ed^2 Hd Ld^3 Nf^5 t-3/4 ed Hd L Ld^4 Nf^5 t+15/8 d^4 dd Hd L Nf^6 t+dd^3 e^2 Hd L Nf^6 t+5/2 d^3 e ed Hd L Nf^6 t+5 d dd e H L^3 Nf^6 t+5/2 e^2 ed H L^3 Nf^6 t+15/8 d dd^4 H Ld Nf^6 t+5/2 dd^3 e ed H Ld Nf^6 t+d^3 ed^2 H Ld Nf^6 t+5/2 d^3 Hd L^2 Ld Nf^6 t+25/8 e H L^4 Ld Nf^6 t+5/2 dd^3 H L Ld^2 Nf^6 t+5 d dd ed Hd Ld^3 Nf^6 t+5/2 e ed^2 Hd Ld^3 Nf^6 t+25/8 ed Hd L Ld^4 Nf^6 t+1/4 d^4 ed Hd Nf^3 Q t+1/2 Bl^2 dd^2 Ld Nf^3 Q t+1/2 Bl Br dd^2 Ld Nf^3 Q t+Br^2 dd^2 Ld Nf^3 Q t+dd^2 Gr^2 Ld Nf^3 Q t+Bl dd^2 H Hd Ld Nf^3 Q t+2 Br dd^2 H Hd Ld Nf^3 Q t+dd^2 H^2 Hd^2 Ld Nf^3 Q t+1/8 d^4 ed Hd Nf^4 Q t+10 Bl d ed H^2 L Nf^4 Q t+7 Br d ed H^2 L Nf^4 Q t+10 d ed Gl H^2 L Nf^4 Q t+7 d ed Gr H^2 L Nf^4 Q t+9 d ed H^3 Hd L Nf^4 Q t+3/2 Bl^2 dd^2 Ld Nf^4 Q t+7/2 Bl Br dd^2 Ld Nf^4 Q t+3 Br^2 dd^2 Ld Nf^4 Q t+8 Bl dd^2 Gl Ld Nf^4 Q t+7 Br dd^2 Gl Ld Nf^4 Q t+12 dd^2 Gl^2 Ld Nf^4 Q t+7 Bl dd^2 Gr Ld Nf^4 Q t+12 Br dd^2 Gr Ld Nf^4 Q t+21 dd^2 Gl Gr Ld Nf^4 Q t+18 dd^2 Gr^2 Ld Nf^4 Q t+7 Bl dd^2 H Hd Ld Nf^4 Q t+10 Br dd^2 H Hd Ld Nf^4 Q t+14 dd^2 Gl H Hd Ld Nf^4 Q t+20 dd^2 Gr H Hd Ld Nf^4 Q t+7 dd^2 H^2 Hd^2 Ld Nf^4 Q t+2 d e Hd^4 Ld Nf^4 Q t+d dd^3 e Hd Nf^5 Q t+3/4 d^4 ed Hd Nf^5 Q t+2 dd^2 e Hd L Ld Nf^5 Q t-3/2 d H L^3 Ld Nf^5 Q t+3/2 dd^2 ed H Ld^2 Nf^5 Q t+6 d dd^3 e Hd Nf^6 Q t+15/8 d^4 ed Hd Nf^6 Q t+3 dd^2 e^2 ed Hd Nf^6 Q t+15 d^2 dd H L^2 Nf^6 Q t+15 d e ed H L^2 Nf^6 Q t+12 dd^2 e Hd L Ld Nf^6 Q t+25/2 d H L^3 Ld Nf^6 Q t+15/2 dd^2 ed H Ld^2 Nf^6 Q t+1/2 Br dd e Hd^2 Nf^3 Q^2 t+1/2 dd e H Hd^3 Nf^3 Q^2 t+5 Bl dd e Hd^2 Nf^4 Q^2 t+7/2 Br dd e Hd^2 Nf^4 Q^2 t+10 dd e Gl Hd^2 Nf^4 Q^2 t+7 dd e Gr Hd^2 Nf^4 Q^2 t+9/2 dd e H Hd^3 Nf^4 Q^2 t+d dd^2 Hd Ld Nf^5 Q^2 t+15 d^2 ed H L Nf^6 Q^2 t+18 d dd^2 Hd Ld Nf^6 Q^2 t+12 dd e ed Hd Ld Nf^6 Q^2 t+15 dd Hd L Ld^2 Nf^6 Q^2 t+1/3 Br Hd^2 Ld Nf^2 Q^3 t-1/3 Gr Hd^2 Ld Nf^2 Q^3 t+1/6 dd^3 H Nf^3 Q^3 t+1/2 Bl Hd^2 Ld Nf^3 Q^3 t+1/2 Br Hd^2 Ld Nf^3 Q^3 t+H Hd^3 Ld Nf^3 Q^3 t+1/6 ed Hd Ld^2 Nf^3 Q^3 t+1/6 dd^3 H Nf^4 Q^3 t+9/2 Bl Hd^2 Ld Nf^4 Q^3 t+19/6 Br Hd^2 Ld Nf^4 Q^3 t+9 Gl Hd^2 Ld Nf^4 Q^3 t+19/3 Gr Hd^2 Ld Nf^4 Q^3 t+5 H Hd^3 Ld Nf^4 Q^3 t+1/2 ed Hd Ld^2 Nf^4 Q^3 t+1/3 dd^3 H Nf^5 Q^3 t+1/3 ed Hd Ld^2 Nf^5 Q^3 t+10/3 dd^3 H Nf^6 Q^3 t+5 ed Hd Ld^2 Nf^6 Q^3 t-1/4 dd Hd Nf^3 Q^5 t-1/8 dd Hd Nf^4 Q^5 t+1/4 dd Hd Nf^5 Q^5 t+25/8 dd Hd Nf^6 Q^5 t+1/4 dd^4 e H Nf^3 Qd t+Bl^2 d^2 L Nf^3 Qd t+1/2 Bl Br d^2 L Nf^3 Qd t+1/2 Br^2 d^2 L Nf^3 Qd t+d^2 Gl^2 L Nf^3 Qd t+2 Bl d^2 H Hd L Nf^3 Qd t+Br d^2 H Hd L Nf^3 Qd t+d^2 H^2 Hd^2 L Nf^3 Qd t+1/8 dd^4 e H Nf^4 Qd t+3 Bl^2 d^2 L Nf^4 Qd t+7/2 Bl Br d^2 L Nf^4 Qd t+3/2 Br^2 d^2 L Nf^4 Qd t+12 Bl d^2 Gl L Nf^4 Qd t+7 Br d^2 Gl L Nf^4 Qd t+18 d^2 Gl^2 L Nf^4 Qd t+7 Bl d^2 Gr L Nf^4 Qd t+8 Br d^2 Gr L Nf^4 Qd t+21 d^2 Gl Gr L Nf^4 Qd t+12 d^2 Gr^2 L Nf^4 Qd t+2 dd ed H^4 L Nf^4 Qd t+10 Bl d^2 H Hd L Nf^4 Qd t+7 Br d^2 H Hd L Nf^4 Qd t+20 d^2 Gl H Hd L Nf^4 Qd t+14 d^2 Gr H Hd L Nf^4 Qd t+7 d^2 H^2 Hd^2 L Nf^4 Qd t+7 Bl dd e Hd^2 Ld Nf^4 Qd t+10 Br dd e Hd^2 Ld Nf^4 Qd t+7 dd e Gl Hd^2 Ld Nf^4 Qd t+10 dd e Gr Hd^2 Ld Nf^4 Qd t+9 dd e H Hd^3 Ld Nf^4 Qd t+3/4 dd^4 e H Nf^5 Qd t+d^3 dd ed H Nf^5 Qd t+3/2 d^2 e Hd L^2 Nf^5 Qd t+2 d^2 ed H L Ld Nf^5 Qd t-3/2 dd Hd L Ld^3 Nf^5 Qd t+15/8 dd^4 e H Nf^6 Qd t+6 d^3 dd ed H Nf^6 Qd t+3 d^2 e ed^2 H Nf^6 Qd t+15/2 d^2 e Hd L^2 Nf^6 Qd t+12 d^2 ed H L Ld Nf^6 Qd t+15 d dd^2 Hd Ld^2 Nf^6 Qd t+15 dd e ed Hd Ld^2 Nf^6 Qd t+25/2 dd Hd L Ld^3 Nf^6 Qd t-1/2 Bl H^2 L^2 Nf^3 Q Qd t-1/2 Br H^2 L^2 Nf^3 Q Qd t-1/2 Gl H^2 L^2 Nf^3 Q Qd t-1/2 Gr H^2 L^2 Nf^3 Q Qd t-H^3 Hd L^2 Nf^3 Q Qd t-1/2 Bl Hd^2 Ld^2 Nf^3 Q Qd t-1/2 Br Hd^2 Ld^2 Nf^3 Q Qd t-1/2 Gl Hd^2 Ld^2 Nf^3 Q Qd t-1/2 Gr Hd^2 Ld^2 Nf^3 Q Qd t-H Hd^3 Ld^2 Nf^3 Q Qd t+ed^2 H^4 Nf^4 Q Qd t+e^2 Hd^4 Nf^4 Q Qd t+27/2 Bl H^2 L^2 Nf^4 Q Qd t+19/2 Br H^2 L^2 Nf^4 Q Qd t+27/2 Gl H^2 L^2 Nf^4 Q Qd t+19/2 Gr H^2 L^2 Nf^4 Q Qd t+15 H^3 Hd L^2 Nf^4 Q Qd t+19/2 Bl Hd^2 Ld^2 Nf^4 Q Qd t+27/2 Br Hd^2 Ld^2 Nf^4 Q Qd t+19/2 Gl Hd^2 Ld^2 Nf^4 Q Qd t+27/2 Gr Hd^2 Ld^2 Nf^4 Q Qd t+15 H Hd^3 Ld^2 Nf^4 Q Qd t+3 d^3 Hd L Nf^5 Q Qd t-3/2 e H L^3 Nf^5 Q Qd t+3 dd^3 H Ld Nf^5 Q Qd t-3/2 ed Hd Ld^3 Nf^5 Q Qd t+15 d^3 Hd L Nf^6 Q Qd t+25/2 e H L^3 Nf^6 Q Qd t+15 dd^3 H Ld Nf^6 Q Qd t+25/2 ed Hd Ld^3 Nf^6 Q Qd t+dd^2 e Hd Nf^5 Q^2 Qd t-3/2 d H L^2 Nf^5 Q^2 Qd t+18 dd^2 e Hd Nf^6 Q^2 Qd t+75/2 d H L^2 Nf^6 Q^2 Qd t+dd Hd Ld Nf^5 Q^3 Qd t+30 dd Hd Ld Nf^6 Q^3 Qd t+1/2 Bl d ed H^2 Nf^3 Qd^2 t+1/2 d ed H^3 Hd Nf^3 Qd^2 t+7/2 Bl d ed H^2 Nf^4 Qd^2 t+5 Br d ed H^2 Nf^4 Qd^2 t+7 d ed Gl H^2 Nf^4 Qd^2 t+10 d ed Gr H^2 Nf^4 Qd^2 t+9/2 d ed H^3 Hd Nf^4 Qd^2 t+d^2 dd H L Nf^5 Qd^2 t+18 d^2 dd H L Nf^6 Qd^2 t+12 d e ed H L Nf^6 Qd^2 t+15 dd^2 e Hd Ld Nf^6 Qd^2 t+15 d H L^2 Ld Nf^6 Qd^2 t+d^2 ed H Nf^5 Q Qd^2 t-3/2 dd Hd Ld^2 Nf^5 Q Qd^2 t+18 d^2 ed H Nf^6 Q Qd^2 t+75/2 dd Hd Ld^2 Nf^6 Q Qd^2 t+1/3 Bl H^2 L Nf^2 Qd^3 t-1/3 Gl H^2 L Nf^2 Qd^3 t+1/6 d^3 Hd Nf^3 Qd^3 t+1/2 Bl H^2 L Nf^3 Qd^3 t+1/2 Br H^2 L Nf^3 Qd^3 t+H^3 Hd L Nf^3 Qd^3 t+1/6 e H L^2 Nf^3 Qd^3 t+1/6 d^3 Hd Nf^4 Qd^3 t+19/6 Bl H^2 L Nf^4 Qd^3 t+9/2 Br H^2 L Nf^4 Qd^3 t+19/3 Gl H^2 L Nf^4 Qd^3 t+9 Gr H^2 L Nf^4 Qd^3 t+5 H^3 Hd L Nf^4 Qd^3 t+1/2 e H L^2 Nf^4 Qd^3 t+1/3 d^3 Hd Nf^5 Qd^3 t+1/3 e H L^2 Nf^5 Qd^3 t+10/3 d^3 Hd Nf^6 Qd^3 t+5 e H L^2 Nf^6 Qd^3 t+d H L Nf^5 Q Qd^3 t+30 d H L Nf^6 Q Qd^3 t-1/4 d H Nf^3 Qd^5 t-1/8 d H Nf^4 Qd^5 t+1/4 d H Nf^5 Qd^5 t+25/8 d H Nf^6 Qd^5 t-1/2 Bl ed^2 H^4 Nf t^2-1/2 Br ed^2 H^4 Nf t^2+1/2 ed^2 H^5 Hd Nf t^2-1/2 Bl e^2 Hd^4 Nf t^2-1/2 Br e^2 Hd^4 Nf t^2+1/2 e^2 H Hd^5 Nf t^2+5/2 Bl^2 H^2 L^2 Nf t^2+Bl Br H^2 L^2 Nf t^2+3/2 Br^2 H^2 L^2 Nf t^2+5/2 Gl^2 H^2 L^2 Nf t^2+Gl Gr H^2 L^2 Nf t^2+3/2 Gr^2 H^2 L^2 Nf t^2-Bl H^3 Hd L^2 Nf t^2-3/2 Br H^3 Hd L^2 Nf t^2+3/2 H^4 Hd^2 L^2 Nf t^2+3/2 Bl^2 Hd^2 Ld^2 Nf t^2+Bl Br Hd^2 Ld^2 Nf t^2+5/2 Br^2 Hd^2 Ld^2 Nf t^2+3/2 Gl^2 Hd^2 Ld^2 Nf t^2+Gl Gr Hd^2 Ld^2 Nf t^2+5/2 Gr^2 Hd^2 Ld^2 Nf t^2-3/2 Bl H Hd^3 Ld^2 Nf t^2-Br H Hd^3 Ld^2 Nf t^2+3/2 H^2 Hd^4 Ld^2 Nf t^2+1/2 Bl ed^2 H^4 Nf^2 t^2+1/2 Br ed^2 H^4 Nf^2 t^2+1/2 ed^2 H^5 Hd Nf^2 t^2+1/2 Bl e^2 Hd^4 Nf^2 t^2+1/2 Br e^2 Hd^4 Nf^2 t^2+1/2 e^2 H Hd^5 Nf^2 t^2+1/3 Br d^3 Hd L Nf^2 t^2-1/3 d^3 Gr Hd L Nf^2 t^2+13/2 Bl^2 H^2 L^2 Nf^2 t^2+6 Bl Br H^2 L^2 Nf^2 t^2+7/2 Br^2 H^2 L^2 Nf^2 t^2+13/2 Gl^2 H^2 L^2 Nf^2 t^2+6 Gl Gr H^2 L^2 Nf^2 t^2+7/2 Gr^2 H^2 L^2 Nf^2 t^2+12 Bl H^3 Hd L^2 Nf^2 t^2+15/2 Br H^3 Hd L^2 Nf^2 t^2+15/2 H^4 Hd^2 L^2 Nf^2 t^2-1/3 Br e H L^3 Nf^2 t^2+1/3 Bl dd^3 H Ld Nf^2 t^2-1/3 dd^3 Gl H Ld Nf^2 t^2+7/2 Bl^2 Hd^2 Ld^2 Nf^2 t^2+6 Bl Br Hd^2 Ld^2 Nf^2 t^2+13/2 Br^2 Hd^2 Ld^2 Nf^2 t^2+7/2 Gl^2 Hd^2 Ld^2 Nf^2 t^2+6 Gl Gr Hd^2 Ld^2 Nf^2 t^2+13/2 Gr^2 Hd^2 Ld^2 Nf^2 t^2+15/2 Bl H Hd^3 Ld^2 Nf^2 t^2+12 Br H Hd^3 Ld^2 Nf^2 t^2+15/2 H^2 Hd^4 Ld^2 Nf^2 t^2-1/3 Bl ed Hd Ld^3 Nf^2 t^2-1/6 dd^3 e^2 ed Nf^3 t^2-1/6 d^3 e ed^2 Nf^3 t^2-1/2 e ed^2 H^3 L Nf^3 t^2+3/2 Bl d^3 Hd L Nf^3 t^2+Br d^3 Hd L Nf^3 t^2+5/2 d^3 H Hd^2 L Nf^3 t^2-e H^2 Hd L^3 Nf^3 t^2+9/8 e^2 L^4 Nf^3 t^2+Bl dd^3 H Ld Nf^3 t^2+3/2 Br dd^3 H Ld Nf^3 t^2+5/2 dd^3 H^2 Hd Ld Nf^3 t^2-1/2 e^2 ed Hd^3 Ld Nf^3 t^2-1/2 ed H^3 L^2 Ld Nf^3 t^2-1/2 e Hd^3 L Ld^2 Nf^3 t^2-ed H Hd^2 Ld^3 Nf^3 t^2+9/8 ed^2 Ld^4 Nf^3 t^2-1/3 dd^3 e^2 ed Nf^4 t^2-1/3 d^3 e ed^2 Nf^4 t^2+9 d dd ed H^3 L Nf^4 t^2+9/2 e ed^2 H^3 L Nf^4 t^2+11/2 Bl d^3 Hd L Nf^4 t^2+8/3 Br d^3 Hd L Nf^4 t^2+11 d^3 Gl Hd L Nf^4 t^2+16/3 d^3 Gr Hd L Nf^4 t^2+13/2 d^3 H Hd^2 L Nf^4 t^2+11 Bl e H L^3 Nf^4 t^2+16/3 Br e H L^3 Nf^4 t^2+17 e H^2 Hd L^3 Nf^4 t^2+1/8 e^2 L^4 Nf^4 t^2+8/3 Bl dd^3 H Ld Nf^4 t^2+11/2 Br dd^3 H Ld Nf^4 t^2+16/3 dd^3 Gl H Ld Nf^4 t^2+11 dd^3 Gr H Ld Nf^4 t^2+13/2 dd^3 H^2 Hd Ld Nf^4 t^2+9 d dd e Hd^3 Ld Nf^4 t^2+9/2 e^2 ed Hd^3 Ld Nf^4 t^2+1/3 dd^3 e L Ld Nf^4 t^2+1/3 d^3 ed L Ld Nf^4 t^2+27/2 ed H^3 L^2 Ld Nf^4 t^2+27/2 e Hd^3 L Ld^2 Nf^4 t^2+16/3 Bl ed Hd Ld^3 Nf^4 t^2+11 Br ed Hd Ld^3 Nf^4 t^2+17 ed H Hd^2 Ld^3 Nf^4 t^2+1/8 ed^2 Ld^4 Nf^4 t^2+1/2 d dd^4 e Nf^5 t^2+1/2 d^4 dd ed Nf^5 t^2+1/6 dd^3 e^2 ed Nf^5 t^2+1/6 d^3 e ed^2 Nf^5 t^2-1/8 e^2 L^4 Nf^5 t^2+dd^3 e L Ld Nf^5 t^2+d^3 ed L Ld Nf^5 t^2-1/8 ed^2 Ld^4 Nf^5 t^2+7/2 d dd^4 e Nf^6 t^2+7/2 d^4 dd ed Nf^6 t^2+7/3 dd^3 e^2 ed Nf^6 t^2+7/3 d^3 e ed^2 Nf^6 t^2+15/8 e^2 L^4 Nf^6 t^2+14/3 dd^3 e L Ld Nf^6 t^2+14/3 d^3 ed L Ld Nf^6 t^2+15/8 ed^2 Ld^4 Nf^6 t^2-1/2 d ed^2 H^3 Nf^3 Q t^2+2 Bl dd^2 e Hd Nf^3 Q t^2+Br dd^2 e Hd Nf^3 Q t^2+3/2 dd^2 e H Hd^2 Nf^3 Q t^2-d H^2 Hd L^2 Nf^3 Q t^2-1/2 d Hd^3 Ld^2 Nf^3 Q t^2+9/2 d ed^2 H^3 Nf^4 Q t^2+10 Bl dd^2 e Hd Nf^4 Q t^2+10 Br dd^2 e Hd Nf^4 Q t^2+20 dd^2 e Gl Hd Nf^4 Q t^2+20 dd^2 e Gr Hd Nf^4 Q t^2+29/2 dd^2 e H Hd^2 Nf^4 Q t^2+33 Bl d H L^2 Nf^4 Q t^2+16 Br d H L^2 Nf^4 Q t^2+33 d Gl H L^2 Nf^4 Q t^2+16 d Gr H L^2 Nf^4 Q t^2+51 d H^2 Hd L^2 Nf^4 Q t^2+27/2 d Hd^3 Ld^2 Nf^4 Q t^2+d dd^3 Ld Nf^5 Q t^2+dd^2 e ed Ld Nf^5 Q t^2+dd^2 L Ld^2 Nf^5 Q t^2+15 d e L^3 Nf^6 Q t^2+14 d dd^3 Ld Nf^6 Q t^2+14 dd^2 e ed Ld Nf^6 Q t^2+14 dd^2 L Ld^2 Nf^6 Q t^2+9/2 d^2 L^2 Nf^3 Q^2 t^2+dd H Hd^2 Ld Nf^3 Q^2 t^2+20 Bl dd Hd Ld Nf^4 Q^2 t^2+20 Br dd Hd Ld Nf^4 Q^2 t^2+40 dd Gl Hd Ld Nf^4 Q^2 t^2+40 dd Gr Hd Ld Nf^4 Q^2 t^2+38 dd H Hd^2 Ld Nf^4 Q^2 t^2-dd ed Ld^2 Nf^4 Q^2 t^2+45/2 d^2 L^2 Nf^6 Q^2 t^2+14 dd ed Ld^2 Nf^6 Q^2 t^2+6 e Hd^3 Nf^4 Q^3 t^2+17/6 dd^2 Nf^3 Q^4 t^2+1/6 dd^2 Nf^4 Q^4 t^2+1/6 dd^2 Nf^5 Q^4 t^2+35/6 dd^2 Nf^6 Q^4 t^2+Bl d^2 ed H Nf^3 Qd t^2+2 Br d^2 ed H Nf^3 Qd t^2+3/2 d^2 ed H^2 Hd Nf^3 Qd t^2-1/2 dd e^2 Hd^3 Nf^3 Qd t^2-1/2 dd H^3 L^2 Nf^3 Qd t^2-dd H Hd^2 Ld^2 Nf^3 Qd t^2+10 Bl d^2 ed H Nf^4 Qd t^2+10 Br d^2 ed H Nf^4 Qd t^2+20 d^2 ed Gl H Nf^4 Qd t^2+20 d^2 ed Gr H Nf^4 Qd t^2+29/2 d^2 ed H^2 Hd Nf^4 Qd t^2+9/2 dd e^2 Hd^3 Nf^4 Qd t^2+27/2 dd H^3 L^2 Nf^4 Qd t^2+16 Bl dd Hd Ld^2 Nf^4 Qd t^2+33 Br dd Hd Ld^2 Nf^4 Qd t^2+16 dd Gl Hd Ld^2 Nf^4 Qd t^2+33 dd Gr Hd Ld^2 Nf^4 Qd t^2+51 dd H Hd^2 Ld^2 Nf^4 Qd t^2+d^3 dd L Nf^5 Qd t^2+d^2 e ed L Nf^5 Qd t^2+d^2 L^2 Ld Nf^5 Qd t^2+14 d^3 dd L Nf^6 Qd t^2+14 d^2 e ed L Nf^6 Qd t^2+14 d^2 L^2 Ld Nf^6 Qd t^2+15 dd ed Ld^3 Nf^6 Qd t^2+27 ed H^3 L Nf^4 Q Qd t^2+27 e Hd^3 Ld Nf^4 Q Qd t^2+dd^3 e Nf^5 Q Qd t^2+d^3 ed Nf^5 Q Qd t^2+14 dd^3 e Nf^6 Q Qd t^2+14 d^3 ed Nf^6 Q Qd t^2+dd^2 Ld Nf^5 Q^2 Qd t^2+42 dd^2 Ld Nf^6 Q^2 Qd t^2+d H^2 Hd L Nf^3 Qd^2 t^2+9/2 dd^2 Ld^2 Nf^3 Qd^2 t^2+20 Bl d H L Nf^4 Qd^2 t^2+20 Br d H L Nf^4 Qd^2 t^2+40 d Gl H L Nf^4 Qd^2 t^2+40 d Gr H L Nf^4 Qd^2 t^2+38 d H^2 Hd L Nf^4 Qd^2 t^2-d e L^2 Nf^4 Qd^2 t^2+14 d e L^2 Nf^6 Qd^2 t^2+45/2 dd^2 Ld^2 Nf^6 Qd^2 t^2+d^2 L Nf^5 Q Qd^2 t^2+42 d^2 L Nf^6 Q Qd^2 t^2+6 ed H^3 Nf^4 Qd^3 t^2+17/6 d^2 Nf^3 Qd^4 t^2+1/6 d^2 Nf^4 Qd^4 t^2+1/6 d^2 Nf^5 Qd^4 t^2+35/6 d^2 Nf^6 Qd^4 t^2+11 Bl ed H^3 L Nf^2 t^3+11 Br ed H^3 L Nf^2 t^3+14 ed H^4 Hd L Nf^2 t^3+11 Bl e Hd^3 Ld Nf^2 t^3+11 Br e Hd^3 Ld Nf^2 t^3+14 e H Hd^4 Ld Nf^2 t^3-1/2 Bl dd^3 e Nf^3 t^3-1/2 Br d^3 ed Nf^3 t^3+3/2 dd^3 e H Hd Nf^3 t^3+3/2 d^3 ed H Hd Nf^3 t^3-1/2 d dd H^2 L^2 Nf^3 t^3-1/2 e ed H^2 L^2 Nf^3 t^3-H^2 L^3 Ld Nf^3 t^3-1/2 d dd Hd^2 Ld^2 Nf^3 t^3-1/2 e ed Hd^2 Ld^2 Nf^3 t^3-Hd^2 L Ld^3 Nf^3 t^3+5/2 Bl dd^3 e Nf^4 t^3+3 Br dd^3 e Nf^4 t^3+3 Bl d^3 ed Nf^4 t^3+5/2 Br d^3 ed Nf^4 t^3+5 dd^3 e Gl Nf^4 t^3+6 d^3 ed Gl Nf^4 t^3+6 dd^3 e Gr Nf^4 t^3+5 d^3 ed Gr Nf^4 t^3+15/2 dd^3 e H Hd Nf^4 t^3+15/2 d^3 ed H Hd Nf^4 t^3+45/2 d dd H^2 L^2 Nf^4 t^3+45/2 e ed H^2 L^2 Nf^4 t^3+19 H^2 L^3 Ld Nf^4 t^3+45/2 d dd Hd^2 Ld^2 Nf^4 t^3+45/2 e ed Hd^2 Ld^2 Nf^4 t^3+19 Hd^2 L Ld^3 Nf^4 t^3-1/2 Bl dd^2 Ld Nf^3 Q t^3+3 dd^2 H Hd Ld Nf^3 Q t^3+45 d ed H^2 L Nf^4 Q t^3+15/2 Bl dd^2 Ld Nf^4 Q t^3+9 Br dd^2 Ld Nf^4 Q t^3+15 dd^2 Gl Ld Nf^4 Q t^3+18 dd^2 Gr Ld Nf^4 Q t^3+45 dd^2 H Hd Ld Nf^4 Q t^3+1/2 dd e Hd^2 Nf^3 Q^2 t^3+45/2 dd e Hd^2 Nf^4 Q^2 t^3+Hd^2 Ld Nf^3 Q^3 t^3+19 Hd^2 Ld Nf^4 Q^3 t^3-1/2 Br d^2 L Nf^3 Qd t^3+3 d^2 H Hd L Nf^3 Qd t^3+9 Bl d^2 L Nf^4 Qd t^3+15/2 Br d^2 L Nf^4 Qd t^3+18 d^2 Gl L Nf^4 Qd t^3+15 d^2 Gr L Nf^4 Qd t^3+45 d^2 H Hd L Nf^4 Qd t^3+45 dd e Hd^2 Ld Nf^4 Qd t^3-H^2 L^2 Nf^3 Q Qd t^3-Hd^2 Ld^2 Nf^3 Q Qd t^3+57 H^2 L^2 Nf^4 Q Qd t^3+57 Hd^2 Ld^2 Nf^4 Q Qd t^3+1/2 d ed H^2 Nf^3 Qd^2 t^3+45/2 d ed H^2 Nf^4 Qd^2 t^3+H^2 L Nf^3 Qd^3 t^3+19 H^2 L Nf^4 Qd^3 t^3+3/2 ed^2 H^4 Nf t^4+3/2 e^2 Hd^4 Nf t^4-2 Bl H^2 L^2 Nf t^4-Br H^2 L^2 Nf t^4+3/2 H^3 Hd L^2 Nf t^4-Bl Hd^2 Ld^2 Nf t^4-2 Br Hd^2 Ld^2 Nf t^4+3/2 H Hd^3 Ld^2 Nf t^4+7/2 ed^2 H^4 Nf^2 t^4+7/2 e^2 Hd^4 Nf^2 t^4+12 Bl H^2 L^2 Nf^2 t^4+9 Br H^2 L^2 Nf^2 t^4+63/2 H^3 Hd L^2 Nf^2 t^4+9 Bl Hd^2 Ld^2 Nf^2 t^4+12 Br Hd^2 Ld^2 Nf^2 t^4+63/2 H Hd^3 Ld^2 Nf^2 t^4+5 d^3 Hd L Nf^4 t^4+10 e H L^3 Nf^4 t^4+5 dd^3 H Ld Nf^4 t^4+10 ed Hd Ld^3 Nf^4 t^4-dd^2 e Hd Nf^3 Q t^4+12 dd^2 e Hd Nf^4 Q t^4+30 d H L^2 Nf^4 Q t^4+24 dd Hd Ld Nf^4 Q^2 t^4-d^2 ed H Nf^3 Qd t^4+12 d^2 ed H Nf^4 Qd t^4+30 dd Hd Ld^2 Nf^4 Qd t^4+24 d H L Nf^4 Qd^2 t^4+10 ed H^3 L Nf^2 t^5+10 e Hd^3 Ld Nf^2 t^5+1/2 dd^3 e Nf^3 t^5+1/2 d^3 ed Nf^3 t^5+1/2 dd^3 e Nf^4 t^5+1/2 d^3 ed Nf^4 t^5+1/2 dd^2 Ld Nf^3 Q t^5+3/2 dd^2 Ld Nf^4 Q t^5+1/2 d^2 L Nf^3 Qd t^5+3/2 d^2 L Nf^4 Qd t^5+2 H^2 L^2 Nf t^6+2 Hd^2 Ld^2 Nf t^6+2 H^2 L^2 Nf^2 t^6+2 Hd^2 Ld^2 Nf^2 t^6+1/2 Bl^2 d^2 H L Nf^3 u+1/2 Bl d^2 H^2 Hd L Nf^3 u+3/2 Bl^2 d^2 H L Nf^4 u+Br^2 d^2 H L Nf^4 u+6 Bl d^2 Gl H L Nf^4 u+9 d^2 Gl^2 H L Nf^4 u+2 Br d^2 Gr H L Nf^4 u+3 d^2 Gr^2 H L Nf^4 u+3/2 Bl d^2 H^2 Hd L Nf^4 u+3 d^2 Gl H^2 Hd L Nf^4 u+d^2 H^3 Hd^2 L Nf^4 u+1/4 Bl d^2 e L^2 Nf^4 u+Bl^2 dd e Hd Ld Nf^4 u+Bl Br dd e Hd Ld Nf^4 u+Br^2 dd e Hd Ld Nf^4 u+2 Bl dd e Gl Hd Ld Nf^4 u+Br dd e Gl Hd Ld Nf^4 u+3 dd e Gl^2 Hd Ld Nf^4 u+Bl dd e Gr Hd Ld Nf^4 u+2 Br dd e Gr Hd Ld Nf^4 u+3 dd e Gl Gr Hd Ld Nf^4 u+3 dd e Gr^2 Hd Ld Nf^4 u+Bl dd e H Hd^2 Ld Nf^4 u+Br dd e H Hd^2 Ld Nf^4 u+dd e Gl H Hd^2 Ld Nf^4 u+dd e Gr H Hd^2 Ld Nf^4 u+dd e H^2 Hd^3 Ld Nf^4 u+1/3 Bl dd L Ld^3 Nf^4 u+1/3 dd Gl L Ld^3 Nf^4 u+1/3 dd H Hd L Ld^3 Nf^4 u+3/2 Bl d^2 e L^2 Nf^5 u+3/2 d^2 e Gl L^2 Nf^5 u+1/2 d^2 e H Hd L^2 Nf^5 u+1/2 Br d dd^2 Ld^2 Nf^5 u+1/2 Br dd e ed Ld^2 Nf^5 u+d dd^2 Gr Ld^2 Nf^5 u+1/2 dd e ed Gr Ld^2 Nf^5 u+9/4 Bl d^2 e L^2 Nf^6 u+9/2 d^2 e Gl L^2 Nf^6 u+5/2 d^2 e H Hd L^2 Nf^6 u+d^2 ed H^2 L Ld Nf^6 u+dd e^2 Hd^2 L Ld Nf^6 u+Bl d dd^2 Ld^2 Nf^6 u+3/2 Br d dd^2 Ld^2 Nf^6 u+Bl dd e ed Ld^2 Nf^6 u+3/2 Br dd e ed Ld^2 Nf^6 u+2 d dd^2 Gl Ld^2 Nf^6 u+dd e ed Gl Ld^2 Nf^6 u+3 d dd^2 Gr Ld^2 Nf^6 u+3/2 dd e ed Gr Ld^2 Nf^6 u+2 d dd^2 H Hd Ld^2 Nf^6 u+2 dd e ed H Hd Ld^2 Nf^6 u+2/3 Bl dd L Ld^3 Nf^6 u+Br dd L Ld^3 Nf^6 u+2/3 dd Gl L Ld^3 Nf^6 u+dd Gr L Ld^3 Nf^6 u+5/3 dd H Hd L Ld^3 Nf^6 u-1/2 Bl H^3 L^2 Nf^3 Q u-1/2 Gl H^3 L^2 Nf^3 Q u+1/2 Bl H Hd^2 Ld^2 Nf^3 Q u-1/2 Br H Hd^2 Ld^2 Nf^3 Q u+1/2 Gl H Hd^2 Ld^2 Nf^3 Q u-1/2 Gr H Hd^2 Ld^2 Nf^3 Q u+1/2 H^2 Hd^3 Ld^2 Nf^3 Q u+3/2 Bl H^3 L^2 Nf^4 Q u+3/2 Gl H^3 L^2 Nf^4 Q u+H^4 Hd L^2 Nf^4 Q u+Bl^2 Hd Ld^2 Nf^4 Q u+Bl Br Hd Ld^2 Nf^4 Q u+Br^2 Hd Ld^2 Nf^4 Q u+2 Bl Gl Hd Ld^2 Nf^4 Q u+Br Gl Hd Ld^2 Nf^4 Q u+3 Gl^2 Hd Ld^2 Nf^4 Q u+Bl Gr Hd Ld^2 Nf^4 Q u+2 Br Gr Hd Ld^2 Nf^4 Q u+3 Gl Gr Hd Ld^2 Nf^4 Q u+3 Gr^2 Hd Ld^2 Nf^4 Q u+3/2 Bl H Hd^2 Ld^2 Nf^4 Q u+3/2 Br H Hd^2 Ld^2 Nf^4 Q u+3/2 Gl H Hd^2 Ld^2 Nf^4 Q u+3/2 Gr H Hd^2 Ld^2 Nf^4 Q u+3/2 H^2 Hd^3 Ld^2 Nf^4 Q u+1/3 Bl ed Ld^3 Nf^4 Q u+1/3 ed Gl Ld^3 Nf^4 Q u+1/3 ed H Hd Ld^3 Nf^4 Q u+3/2 Bl d^3 L Nf^5 Q u+d^3 H Hd L Nf^5 Q u-1/2 e H^2 L^3 Nf^5 Q u+e Hd^2 L Ld^2 Nf^5 Q u+9/2 Bl d^3 L Nf^6 Q u+12 d^3 Gl L Nf^6 Q u+5 d^3 H Hd L Nf^6 Q u+5/2 e H^2 L^3 Nf^6 Q u+dd^3 H^2 Ld Nf^6 Q u+4 d dd e Hd^2 Ld Nf^6 Q u+e^2 ed Hd^2 Ld Nf^6 Q u+3 e Hd^2 L Ld^2 Nf^6 Q u+2/3 Bl ed Ld^3 Nf^6 Q u+Br ed Ld^3 Nf^6 Q u+2/3 ed Gl Ld^3 Nf^6 Q u+ed Gr Ld^3 Nf^6 Q u+5/3 ed H Hd Ld^3 Nf^6 Q u-1/4 Bl dd^2 e Nf^4 Q^2 u-Bl dd^2 e Nf^5 Q^2 u+1/2 Br dd^2 e Nf^5 Q^2 u-dd^2 e H Hd Nf^5 Q^2 u-1/2 d H^2 L^2 Nf^5 Q^2 u+d Hd^2 Ld^2 Nf^5 Q^2 u+9/4 Bl dd^2 e Nf^6 Q^2 u+3/2 Br dd^2 e Nf^6 Q^2 u+6 dd^2 e Gl Nf^6 Q^2 u+4 dd^2 e Gr Nf^6 Q^2 u+3 dd^2 e H Hd Nf^6 Q^2 u+15/2 d H^2 L^2 Nf^6 Q^2 u+3 d Hd^2 Ld^2 Nf^6 Q^2 u-1/3 dd Gr Ld Nf^4 Q^3 u+3 Bl dd Ld Nf^6 Q^3 u+2 Br dd Ld Nf^6 Q^3 u+8 dd Gl Ld Nf^6 Q^3 u+16/3 dd Gr Ld Nf^6 Q^3 u+5 dd H Hd Ld Nf^6 Q^3 u-1/4 e Hd^2 Nf^3 Q^4 u+1/8 e Hd^2 Nf^4 Q^4 u+1/4 e Hd^2 Nf^5 Q^4 u+15/8 e Hd^2 Nf^6 Q^4 u+3 d^2 dd H^2 L Nf^6 Qd u+2 d e ed H^2 L Nf^6 Qd u+2 Bl dd^2 e Ld Nf^6 Qd u+3 Br dd^2 e Ld Nf^6 Qd u+4 dd^2 e Gl Ld Nf^6 Qd u+6 dd^2 e Gr Ld Nf^6 Qd u+4 dd^2 e H Hd Ld Nf^6 Qd u+3 d H^2 L^2 Ld Nf^6 Qd u+d Hd^2 Ld^3 Nf^6 Qd u+3 d^2 ed H^2 Nf^6 Q Qd u+2 dd e^2 Hd^2 Nf^6 Q Qd u+4 Bl dd Ld^2 Nf^6 Q Qd u+6 Br dd Ld^2 Nf^6 Q Qd u+8 dd Gl Ld^2 Nf^6 Q Qd u+12 dd Gr Ld^2 Nf^6 Q Qd u+10 dd H Hd Ld^2 Nf^6 Q Qd u+6 e Hd^2 Ld Nf^6 Q^2 Qd u+1/6 Br d^3 Nf^3 Qd^2 u-1/2 Bl H^3 L Nf^3 Qd^2 u+1/2 Br H^3 L Nf^3 Qd^2 u-1/2 H^4 Hd L Nf^3 Qd^2 u+1/4 Bl d^3 Nf^4 Qd^2 u+1/6 Br d^3 Nf^4 Qd^2 u+1/3 d^3 Gr Nf^4 Qd^2 u+1/3 d^3 H Hd Nf^4 Qd^2 u+1/2 Bl H^3 L Nf^4 Qd^2 u+1/2 Br H^3 L Nf^4 Qd^2 u+Gl H^3 L Nf^4 Qd^2 u+Gr H^3 L Nf^4 Qd^2 u+1/2 H^4 Hd L Nf^4 Qd^2 u+1/2 e Hd^2 Ld^2 Nf^4 Qd^2 u+1/2 Bl d^3 Nf^5 Qd^2 u-1/6 Br d^3 Nf^5 Qd^2 u-1/2 e H^2 L^2 Nf^5 Qd^2 u+5/4 Bl d^3 Nf^6 Qd^2 u+5/6 Br d^3 Nf^6 Qd^2 u+4 d^3 Gl Nf^6 Qd^2 u+8/3 d^3 Gr Nf^6 Qd^2 u+5/3 d^3 H Hd Nf^6 Qd^2 u+3/2 e H^2 L^2 Nf^6 Qd^2 u+3/2 e Hd^2 Ld^2 Nf^6 Qd^2 u-d H^2 L Nf^5 Q Qd^2 u+9 d H^2 L Nf^6 Q Qd^2 u-1/4 d H^2 Nf^4 Qd^4 u+5/4 d H^2 Nf^6 Qd^4 u+1/2 Bl d^2 ed H^2 Nf^3 t u-1/2 Bl dd e^2 Hd^2 Nf^3 t u-1/2 dd e^2 Gl Hd^2 Nf^3 t u+1/2 Bl^2 dd Ld^2 Nf^3 t u+1/2 Bl Br dd Ld^2 Nf^3 t u+Br^2 dd Ld^2 Nf^3 t u+Bl dd Gl Ld^2 Nf^3 t u+1/2 Br dd Gl Ld^2 Nf^3 t u+3/2 dd Gl^2 Ld^2 Nf^3 t u+1/2 Bl dd Gr Ld^2 Nf^3 t u+Br dd Gr Ld^2 Nf^3 t u+3/2 dd Gl Gr Ld^2 Nf^3 t u+2 dd Gr^2 Ld^2 Nf^3 t u+3/2 Bl d^2 ed H^2 Nf^4 t u+Br d^2 ed H^2 Nf^4 t u+3 d^2 ed Gl H^2 Nf^4 t u+2 d^2 ed Gr H^2 Nf^4 t u+d^2 ed H^3 Hd Nf^4 t u+3/2 Bl dd e^2 Hd^2 Nf^4 t u+Br dd e^2 Hd^2 Nf^4 t u+3/2 dd e^2 Gl Hd^2 Nf^4 t u+dd e^2 Gr Hd^2 Nf^4 t u+dd e^2 H Hd^3 Nf^4 t u+dd H^4 L^2 Nf^4 t u+3/2 Bl^2 dd Ld^2 Nf^4 t u+7/2 Bl Br dd Ld^2 Nf^4 t u+3 Br^2 dd Ld^2 Nf^4 t u+4 Bl dd Gl Ld^2 Nf^4 t u+7/2 Br dd Gl Ld^2 Nf^4 t u+11/2 dd Gl^2 Ld^2 Nf^4 t u+7/2 Bl dd Gr Ld^2 Nf^4 t u+6 Br dd Gr Ld^2 Nf^4 t u+21/2 dd Gl Gr Ld^2 Nf^4 t u+9 dd Gr^2 Ld^2 Nf^4 t u+7 Bl dd H Hd Ld^2 Nf^4 t u+10 Br dd H Hd Ld^2 Nf^4 t u+7 dd Gl H Hd Ld^2 Nf^4 t u+10 dd Gr H Hd Ld^2 Nf^4 t u+7 dd H^2 Hd^2 Ld^2 Nf^4 t u+3/2 d^3 dd H L Nf^5 t u+3/2 d^2 e ed H L Nf^5 t u-dd e^2 ed Hd Ld Nf^5 t u+3/2 d^2 H L^2 Ld Nf^5 t u+15/2 d^3 dd H L Nf^6 t u+15/2 d^2 e ed H L Nf^6 t u+12 d dd^2 e Hd Ld Nf^6 t u+6 dd e^2 ed Hd Ld Nf^6 t u+15/2 d^2 H L^2 Ld Nf^6 t u+12 dd e Hd L Ld^2 Nf^6 t u+5 dd ed H Ld^3 Nf^6 t u+2 ed H^4 L Nf^4 Q t u+10 Bl e Hd^2 Ld Nf^4 Q t u+7 Br e Hd^2 Ld Nf^4 Q t u+10 e Gl Hd^2 Ld Nf^4 Q t u+7 e Gr Hd^2 Ld Nf^4 Q t u+9 e H Hd^3 Ld Nf^4 Q t u+Hd L Ld^3 Nf^4 Q t u+dd^3 e H Nf^5 Q t u+3/2 d^3 ed H Nf^5 Q t u-Hd L Ld^3 Nf^5 Q t u+6 dd^3 e H Nf^6 Q t u+15/2 d^3 ed H Nf^6 Q t u+24 d dd Hd Ld^2 Nf^6 Q t u+12 e ed Hd Ld^2 Nf^6 Q t u+10 Hd L Ld^3 Nf^6 Q t u+dd^2 H Ld Nf^5 Q^2 t u+18 dd^2 H Ld Nf^6 Q^2 t u+15 dd e Hd Nf^6 Q^3 t u-1/4 Hd Ld Nf^3 Q^4 t u+1/8 Hd Ld Nf^4 Q^4 t u+3/4 Hd Ld Nf^5 Q^4 t u+75/8 Hd Ld Nf^6 Q^4 t u+1/4 d^4 Hd Nf^3 Qd t u-1/8 d^4 Hd Nf^4 Qd t u+10 Bl d H^2 L Nf^4 Qd t u+7 Br d H^2 L Nf^4 Qd t u+20 d Gl H^2 L Nf^4 Qd t u+14 d Gr H^2 L Nf^4 Qd t u+9 d H^3 Hd L Nf^4 Qd t u+3/4 d^4 Hd Nf^5 Qd t u-dd^2 e^2 Hd Nf^5 Qd t u+25/8 d^4 Hd Nf^6 Qd t u+6 dd^2 e^2 Hd Nf^6 Qd t u+15 d e H L^2 Nf^6 Qd t u+15 dd^2 H Ld^2 Nf^6 Qd t u+3 d^2 H L Nf^5 Q Qd t u+45 d^2 H L Nf^6 Q Qd t u+48 dd e Hd Ld Nf^6 Q Qd t u-Hd Ld^2 Nf^5 Q^2 Qd t u+30 Hd Ld^2 Nf^6 Q^2 Qd t u+ed H^4 Nf^4 Qd^2 t u+1/4 Hd Ld^3 Nf^4 Qd^2 t u-1/2 Hd Ld^3 Nf^5 Qd^2 t u+25/4 Hd Ld^3 Nf^6 Qd^2 t u+1/6 d^2 H Nf^3 Qd^3 t u-1/2 d^2 H Nf^4 Qd^3 t u+1/3 d^2 H Nf^5 Qd^3 t u+10 d^2 H Nf^6 Qd^3 t u+3/2 Bl d^2 H L Nf^3 t^2 u+Br d^2 H L Nf^3 t^2 u+5/2 d^2 H^2 Hd L Nf^3 t^2 u+33/2 Bl d^2 H L Nf^4 t^2 u+8 Br d^2 H L Nf^4 t^2 u+33 d^2 Gl H L Nf^4 t^2 u+16 d^2 Gr H L Nf^4 t^2 u+39/2 d^2 H^2 Hd L Nf^4 t^2 u+1/4 d^2 e L^2 Nf^4 t^2 u+20 Bl dd e Hd Ld Nf^4 t^2 u+20 Br dd e Hd Ld Nf^4 t^2 u+20 dd e Gl Hd Ld Nf^4 t^2 u+20 dd e Gr Hd Ld Nf^4 t^2 u+29 dd e H Hd^2 Ld Nf^4 t^2 u-1/3 dd L Ld^3 Nf^4 t^2 u+3/2 d^2 e L^2 Nf^5 t^2 u+d dd^2 Ld^2 Nf^5 t^2 u+dd e ed Ld^2 Nf^5 t^2 u+45/4 d^2 e L^2 Nf^6 t^2 u+14 d dd^2 Ld^2 Nf^6 t^2 u+14 dd e ed Ld^2 Nf^6 t^2 u+28/3 dd L Ld^3 Nf^6 t^2 u-e^2 Hd^3 Nf^3 Q t^2 u-H Hd^2 Ld^2 Nf^3 Q t^2 u+6 e^2 Hd^3 Nf^4 Q t^2 u+18 H^3 L^2 Nf^4 Q t^2 u+20 Bl Hd Ld^2 Nf^4 Q t^2 u+20 Br Hd Ld^2 Nf^4 Q t^2 u+20 Gl Hd Ld^2 Nf^4 Q t^2 u+20 Gr Hd Ld^2 Nf^4 Q t^2 u+38 H Hd^2 Ld^2 Nf^4 Q t^2 u-1/3 ed Ld^3 Nf^4 Q t^2 u+3/2 d^3 L Nf^5 Q t^2 u+45/2 d^3 L Nf^6 Q t^2 u+28/3 ed Ld^3 Nf^6 Q t^2 u+1/2 dd^2 e Nf^4 Q^2 t^2 u+1/2 dd^2 e Nf^5 Q^2 t^2 u+21 dd^2 e Nf^6 Q^2 t^2 u+28 dd Ld Nf^6 Q^3 t^2 u+9 d ed H^3 Nf^4 Qd t^2 u+28 dd^2 e Ld Nf^6 Qd t^2 u+56 dd Ld^2 Nf^6 Q Qd t^2 u-1/6 d^3 Nf^3 Qd^2 t^2 u+1/2 H^3 L Nf^3 Qd^2 t^2 u-2/3 d^3 Nf^4 Qd^2 t^2 u+27/2 H^3 L Nf^4 Qd^2 t^2 u+1/6 d^3 Nf^5 Qd^2 t^2 u+35/3 d^3 Nf^6 Qd^2 t^2 u+1/2 d^2 ed H^2 Nf^3 t^3 u-1/2 dd e^2 Hd^2 Nf^3 t^3 u-1/2 Bl dd Ld^2 Nf^3 t^3 u-1/2 dd Gl Ld^2 Nf^3 t^3 u+21/2 d^2 ed H^2 Nf^4 t^3 u+21/2 dd e^2 Hd^2 Nf^4 t^3 u+15/2 Bl dd Ld^2 Nf^4 t^3 u+9 Br dd Ld^2 Nf^4 t^3 u+15/2 dd Gl Ld^2 Nf^4 t^3 u+9 dd Gr Ld^2 Nf^4 t^3 u+45 dd H Hd Ld^2 Nf^4 t^3 u+45 e Hd^2 Ld Nf^4 Q t^3 u+45 d H^2 L Nf^4 Qd t^3 u+15 d^2 H L Nf^4 t^4 u+24 dd e Hd Ld Nf^4 t^4 u+24 Hd Ld^2 Nf^4 Q t^4 u+1/2 dd Ld^2 Nf^3 t^5 u+3/2 dd Ld^2 Nf^4 t^5 u-1/8 Bl d^4 Nf^2 u^2+1/8 d^4 H Hd Nf^2 u^2-7/16 Bl d^4 Nf^3 u^2-1/4 Bl dd^2 e^2 Nf^3 u^2-1/2 Br dd^2 e^2 Nf^3 u^2+41/48 d^4 H Hd Nf^3 u^2+1/2 dd^2 e^2 H Hd Nf^3 u^2+1/2 dd^2 H^2 Ld^2 Nf^3 u^2+3/16 Bl d^4 Nf^4 u^2-1/4 Bl dd^2 e^2 Nf^4 u^2+17/48 d^4 H Hd Nf^4 u^2-1/4 d e H^2 L^2 Nf^4 u^2+7/16 Bl d^4 Nf^5 u^2-1/4 Bl dd^2 e^2 Nf^5 u^2-1/2 dd^2 e^2 Gl Nf^5 u^2+7/48 d^4 H Hd Nf^5 u^2+1/2 d e Hd^2 Ld^2 Nf^5 u^2+15/16 Bl d^4 Nf^6 u^2+3/4 Bl dd^2 e^2 Nf^6 u^2+1/2 Br dd^2 e^2 Nf^6 u^2+3 d^4 Gl Nf^6 u^2+3/2 dd^2 e^2 Gl Nf^6 u^2+dd^2 e^2 Gr Nf^6 u^2+25/48 d^4 H Hd Nf^6 u^2+1/2 dd^2 e^2 H Hd Nf^6 u^2+5/4 d e H^2 L^2 Nf^6 u^2+1/2 dd^2 H^2 Ld^2 Nf^6 u^2+1/2 d e Hd^2 Ld^2 Nf^6 u^2-1/4 d^2 H^2 L Nf^4 Q u^2+1/2 d^2 H^2 L Nf^5 Q u^2+15/4 d^2 H^2 L Nf^6 Q u^2+3 Bl dd e Ld Nf^6 Q u^2+2 Br dd e Ld Nf^6 Q u^2+6 dd e Gl Ld Nf^6 Q u^2+4 dd e Gr Ld Nf^6 Q u^2+4 dd e H Hd Ld Nf^6 Q u^2+3/4 e^2 Hd^2 Nf^3 Q^2 u^2-1/2 Bl Ld^2 Nf^3 Q^2 u^2-Br Ld^2 Nf^3 Q^2 u^2+1/2 H Hd Ld^2 Nf^3 Q^2 u^2+1/4 e^2 Hd^2 Nf^4 Q^2 u^2+1/2 H Hd Ld^2 Nf^4 Q^2 u^2-1/4 e^2 Hd^2 Nf^5 Q^2 u^2+1/2 H Hd Ld^2 Nf^5 Q^2 u^2+5/4 e^2 Hd^2 Nf^6 Q^2 u^2+3/2 Bl Ld^2 Nf^6 Q^2 u^2+Br Ld^2 Nf^6 Q^2 u^2+3 Gl Ld^2 Nf^6 Q^2 u^2+2 Gr Ld^2 Nf^6 Q^2 u^2+5/2 H Hd Ld^2 Nf^6 Q^2 u^2+1/6 Bl Ld^3 Nf^3 Qd u^2-1/6 H Hd Ld^3 Nf^3 Qd u^2-1/2 e^2 Hd^2 Ld Nf^4 Qd u^2+1/6 Bl Ld^3 Nf^4 Qd u^2+1/3 Gl Ld^3 Nf^4 Qd u^2+1/6 H Hd Ld^3 Nf^4 Qd u^2+1/3 Bl Ld^3 Nf^5 Qd u^2-1/2 Br Ld^3 Nf^5 Qd u^2-5/6 H Hd Ld^3 Nf^5 Qd u^2+1/2 e^2 Hd^2 Ld Nf^6 Qd u^2+1/3 Bl Ld^3 Nf^6 Qd u^2+1/2 Br Ld^3 Nf^6 Qd u^2+2/3 Gl Ld^3 Nf^6 Qd u^2+Gr Ld^3 Nf^6 Qd u^2+5/6 H Hd Ld^3 Nf^6 Qd u^2+3/4 d^2 H^2 Nf^3 Qd^2 u^2+1/4 d^2 H^2 Nf^4 Qd^2 u^2-1/4 d^2 H^2 Nf^5 Qd^2 u^2+5/4 d^2 H^2 Nf^6 Qd^2 u^2+1/6 d Hd Ld^3 Nf^3 t u^2+1/2 d Hd Ld^3 Nf^4 t u^2+1/3 d Hd Ld^3 Nf^5 t u^2+6 dd^2 e H Ld Nf^6 t u^2+2 d Hd Ld^3 Nf^6 t u^2-3/2 dd e^2 Hd Nf^5 Q t u^2+15/2 dd e^2 Hd Nf^6 Q t u^2+12 dd H Ld^2 Nf^6 Q t u^2+15 e Hd Ld Nf^6 Q^2 t u^2-1/4 d^3 H Nf^4 Qd t u^2+H^4 L Nf^4 Qd t u^2+d^3 H Nf^5 Qd t u^2+e Hd Ld^2 Nf^5 Qd t u^2+25/4 d^3 H Nf^6 Qd t u^2+6 e Hd Ld^2 Nf^6 Qd t u^2+1/8 d^4 Nf^2 t^2 u^2+25/16 d^4 Nf^3 t^2 u^2+2 dd^2 e^2 Nf^3 t^2 u^2+d H^3 L Nf^3 t^2 u^2+3/16 d^4 Nf^4 t^2 u^2+1/2 dd^2 e^2 Nf^4 t^2 u^2+6 d H^3 L Nf^4 t^2 u^2+7/16 d^4 Nf^5 t^2 u^2-1/2 dd^2 e^2 Nf^5 t^2 u^2+75/16 d^4 Nf^6 t^2 u^2+7 dd^2 e^2 Nf^6 t^2 u^2+28 dd e Ld Nf^6 Q t^2 u^2+4 Ld^2 Nf^3 Q^2 t^2 u^2+14 Ld^2 Nf^6 Q^2 t^2 u^2-1/6 Ld^3 Nf^3 Qd t^2 u^2-1/6 Ld^3 Nf^4 Qd t^2 u^2+2/3 Ld^3 Nf^5 Qd t^2 u^2+14/3 Ld^3 Nf^6 Qd t^2 u^2-1/6 Br e Ld^2 Nf^3 u^3+1/6 e Gr Ld^2 Nf^3 u^3-1/4 Bl e Ld^2 Nf^4 u^3-1/6 Br e Ld^2 Nf^4 u^3+1/6 e Gr Ld^2 Nf^4 u^3-1/3 e H Hd Ld^2 Nf^4 u^3+1/6 Br e Ld^2 Nf^5 u^3-1/2 e Gl Ld^2 Nf^5 u^3+1/3 e Gr Ld^2 Nf^5 u^3+1/4 Bl e Ld^2 Nf^6 u^3+1/6 Br e Ld^2 Nf^6 u^3+1/2 e Gl Ld^2 Nf^6 u^3+1/3 e Gr Ld^2 Nf^6 u^3+1/3 e H Hd Ld^2 Nf^6 u^3+1/6 H Ld^3 Nf^3 t u^3+1/4 e^2 Hd Ld Nf^4 t u^3-1/6 H Ld^3 Nf^4 t u^3+1/2 e^2 Hd Ld Nf^5 t u^3+1/3 H Ld^3 Nf^5 t u^3+5/4 e^2 Hd Ld Nf^6 t u^3+2/3 H Ld^3 Nf^6 t u^3+1/6 e Ld^2 Nf^3 t^2 u^3+2/3 e Ld^2 Nf^4 t^2 u^3+5/6 e Ld^2 Nf^5 t^2 u^3+7/3 e Ld^2 Nf^6 t^2 u^3+1/2 Br^2 dd^2 Hd Ld Nf^3 ud+1/2 Br dd^2 H Hd^2 Ld Nf^3 ud+Bl^2 d ed H L Nf^4 ud+Bl Br d ed H L Nf^4 ud+Br^2 d ed H L Nf^4 ud+2 Bl d ed Gl H L Nf^4 ud+Br d ed Gl H L Nf^4 ud+3 d ed Gl^2 H L Nf^4 ud+Bl d ed Gr H L Nf^4 ud+2 Br d ed Gr H L Nf^4 ud+3 d ed Gl Gr H L Nf^4 ud+3 d ed Gr^2 H L Nf^4 ud+Bl d ed H^2 Hd L Nf^4 ud+Br d ed H^2 Hd L Nf^4 ud+d ed Gl H^2 Hd L Nf^4 ud+d ed Gr H^2 Hd L Nf^4 ud+d ed H^3 Hd^2 L Nf^4 ud+Bl^2 dd^2 Hd Ld Nf^4 ud+3/2 Br^2 dd^2 Hd Ld Nf^4 ud+2 Bl dd^2 Gl Hd Ld Nf^4 ud+3 dd^2 Gl^2 Hd Ld Nf^4 ud+6 Br dd^2 Gr Hd Ld Nf^4 ud+9 dd^2 Gr^2 Hd Ld Nf^4 ud+3/2 Br dd^2 H Hd^2 Ld Nf^4 ud+3 dd^2 Gr H Hd^2 Ld Nf^4 ud+dd^2 H^2 Hd^3 Ld Nf^4 ud+1/3 Br d L^3 Ld Nf^4 ud+1/3 d Gr L^3 Ld Nf^4 ud+1/3 d H Hd L^3 Ld Nf^4 ud+1/4 Br dd^2 ed Ld^2 Nf^4 ud+1/2 Bl d^2 dd L^2 Nf^5 ud+1/2 Bl d e ed L^2 Nf^5 ud+d^2 dd Gl L^2 Nf^5 ud+1/2 d e ed Gl L^2 Nf^5 ud+3/2 Br dd^2 ed Ld^2 Nf^5 ud+3/2 dd^2 ed Gr Ld^2 Nf^5 ud+1/2 dd^2 ed H Hd Ld^2 Nf^5 ud+3/2 Bl d^2 dd L^2 Nf^6 ud+Br d^2 dd L^2 Nf^6 ud+3/2 Bl d e ed L^2 Nf^6 ud+Br d e ed L^2 Nf^6 ud+3 d^2 dd Gl L^2 Nf^6 ud+3/2 d e ed Gl L^2 Nf^6 ud+2 d^2 dd Gr L^2 Nf^6 ud+d e ed Gr L^2 Nf^6 ud+2 d^2 dd H Hd L^2 Nf^6 ud+2 d e ed H Hd L^2 Nf^6 ud+d ed^2 H^2 L Ld Nf^6 ud+dd^2 e Hd^2 L Ld Nf^6 ud+Bl d L^3 Ld Nf^6 ud+2/3 Br d L^3 Ld Nf^6 ud+d Gl L^3 Ld Nf^6 ud+2/3 d Gr L^3 Ld Nf^6 ud+5/3 d H Hd L^3 Ld Nf^6 ud+9/4 Br dd^2 ed Ld^2 Nf^6 ud+9/2 dd^2 ed Gr Ld^2 Nf^6 ud+5/2 dd^2 ed H Hd Ld^2 Nf^6 ud+3 Bl d^2 ed L Nf^6 Q ud+2 Br d^2 ed L Nf^6 Q ud+6 d^2 ed Gl L Nf^6 Q ud+4 d^2 ed Gr L Nf^6 Q ud+4 d^2 ed H Hd L Nf^6 Q ud+dd H^2 L^3 Nf^6 Q ud+3 d dd^2 Hd^2 Ld Nf^6 Q ud+2 dd e ed Hd^2 Ld Nf^6 Q ud+3 dd Hd^2 L Ld^2 Nf^6 Q ud+1/6 Bl dd^3 Nf^3 Q^2 ud+1/2 Bl Hd^3 Ld Nf^3 Q^2 ud-1/2 Br Hd^3 Ld Nf^3 Q^2 ud-1/2 H Hd^4 Ld Nf^3 Q^2 ud+1/6 Bl dd^3 Nf^4 Q^2 ud+1/4 Br dd^3 Nf^4 Q^2 ud+1/3 dd^3 Gl Nf^4 Q^2 ud+1/3 dd^3 H Hd Nf^4 Q^2 ud+1/2 ed H^2 L^2 Nf^4 Q^2 ud+1/2 Bl Hd^3 Ld Nf^4 Q^2 ud+1/2 Br Hd^3 Ld Nf^4 Q^2 ud+Gl Hd^3 Ld Nf^4 Q^2 ud+Gr Hd^3 Ld Nf^4 Q^2 ud+1/2 H Hd^4 Ld Nf^4 Q^2 ud-1/6 Bl dd^3 Nf^5 Q^2 ud+1/2 Br dd^3 Nf^5 Q^2 ud-1/2 ed Hd^2 Ld^2 Nf^5 Q^2 ud+5/6 Bl dd^3 Nf^6 Q^2 ud+5/4 Br dd^3 Nf^6 Q^2 ud+8/3 dd^3 Gl Nf^6 Q^2 ud+4 dd^3 Gr Nf^6 Q^2 ud+5/3 dd^3 H Hd Nf^6 Q^2 ud+3/2 ed H^2 L^2 Nf^6 Q^2 ud+3/2 ed Hd^2 Ld^2 Nf^6 Q^2 ud-1/4 dd Hd^2 Nf^4 Q^4 ud+5/4 dd Hd^2 Nf^6 Q^4 ud-1/2 Bl H^2 Hd L^2 Nf^3 Qd ud+1/2 Br H^2 Hd L^2 Nf^3 Qd ud-1/2 Gl H^2 Hd L^2 Nf^3 Qd ud+1/2 Gr H^2 Hd L^2 Nf^3 Qd ud+1/2 H^3 Hd^2 L^2 Nf^3 Qd ud-1/2 Br Hd^3 Ld^2 Nf^3 Qd ud-1/2 Gr Hd^3 Ld^2 Nf^3 Qd ud+Bl^2 H L^2 Nf^4 Qd ud+Bl Br H L^2 Nf^4 Qd ud+Br^2 H L^2 Nf^4 Qd ud+2 Bl Gl H L^2 Nf^4 Qd ud+Br Gl H L^2 Nf^4 Qd ud+3 Gl^2 H L^2 Nf^4 Qd ud+Bl Gr H L^2 Nf^4 Qd ud+2 Br Gr H L^2 Nf^4 Qd ud+3 Gl Gr H L^2 Nf^4 Qd ud+3 Gr^2 H L^2 Nf^4 Qd ud+3/2 Bl H^2 Hd L^2 Nf^4 Qd ud+3/2 Br H^2 Hd L^2 Nf^4 Qd ud+3/2 Gl H^2 Hd L^2 Nf^4 Qd ud+3/2 Gr H^2 Hd L^2 Nf^4 Qd ud+3/2 H^3 Hd^2 L^2 Nf^4 Qd ud+1/3 Br e L^3 Nf^4 Qd ud+1/3 e Gr L^3 Nf^4 Qd ud+1/3 e H Hd L^3 Nf^4 Qd ud+3/2 Br Hd^3 Ld^2 Nf^4 Qd ud+3/2 Gr Hd^3 Ld^2 Nf^4 Qd ud+H Hd^4 Ld^2 Nf^4 Qd ud+3/2 Br dd^3 Ld Nf^5 Qd ud+dd^3 H Hd Ld Nf^5 Qd ud+ed H^2 L^2 Ld Nf^5 Qd ud-1/2 ed Hd^2 Ld^3 Nf^5 Qd ud+4 d dd ed H^2 L Nf^6 Qd ud+e ed^2 H^2 L Nf^6 Qd ud+d^3 Hd^2 L Nf^6 Qd ud+Bl e L^3 Nf^6 Qd ud+2/3 Br e L^3 Nf^6 Qd ud+e Gl L^3 Nf^6 Qd ud+2/3 e Gr L^3 Nf^6 Qd ud+5/3 e H Hd L^3 Nf^6 Qd ud+9/2 Br dd^3 Ld Nf^6 Qd ud+12 dd^3 Gr Ld Nf^6 Qd ud+5 dd^3 H Hd Ld Nf^6 Qd ud+3 ed H^2 L^2 Ld Nf^6 Qd ud+5/2 ed Hd^2 Ld^3 Nf^6 Qd ud+2 d ed^2 H^2 Nf^6 Q Qd ud+3 dd^2 e Hd^2 Nf^6 Q Qd ud+6 Bl d L^2 Nf^6 Q Qd ud+4 Br d L^2 Nf^6 Q Qd ud+12 d Gl L^2 Nf^6 Q Qd ud+8 d Gr L^2 Nf^6 Q Qd ud+10 d H Hd L^2 Nf^6 Q Qd ud-dd Hd^2 Ld Nf^5 Q^2 Qd ud+9 dd Hd^2 Ld Nf^6 Q^2 Qd ud-1/4 Br d^2 ed Nf^4 Qd^2 ud+1/2 Bl d^2 ed Nf^5 Qd^2 ud-Br d^2 ed Nf^5 Qd^2 ud-d^2 ed H Hd Nf^5 Qd^2 ud+dd H^2 L^2 Nf^5 Qd^2 ud-1/2 dd Hd^2 Ld^2 Nf^5 Qd^2 ud+3/2 Bl d^2 ed Nf^6 Qd^2 ud+9/4 Br d^2 ed Nf^6 Qd^2 ud+4 d^2 ed Gl Nf^6 Qd^2 ud+6 d^2 ed Gr Nf^6 Qd^2 ud+3 d^2 ed H Hd Nf^6 Qd^2 ud+3 dd H^2 L^2 Nf^6 Qd^2 ud+15/2 dd Hd^2 Ld^2 Nf^6 Qd^2 ud+6 ed H^2 L Nf^6 Q Qd^2 ud-1/3 d Gl L Nf^4 Qd^3 ud+2 Bl d L Nf^6 Qd^3 ud+3 Br d L Nf^6 Qd^3 ud+16/3 d Gl L Nf^6 Qd^3 ud+8 d Gr L Nf^6 Qd^3 ud+5 d H Hd L Nf^6 Qd^3 ud-1/4 ed H^2 Nf^3 Qd^4 ud+1/8 ed H^2 Nf^4 Qd^4 ud+1/4 ed H^2 Nf^5 Qd^4 ud+15/8 ed H^2 Nf^6 Qd^4 ud-1/2 Br d ed^2 H^2 Nf^3 t ud-1/2 d ed^2 Gr H^2 Nf^3 t ud+1/2 Br dd^2 e Hd^2 Nf^3 t ud+Bl^2 d L^2 Nf^3 t ud+1/2 Bl Br d L^2 Nf^3 t ud+1/2 Br^2 d L^2 Nf^3 t ud+Bl d Gl L^2 Nf^3 t ud+1/2 Br d Gl L^2 Nf^3 t ud+2 d Gl^2 L^2 Nf^3 t ud+1/2 Bl d Gr L^2 Nf^3 t ud+Br d Gr L^2 Nf^3 t ud+3/2 d Gl Gr L^2 Nf^3 t ud+3/2 d Gr^2 L^2 Nf^3 t ud+Bl d ed^2 H^2 Nf^4 t ud+3/2 Br d ed^2 H^2 Nf^4 t ud+d ed^2 Gl H^2 Nf^4 t ud+3/2 d ed^2 Gr H^2 Nf^4 t ud+d ed^2 H^3 Hd Nf^4 t ud+Bl dd^2 e Hd^2 Nf^4 t ud+3/2 Br dd^2 e Hd^2 Nf^4 t ud+2 dd^2 e Gl Hd^2 Nf^4 t ud+3 dd^2 e Gr Hd^2 Nf^4 t ud+dd^2 e H Hd^3 Nf^4 t ud+3 Bl^2 d L^2 Nf^4 t ud+7/2 Bl Br d L^2 Nf^4 t ud+3/2 Br^2 d L^2 Nf^4 t ud+6 Bl d Gl L^2 Nf^4 t ud+7/2 Br d Gl L^2 Nf^4 t ud+9 d Gl^2 L^2 Nf^4 t ud+7/2 Bl d Gr L^2 Nf^4 t ud+4 Br d Gr L^2 Nf^4 t ud+21/2 d Gl Gr L^2 Nf^4 t ud+11/2 d Gr^2 L^2 Nf^4 t ud+10 Bl d H Hd L^2 Nf^4 t ud+7 Br d H Hd L^2 Nf^4 t ud+10 d Gl H Hd L^2 Nf^4 t ud+7 d Gr H Hd L^2 Nf^4 t ud+7 d H^2 Hd^2 L^2 Nf^4 t ud+d Hd^4 Ld^2 Nf^4 t ud-d e ed^2 H L Nf^5 t ud+3/2 d dd^3 Hd Ld Nf^5 t ud+3/2 dd^2 e ed Hd Ld Nf^5 t ud+3/2 dd^2 Hd L Ld^2 Nf^5 t ud+12 d^2 dd ed H L Nf^6 t ud+6 d e ed^2 H L Nf^6 t ud+5 d e Hd L^3 Nf^6 t ud+15/2 d dd^3 Hd Ld Nf^6 t ud+15/2 dd^2 e ed Hd Ld Nf^6 t ud+12 d ed H L^2 Ld Nf^6 t ud+15/2 dd^2 Hd L Ld^2 Nf^6 t ud+1/4 dd^4 H Nf^3 Q t ud-1/8 dd^4 H Nf^4 Q t ud+7 Bl dd Hd^2 Ld Nf^4 Q t ud+10 Br dd Hd^2 Ld Nf^4 Q t ud+14 dd Gl Hd^2 Ld Nf^4 Q t ud+20 dd Gr Hd^2 Ld Nf^4 Q t ud+9 dd H Hd^3 Ld Nf^4 Q t ud+3/4 dd^4 H Nf^5 Q t ud-d^2 ed^2 H Nf^5 Q t ud+25/8 dd^4 H Nf^6 Q t ud+6 d^2 ed^2 H Nf^6 Q t ud+15 d^2 Hd L^2 Nf^6 Q t ud+15 dd ed Hd Ld^2 Nf^6 Q t ud+e Hd^4 Nf^4 Q^2 t ud+1/4 H L^3 Nf^4 Q^2 t ud-1/2 H L^3 Nf^5 Q^2 t ud+25/4 H L^3 Nf^6 Q^2 t ud+1/6 dd^2 Hd Nf^3 Q^3 t ud-1/2 dd^2 Hd Nf^4 Q^3 t ud+1/3 dd^2 Hd Nf^5 Q^3 t ud+10 dd^2 Hd Nf^6 Q^3 t ud+7 Bl ed H^2 L Nf^4 Qd t ud+10 Br ed H^2 L Nf^4 Qd t ud+7 ed Gl H^2 L Nf^4 Qd t ud+10 ed Gr H^2 L Nf^4 Qd t ud+9 ed H^3 Hd L Nf^4 Qd t ud+2 e Hd^4 Ld Nf^4 Qd t ud+H L^3 Ld Nf^4 Qd t ud+3/2 dd^3 e Hd Nf^5 Qd t ud+d^3 ed Hd Nf^5 Qd t ud-H L^3 Ld Nf^5 Qd t ud+15/2 dd^3 e Hd Nf^6 Qd t ud+6 d^3 ed Hd Nf^6 Qd t ud+24 d dd H L^2 Nf^6 Qd t ud+12 e ed H L^2 Nf^6 Qd t ud+10 H L^3 Ld Nf^6 Qd t ud+3 dd^2 Hd Ld Nf^5 Q Qd t ud+48 d ed H L Nf^6 Q Qd t ud+45 dd^2 Hd Ld Nf^6 Q Qd t ud+d^2 Hd L Nf^5 Qd^2 t ud+18 d^2 Hd L Nf^6 Qd^2 t ud-H L^2 Nf^5 Q Qd^2 t ud+30 H L^2 Nf^6 Q Qd^2 t ud+15 d ed H Nf^6 Qd^3 t ud-1/4 H L Nf^3 Qd^4 t ud+1/8 H L Nf^4 Qd^4 t ud+3/4 H L Nf^5 Qd^4 t ud+75/8 H L Nf^6 Qd^4 t ud+Bl dd^2 Hd Ld Nf^3 t^2 ud+3/2 Br dd^2 Hd Ld Nf^3 t^2 ud+5/2 dd^2 H Hd^2 Ld Nf^3 t^2 ud+20 Bl d ed H L Nf^4 t^2 ud+20 Br d ed H L Nf^4 t^2 ud+20 d ed Gl H L Nf^4 t^2 ud+20 d ed Gr H L Nf^4 t^2 ud+29 d ed H^2 Hd L Nf^4 t^2 ud+8 Bl dd^2 Hd Ld Nf^4 t^2 ud+33/2 Br dd^2 Hd Ld Nf^4 t^2 ud+16 dd^2 Gl Hd Ld Nf^4 t^2 ud+33 dd^2 Gr Hd Ld Nf^4 t^2 ud+39/2 dd^2 H Hd^2 Ld Nf^4 t^2 ud-1/3 d L^3 Ld Nf^4 t^2 ud+1/4 dd^2 ed Ld^2 Nf^4 t^2 ud+d^2 dd L^2 Nf^5 t^2 ud+d e ed L^2 Nf^5 t^2 ud+3/2 dd^2 ed Ld^2 Nf^5 t^2 ud+14 d^2 dd L^2 Nf^6 t^2 ud+14 d e ed L^2 Nf^6 t^2 ud+28/3 d L^3 Ld Nf^6 t^2 ud+45/4 dd^2 ed Ld^2 Nf^6 t^2 ud+9 dd e Hd^3 Nf^4 Q t^2 ud+28 d^2 ed L Nf^6 Q t^2 ud-1/6 dd^3 Nf^3 Q^2 t^2 ud+1/2 Hd^3 Ld Nf^3 Q^2 t^2 ud-2/3 dd^3 Nf^4 Q^2 t^2 ud+27/2 Hd^3 Ld Nf^4 Q^2 t^2 ud+1/6 dd^3 Nf^5 Q^2 t^2 ud+35/3 dd^3 Nf^6 Q^2 t^2 ud-ed^2 H^3 Nf^3 Qd t^2 ud-H^2 Hd L^2 Nf^3 Qd t^2 ud+6 ed^2 H^3 Nf^4 Qd t^2 ud+20 Bl H L^2 Nf^4 Qd t^2 ud+20 Br H L^2 Nf^4 Qd t^2 ud+20 Gl H L^2 Nf^4 Qd t^2 ud+20 Gr H L^2 Nf^4 Qd t^2 ud+38 H^2 Hd L^2 Nf^4 Qd t^2 ud-1/3 e L^3 Nf^4 Qd t^2 ud+18 Hd^3 Ld^2 Nf^4 Qd t^2 ud+3/2 dd^3 Ld Nf^5 Qd t^2 ud+28/3 e L^3 Nf^6 Qd t^2 ud+45/2 dd^3 Ld Nf^6 Qd t^2 ud+56 d L^2 Nf^6 Q Qd t^2 ud+1/2 d^2 ed Nf^4 Qd^2 t^2 ud+1/2 d^2 ed Nf^5 Qd^2 t^2 ud+21 d^2 ed Nf^6 Qd^2 t^2 ud+28 d L Nf^6 Qd^3 t^2 ud-1/2 d ed^2 H^2 Nf^3 t^3 ud+1/2 dd^2 e Hd^2 Nf^3 t^3 ud-1/2 Br d L^2 Nf^3 t^3 ud-1/2 d Gr L^2 Nf^3 t^3 ud+21/2 d ed^2 H^2 Nf^4 t^3 ud+21/2 dd^2 e Hd^2 Nf^4 t^3 ud+9 Bl d L^2 Nf^4 t^3 ud+15/2 Br d L^2 Nf^4 t^3 ud+9 d Gl L^2 Nf^4 t^3 ud+15/2 d Gr L^2 Nf^4 t^3 ud+45 d H Hd L^2 Nf^4 t^3 ud+45 dd Hd^2 Ld Nf^4 Q t^3 ud+45 ed H^2 L Nf^4 Qd t^3 ud+24 d ed H L Nf^4 t^4 ud+15 dd^2 Hd Ld Nf^4 t^4 ud+24 H L^2 Nf^4 Qd t^4 ud+1/2 d L^2 Nf^3 t^5 ud+3/2 d L^2 Nf^4 t^5 ud+1/3 dd^3 e Gl Nf^4 u ud+1/3 d^3 ed Gr Nf^4 u ud+1/2 Br dd^3 e Nf^5 u ud+1/2 Bl d^3 ed Nf^5 u ud+Bl dd^3 e Nf^6 u ud+3/2 Br dd^3 e Nf^6 u ud+3/2 Bl d^3 ed Nf^6 u ud+Br d^3 ed Nf^6 u ud+8/3 dd^3 e Gl Nf^6 u ud+4 d^3 ed Gl Nf^6 u ud+4 dd^3 e Gr Nf^6 u ud+8/3 d^3 ed Gr Nf^6 u ud+dd^3 e H Hd Nf^6 u ud+d^3 ed H Hd Nf^6 u ud+2 d dd H^2 L^2 Nf^6 u ud+e ed H^2 L^2 Nf^6 u ud+H^2 L^3 Ld Nf^6 u ud+2 d dd Hd^2 Ld^2 Nf^6 u ud+e ed Hd^2 Ld^2 Nf^6 u ud+Hd^2 L Ld^3 Nf^6 u ud+1/2 Br dd^2 Ld Nf^5 Q u ud+4 d ed H^2 L Nf^6 Q u ud+3 Bl dd^2 Ld Nf^6 Q u ud+9/2 Br dd^2 Ld Nf^6 Q u ud+8 dd^2 Gl Ld Nf^6 Q u ud+12 dd^2 Gr Ld Nf^6 Q u ud+6 dd^2 H Hd Ld Nf^6 Q u ud+3 dd e Hd^2 Nf^6 Q^2 u ud+3 Hd^2 Ld Nf^6 Q^3 u ud+1/2 Bl d^2 L Nf^5 Qd u ud+9/2 Bl d^2 L Nf^6 Qd u ud+3 Br d^2 L Nf^6 Qd u ud+12 d^2 Gl L Nf^6 Qd u ud+8 d^2 Gr L Nf^6 Qd u ud+6 d^2 H Hd L Nf^6 Qd u ud+4 dd e Hd^2 Ld Nf^6 Qd u ud+6 H^2 L^2 Nf^6 Q Qd u ud+6 Hd^2 Ld^2 Nf^6 Q Qd u ud+3 d ed H^2 Nf^6 Qd^2 u ud+3 H^2 L Nf^6 Qd^3 u ud-1/2 Br H^2 L^2 Nf^3 t u ud-1/2 Gr H^2 L^2 Nf^3 t u ud-1/2 H^3 Hd L^2 Nf^3 t u ud-1/2 Bl Hd^2 Ld^2 Nf^3 t u ud-1/2 Gl Hd^2 Ld^2 Nf^3 t u ud-1/2 H Hd^3 Ld^2 Nf^3 t u ud+5 Bl H^2 L^2 Nf^4 t u ud+7/2 Br H^2 L^2 Nf^4 t u ud+5 Gl H^2 L^2 Nf^4 t u ud+7/2 Gr H^2 L^2 Nf^4 t u ud+9/2 H^3 Hd L^2 Nf^4 t u ud+7/2 Bl Hd^2 Ld^2 Nf^4 t u ud+5 Br Hd^2 Ld^2 Nf^4 t u ud+7/2 Gl Hd^2 Ld^2 Nf^4 t u ud+5 Gr Hd^2 Ld^2 Nf^4 t u ud+9/2 H Hd^3 Ld^2 Nf^4 t u ud+3/2 d^3 Hd L Nf^5 t u ud+3/2 dd^3 H Ld Nf^5 t u ud+15/2 d^3 Hd L Nf^6 t u ud+5 e H L^3 Nf^6 t u ud+15/2 dd^3 H Ld Nf^6 t u ud+5 ed Hd Ld^3 Nf^6 t u ud+dd^2 e Hd Nf^5 Q t u ud+18 dd^2 e Hd Nf^6 Q t u ud+30 d H L^2 Nf^6 Q t u ud+36 dd Hd Ld Nf^6 Q^2 t u ud+d^2 ed H Nf^5 Qd t u ud+18 d^2 ed H Nf^6 Qd t u ud+30 dd Hd Ld^2 Nf^6 Qd t u ud+36 d H L Nf^6 Qd^2 t u ud+9 ed H^3 L Nf^4 t^2 u ud+9 e Hd^3 Ld Nf^4 t^2 u ud+dd^3 e Nf^5 t^2 u ud+d^3 ed Nf^5 t^2 u ud+14 dd^3 e Nf^6 t^2 u ud+14 d^3 ed Nf^6 t^2 u ud+dd^2 Ld Nf^5 Q t^2 u ud+42 dd^2 Ld Nf^6 Q t^2 u ud+d^2 L Nf^5 Qd t^2 u ud+42 d^2 L Nf^6 Qd t^2 u ud-1/2 H^2 L^2 Nf^3 t^3 u ud-1/2 Hd^2 Ld^2 Nf^3 t^3 u ud+45/2 H^2 L^2 Nf^4 t^3 u ud+45/2 Hd^2 Ld^2 Nf^4 t^3 u ud+1/2 Br dd Ld^2 Nf^5 u^2 ud+dd Gr Ld^2 Nf^5 u^2 ud+Bl dd Ld^2 Nf^6 u^2 ud+3/2 Br dd Ld^2 Nf^6 u^2 ud+2 dd Gl Ld^2 Nf^6 u^2 ud+3 dd Gr Ld^2 Nf^6 u^2 ud+2 dd H Hd Ld^2 Nf^6 u^2 ud+2 e Hd^2 Ld Nf^6 Q u^2 ud+3 d H^2 L Nf^6 Qd u^2 ud+1/4 d^2 H L Nf^4 t u^2 ud+3/2 d^2 H L Nf^5 t u^2 ud+45/4 d^2 H L Nf^6 t u^2 ud+12 dd e Hd Ld Nf^6 t u^2 ud+12 Hd Ld^2 Nf^6 Q t u^2 ud+dd Ld^2 Nf^5 t^2 u^2 ud+14 dd Ld^2 Nf^6 t^2 u^2 ud-1/8 Br dd^4 Nf^2 ud^2+1/8 dd^4 H Hd Nf^2 ud^2-7/16 Br dd^4 Nf^3 ud^2-1/2 Bl d^2 ed^2 Nf^3 ud^2-1/4 Br d^2 ed^2 Nf^3 ud^2+41/48 dd^4 H Hd Nf^3 ud^2+1/2 d^2 ed^2 H Hd Nf^3 ud^2+1/2 d^2 Hd^2 L^2 Nf^3 ud^2+3/16 Br dd^4 Nf^4 ud^2-1/4 Br d^2 ed^2 Nf^4 ud^2+17/48 dd^4 H Hd Nf^4 ud^2-1/4 dd ed Hd^2 Ld^2 Nf^4 ud^2+7/16 Br dd^4 Nf^5 ud^2-1/4 Br d^2 ed^2 Nf^5 ud^2-1/2 d^2 ed^2 Gr Nf^5 ud^2+7/48 dd^4 H Hd Nf^5 ud^2+1/2 dd ed H^2 L^2 Nf^5 ud^2+15/16 Br dd^4 Nf^6 ud^2+1/2 Bl d^2 ed^2 Nf^6 ud^2+3/4 Br d^2 ed^2 Nf^6 ud^2+d^2 ed^2 Gl Nf^6 ud^2+3 dd^4 Gr Nf^6 ud^2+3/2 d^2 ed^2 Gr Nf^6 ud^2+25/48 dd^4 H Hd Nf^6 ud^2+1/2 d^2 ed^2 H Hd Nf^6 ud^2+1/2 dd ed H^2 L^2 Nf^6 ud^2+1/2 d^2 Hd^2 L^2 Nf^6 ud^2+5/4 dd ed Hd^2 Ld^2 Nf^6 ud^2+1/6 Br L^3 Nf^3 Q ud^2-1/6 H Hd L^3 Nf^3 Q ud^2-1/2 ed^2 H^2 L Nf^4 Q ud^2+1/6 Br L^3 Nf^4 Q ud^2+1/3 Gr L^3 Nf^4 Q ud^2+1/6 H Hd L^3 Nf^4 Q ud^2-1/2 Bl L^3 Nf^5 Q ud^2+1/3 Br L^3 Nf^5 Q ud^2-5/6 H Hd L^3 Nf^5 Q ud^2+1/2 ed^2 H^2 L Nf^6 Q ud^2+1/2 Bl L^3 Nf^6 Q ud^2+1/3 Br L^3 Nf^6 Q ud^2+Gl L^3 Nf^6 Q ud^2+2/3 Gr L^3 Nf^6 Q ud^2+5/6 H Hd L^3 Nf^6 Q ud^2+3/4 dd^2 Hd^2 Nf^3 Q^2 ud^2+1/4 dd^2 Hd^2 Nf^4 Q^2 ud^2-1/4 dd^2 Hd^2 Nf^5 Q^2 ud^2+5/4 dd^2 Hd^2 Nf^6 Q^2 ud^2-1/4 dd^2 Hd^2 Ld Nf^4 Qd ud^2+1/2 dd^2 Hd^2 Ld Nf^5 Qd ud^2+2 Bl d ed L Nf^6 Qd ud^2+3 Br d ed L Nf^6 Qd ud^2+4 d ed Gl L Nf^6 Qd ud^2+6 d ed Gr L Nf^6 Qd ud^2+4 d ed H Hd L Nf^6 Qd ud^2+15/4 dd^2 Hd^2 Ld Nf^6 Qd ud^2+3/4 ed^2 H^2 Nf^3 Qd^2 ud^2-Bl L^2 Nf^3 Qd^2 ud^2-1/2 Br L^2 Nf^3 Qd^2 ud^2+1/2 H Hd L^2 Nf^3 Qd^2 ud^2+1/4 ed^2 H^2 Nf^4 Qd^2 ud^2+1/2 H Hd L^2 Nf^4 Qd^2 ud^2-1/4 ed^2 H^2 Nf^5 Qd^2 ud^2+1/2 H Hd L^2 Nf^5 Qd^2 ud^2+5/4 ed^2 H^2 Nf^6 Qd^2 ud^2+Bl L^2 Nf^6 Qd^2 ud^2+3/2 Br L^2 Nf^6 Qd^2 ud^2+2 Gl L^2 Nf^6 Qd^2 ud^2+3 Gr L^2 Nf^6 Qd^2 ud^2+5/2 H Hd L^2 Nf^6 Qd^2 ud^2+1/6 dd H L^3 Nf^3 t ud^2+1/2 dd H L^3 Nf^4 t ud^2+1/3 dd H L^3 Nf^5 t ud^2+6 d^2 ed Hd L Nf^6 t ud^2+2 dd H L^3 Nf^6 t ud^2-1/4 dd^3 Hd Nf^4 Q t ud^2+Hd^4 Ld Nf^4 Q t ud^2+dd^3 Hd Nf^5 Q t ud^2+ed H L^2 Nf^5 Q t ud^2+25/4 dd^3 Hd Nf^6 Q t ud^2+6 ed H L^2 Nf^6 Q t ud^2-3/2 d ed^2 H Nf^5 Qd t ud^2+15/2 d ed^2 H Nf^6 Qd t ud^2+12 d Hd L^2 Nf^6 Qd t ud^2+15 ed H L Nf^6 Qd^2 t ud^2+1/8 dd^4 Nf^2 t^2 ud^2+25/16 dd^4 Nf^3 t^2 ud^2+2 d^2 ed^2 Nf^3 t^2 ud^2+dd Hd^3 Ld Nf^3 t^2 ud^2+3/16 dd^4 Nf^4 t^2 ud^2+1/2 d^2 ed^2 Nf^4 t^2 ud^2+6 dd Hd^3 Ld Nf^4 t^2 ud^2+7/16 dd^4 Nf^5 t^2 ud^2-1/2 d^2 ed^2 Nf^5 t^2 ud^2+75/16 dd^4 Nf^6 t^2 ud^2+7 d^2 ed^2 Nf^6 t^2 ud^2-1/6 L^3 Nf^3 Q t^2 ud^2-1/6 L^3 Nf^4 Q t^2 ud^2+2/3 L^3 Nf^5 Q t^2 ud^2+14/3 L^3 Nf^6 Q t^2 ud^2+28 d ed L Nf^6 Qd t^2 ud^2+4 L^2 Nf^3 Qd^2 t^2 ud^2+14 L^2 Nf^6 Qd^2 t^2 ud^2+1/2 Bl d L^2 Nf^5 u ud^2+d Gl L^2 Nf^5 u ud^2+3/2 Bl d L^2 Nf^6 u ud^2+Br d L^2 Nf^6 u ud^2+3 d Gl L^2 Nf^6 u ud^2+2 d Gr L^2 Nf^6 u ud^2+2 d H Hd L^2 Nf^6 u ud^2+3 dd Hd^2 Ld Nf^6 Q u ud^2+2 ed H^2 L Nf^6 Qd u ud^2+1/4 dd^2 Hd Ld Nf^4 t u ud^2+3/2 dd^2 Hd Ld Nf^5 t u ud^2+12 d ed H L Nf^6 t u ud^2+45/4 dd^2 Hd Ld Nf^6 t u ud^2+12 H L^2 Nf^6 Qd t u ud^2+d L^2 Nf^5 t^2 u ud^2+14 d L^2 Nf^6 t^2 u ud^2+1/2 H^2 L^2 Nf^3 u^2 ud^2+1/2 Hd^2 Ld^2 Nf^3 u^2 ud^2+1/2 H^2 L^2 Nf^6 u^2 ud^2+1/2 Hd^2 Ld^2 Nf^6 u^2 ud^2-1/6 Bl ed L^2 Nf^3 ud^3+1/6 ed Gl L^2 Nf^3 ud^3-1/6 Bl ed L^2 Nf^4 ud^3-1/4 Br ed L^2 Nf^4 ud^3+1/6 ed Gl L^2 Nf^4 ud^3-1/3 ed H Hd L^2 Nf^4 ud^3+1/6 Bl ed L^2 Nf^5 ud^3+1/3 ed Gl L^2 Nf^5 ud^3-1/2 ed Gr L^2 Nf^5 ud^3+1/6 Bl ed L^2 Nf^6 ud^3+1/4 Br ed L^2 Nf^6 ud^3+1/3 ed Gl L^2 Nf^6 ud^3+1/2 ed Gr L^2 Nf^6 ud^3+1/3 ed H Hd L^2 Nf^6 ud^3+1/6 Hd L^3 Nf^3 t ud^3+1/4 ed^2 H L Nf^4 t ud^3-1/6 Hd L^3 Nf^4 t ud^3+1/2 ed^2 H L Nf^5 t ud^3+1/3 Hd L^3 Nf^5 t ud^3+5/4 ed^2 H L Nf^6 t ud^3+2/3 Hd L^3 Nf^6 t ud^3+1/6 ed L^2 Nf^3 t^2 ud^3+2/3 ed L^2 Nf^4 t^2 ud^3+5/6 ed L^2 Nf^5 t^2 ud^3+7/3 ed L^2 Nf^6 t^2 ud^3-1/2 H^4 Hd^2 L^2 Nf Wl+1/2 Bl H Hd^3 Ld^2 Nf Wl+2 Bl^2 H^2 L^2 Nf^2 Wl+Br^2 H^2 L^2 Nf^2 Wl+2 Gl^2 H^2 L^2 Nf^2 Wl+Gr^2 H^2 L^2 Nf^2 Wl+3 Bl H^3 Hd L^2 Nf^2 Wl+3/2 H^4 Hd^2 L^2 Nf^2 Wl-1/8 e^2 L^4 Nf^2 Wl-1/3 Bl dd^3 H Ld Nf^2 Wl+1/3 dd^3 Gl H Ld Nf^2 Wl+Bl Br Hd^2 Ld^2 Nf^2 Wl+Gl Gr Hd^2 Ld^2 Nf^2 Wl+3/2 Bl H Hd^3 Ld^2 Nf^2 Wl+1/2 e ed^2 H^3 L Nf^3 Wl+Bl d^3 Hd L Nf^3 Wl+d^3 H Hd^2 L Nf^3 Wl-Bl e H L^3 Nf^3 Wl-e H^2 Hd L^3 Nf^3 Wl+1/16 e^2 L^4 Nf^3 Wl-1/2 e^2 ed Hd^3 Ld Nf^3 Wl-1/2 ed H^3 L^2 Ld Nf^3 Wl+1/2 e Hd^3 L Ld^2 Nf^3 Wl+d dd ed H^3 L Nf^4 Wl+1/2 e ed^2 H^3 L Nf^4 Wl+Bl d^3 Hd L Nf^4 Wl+2 d^3 Gl Hd L Nf^4 Wl+d^3 H Hd^2 L Nf^4 Wl+3 Bl e H L^3 Nf^4 Wl+3 e H^2 Hd L^3 Nf^4 Wl+1/16 e^2 L^4 Nf^4 Wl+1/3 Bl dd^3 H Ld Nf^4 Wl+2/3 dd^3 Gl H Ld Nf^4 Wl+d dd e Hd^3 Ld Nf^4 Wl+1/2 e^2 ed Hd^3 Ld Nf^4 Wl-1/3 dd^3 e L Ld Nf^4 Wl+3/2 ed H^3 L^2 Ld Nf^4 Wl+3/2 e Hd^3 L Ld^2 Nf^4 Wl+Bl ed Hd Ld^3 Nf^4 Wl-9/16 e^2 L^4 Nf^5 Wl+1/2 d^3 ed L Ld Nf^5 Wl+9/16 e^2 L^4 Nf^6 Wl+1/3 dd^3 e L Ld Nf^6 Wl+1/2 d^3 ed L Ld Nf^6 Wl+1/2 d ed^2 H^3 Nf^3 Q Wl-Bl dd^2 e Hd Nf^3 Q Wl+1/2 Br dd^2 e Hd Nf^3 Q Wl-dd^2 e H Hd^2 Nf^3 Q Wl-Bl d H L^2 Nf^3 Q Wl-d Gl H L^2 Nf^3 Q Wl-d H^2 Hd L^2 Nf^3 Q Wl+1/2 d Hd^3 Ld^2 Nf^3 Q Wl+1/2 d ed^2 H^3 Nf^4 Q Wl+Bl dd^2 e Hd Nf^4 Q Wl+1/2 Br dd^2 e Hd Nf^4 Q Wl+2 dd^2 e Gl Hd Nf^4 Q Wl+dd^2 e Gr Hd Nf^4 Q Wl+dd^2 e H Hd^2 Nf^4 Q Wl+9 Bl d H L^2 Nf^4 Q Wl+9 d Gl H L^2 Nf^4 Q Wl+9 d H^2 Hd L^2 Nf^4 Q Wl+3/2 d Hd^3 Ld^2 Nf^4 Q Wl-1/2 dd^2 L Ld^2 Nf^4 Q Wl-3/2 d e L^3 Nf^5 Q Wl+9/2 d e L^3 Nf^6 Q Wl+d dd^3 Ld Nf^6 Q Wl+dd^2 e ed Ld Nf^6 Q Wl+3/2 dd^2 L Ld^2 Nf^6 Q Wl+3/4 d^2 L^2 Nf^3 Q^2 Wl+1/2 Br dd Hd Ld Nf^3 Q^2 Wl+dd H Hd^2 Ld Nf^3 Q^2 Wl+1/4 d^2 L^2 Nf^4 Q^2 Wl+3 Bl dd Hd Ld Nf^4 Q^2 Wl+3/2 Br dd Hd Ld Nf^4 Q^2 Wl+6 dd Gl Hd Ld Nf^4 Q^2 Wl+3 dd Gr Hd Ld Nf^4 Q^2 Wl+3 dd H Hd^2 Ld Nf^4 Q^2 Wl-3/4 d^2 L^2 Nf^5 Q^2 Wl+1/2 dd ed Ld^2 Nf^5 Q^2 Wl+27/4 d^2 L^2 Nf^6 Q^2 Wl+3/2 dd ed Ld^2 Nf^6 Q^2 Wl+1/2 e Hd^3 Nf^3 Q^3 Wl+3/2 e Hd^3 Nf^4 Q^3 Wl+1/8 dd^2 Nf^2 Q^4 Wl+1/16 dd^2 Nf^3 Q^4 Wl-1/16 dd^2 Nf^4 Q^4 Wl-1/16 dd^2 Nf^5 Q^4 Wl+15/16 dd^2 Nf^6 Q^4 Wl+1/2 Br d^2 ed H Nf^3 Qd Wl+d^2 ed H^2 Hd Nf^3 Qd Wl-1/2 dd e^2 Hd^3 Nf^3 Qd Wl-1/2 dd H^3 L^2 Nf^3 Qd Wl+Bl d^2 ed H Nf^4 Qd Wl+1/2 Br d^2 ed H Nf^4 Qd Wl+2 d^2 ed Gl H Nf^4 Qd Wl+d^2 ed Gr H Nf^4 Qd Wl+d^2 ed H^2 Hd Nf^4 Qd Wl+1/2 dd e^2 Hd^3 Nf^4 Qd Wl+3/2 dd H^3 L^2 Nf^4 Qd Wl+1/4 d^2 L^2 Ld Nf^4 Qd Wl+3 Bl dd Hd Ld^2 Nf^4 Qd Wl+3 dd Gl Hd Ld^2 Nf^4 Qd Wl+1/2 d^3 dd L Nf^5 Qd Wl+1/2 d^2 e ed L Nf^5 Qd Wl+1/2 d^2 L^2 Ld Nf^5 Qd Wl+3/2 d^3 dd L Nf^6 Qd Wl+3/2 d^2 e ed L Nf^6 Qd Wl+9/4 d^2 L^2 Ld Nf^6 Qd Wl+3 ed H^3 L Nf^4 Q Qd Wl+3 e Hd^3 Ld Nf^4 Q Qd Wl+1/2 d^3 ed Nf^5 Q Qd Wl+dd^3 e Nf^6 Q Qd Wl+3/2 d^3 ed Nf^6 Q Qd Wl+1/2 dd^2 Ld Nf^5 Q^2 Qd Wl+9/2 dd^2 Ld Nf^6 Q^2 Qd Wl-Bl d H L Nf^3 Qd^2 Wl+1/2 Br d H L Nf^3 Qd^2 Wl-d H^2 Hd L Nf^3 Qd^2 Wl+3 Bl d H L Nf^4 Qd^2 Wl+3/2 Br d H L Nf^4 Qd^2 Wl+6 d Gl H L Nf^4 Qd^2 Wl+3 d Gr H L Nf^4 Qd^2 Wl+3 d H^2 Hd L Nf^4 Qd^2 Wl-1/4 d e L^2 Nf^4 Qd^2 Wl-d e L^2 Nf^5 Qd^2 Wl+9/4 d e L^2 Nf^6 Qd^2 Wl+1/4 d^2 L Nf^4 Q Qd^2 Wl+27/4 d^2 L Nf^6 Q Qd^2 Wl+3/8 d^2 Nf^3 Qd^4 Wl-1/8 d^2 Nf^4 Qd^4 Wl+1/8 d^2 Nf^5 Qd^4 Wl+5/8 d^2 Nf^6 Qd^4 Wl-2/3 dd^3 e H Hd Nf^2 t Wl+1/3 d^3 ed H Hd Nf^2 t Wl+5 Bl ed H^3 L Nf^2 t Wl+3 Br ed H^3 L Nf^2 t Wl+4 ed H^4 Hd L Nf^2 t Wl+5 Bl e Hd^3 Ld Nf^2 t Wl+3 Br e Hd^3 Ld Nf^2 t Wl+4 e H Hd^4 Ld Nf^2 t Wl+1/2 dd^3 e H Hd Nf^3 t Wl+d^3 ed H Hd Nf^3 t Wl-1/2 d dd H^2 L^2 Nf^3 t Wl-1/2 e ed H^2 L^2 Nf^3 t Wl-3/2 H^2 L^3 Ld Nf^3 t Wl-Hd^2 L Ld^3 Nf^3 t Wl+7/6 dd^3 e H Hd Nf^4 t Wl+5/3 d^3 ed H Hd Nf^4 t Wl+17/2 d dd H^2 L^2 Nf^4 t Wl+17/2 e ed H^2 L^2 Nf^4 t Wl+17/2 H^2 L^3 Ld Nf^4 t Wl+6 d dd Hd^2 Ld^2 Nf^4 t Wl+6 e ed Hd^2 Ld^2 Nf^4 t Wl+6 Hd^2 L Ld^3 Nf^4 t Wl+Bl dd^2 Ld Nf^3 Q t Wl+1/2 Br dd^2 Ld Nf^3 Q t Wl+3/2 dd^2 H Hd Ld Nf^3 Q t Wl+17 d ed H^2 L Nf^4 Q t Wl+4 Bl dd^2 Ld Nf^4 Q t Wl+7/2 Br dd^2 Ld Nf^4 Q t Wl+8 dd^2 Gl Ld Nf^4 Q t Wl+7 dd^2 Gr Ld Nf^4 Q t Wl+21/2 dd^2 H Hd Ld Nf^4 Q t Wl+1/2 dd e Hd^2 Nf^3 Q^2 t Wl+17/2 dd e Hd^2 Nf^4 Q^2 t Wl+3/2 Hd^2 Ld Nf^3 Q^3 t Wl+17/2 Hd^2 Ld Nf^4 Q^3 t Wl+Bl d^2 L Nf^3 Qd t Wl+1/2 Br d^2 L Nf^3 Qd t Wl+3 d^2 H Hd L Nf^3 Qd t Wl+6 Bl d^2 L Nf^4 Qd t Wl+7/2 Br d^2 L Nf^4 Qd t Wl+12 d^2 Gl L Nf^4 Qd t Wl+7 d^2 Gr L Nf^4 Qd t Wl+15 d^2 H Hd L Nf^4 Qd t Wl+12 dd e Hd^2 Ld Nf^4 Qd t Wl-3/2 H^2 L^2 Nf^3 Q Qd t Wl-Hd^2 Ld^2 Nf^3 Q Qd t Wl+51/2 H^2 L^2 Nf^4 Q Qd t Wl+18 Hd^2 Ld^2 Nf^4 Q Qd t Wl+6 d ed H^2 Nf^4 Qd^2 t Wl+H^2 L Nf^3 Qd^3 t Wl+6 H^2 L Nf^4 Qd^3 t Wl-1/2 ed^2 H^4 Nf t^2 Wl-1/2 e^2 Hd^4 Nf t^2 Wl-Bl H^2 L^2 Nf t^2 Wl-1/2 Br H^2 L^2 Nf t^2 Wl-2 H^3 Hd L^2 Nf t^2 Wl-1/2 Bl Hd^2 Ld^2 Nf t^2 Wl-1/2 Br Hd^2 Ld^2 Nf t^2 Wl-2 H Hd^3 Ld^2 Nf t^2 Wl+3/2 ed^2 H^4 Nf^2 t^2 Wl+5/2 e^2 Hd^4 Nf^2 t^2 Wl+19 Bl H^2 L^2 Nf^2 t^2 Wl+19/2 Br H^2 L^2 Nf^2 t^2 Wl+24 H^3 Hd L^2 Nf^2 t^2 Wl+1/3 dd^3 H Ld Nf^2 t^2 Wl+25/2 Bl Hd^2 Ld^2 Nf^2 t^2 Wl+19/2 Br Hd^2 Ld^2 Nf^2 t^2 Wl+15 H Hd^3 Ld^2 Nf^2 t^2 Wl+3/2 d^3 Hd L Nf^3 t^2 Wl-3/2 e H L^3 Nf^3 t^2 Wl+dd^3 H Ld Nf^3 t^2 Wl-ed Hd Ld^3 Nf^3 t^2 Wl+11/2 d^3 Hd L Nf^4 t^2 Wl+33/2 e H L^3 Nf^4 t^2 Wl+8/3 dd^3 H Ld Nf^4 t^2 Wl+8 ed Hd Ld^3 Nf^4 t^2 Wl+2 dd^2 e Hd Nf^3 Q t^2 Wl-3/2 d H L^2 Nf^3 Q t^2 Wl+10 dd^2 e Hd Nf^4 Q t^2 Wl+99/2 d H L^2 Nf^4 Q t^2 Wl+dd Hd Ld Nf^3 Q^2 t^2 Wl+30 dd Hd Ld Nf^4 Q^2 t^2 Wl+d^2 ed H Nf^3 Qd t^2 Wl-dd Hd Ld^2 Nf^3 Qd t^2 Wl+10 d^2 ed H Nf^4 Qd t^2 Wl+24 dd Hd Ld^2 Nf^4 Qd t^2 Wl+2 d H L Nf^3 Qd^2 t^2 Wl+30 d H L Nf^4 Qd^2 t^2 Wl+18 ed H^3 L Nf^2 t^3 Wl+18 e Hd^3 Ld Nf^2 t^3 Wl-1/2 dd^2 Ld Nf^3 Q t^3 Wl+15/2 dd^2 Ld Nf^4 Q t^3 Wl+9 d^2 L Nf^4 Qd t^3 Wl+1/2 H^2 L^2 Nf t^4 Wl+1/2 Hd^2 Ld^2 Nf t^4 Wl+37/2 H^2 L^2 Nf^2 t^4 Wl+27/2 Hd^2 Ld^2 Nf^2 t^4 Wl+Bl d^2 H L Nf^3 u Wl+d^2 H^2 Hd L Nf^3 u Wl+3 Bl d^2 H L Nf^4 u Wl+6 d^2 Gl H L Nf^4 u Wl+3 d^2 H^2 Hd L Nf^4 u Wl-1/4 d^2 e L^2 Nf^4 u Wl+2 Bl dd e Hd Ld Nf^4 u Wl+Br dd e Hd Ld Nf^4 u Wl+2 dd e Gl Hd Ld Nf^4 u Wl+dd e Gr Hd Ld Nf^4 u Wl+2 dd e H Hd^2 Ld Nf^4 u Wl+9/4 d^2 e L^2 Nf^6 u Wl+d dd^2 Ld^2 Nf^6 u Wl+dd e ed Ld^2 Nf^6 u Wl+dd L Ld^3 Nf^6 u Wl-1/2 e^2 Hd^3 Nf^3 Q u Wl-1/2 H^3 L^2 Nf^3 Q u Wl+Bl Hd Ld^2 Nf^3 Q u Wl-1/2 Br Hd Ld^2 Nf^3 Q u Wl+Gl Hd Ld^2 Nf^3 Q u Wl-1/2 Gr Hd Ld^2 Nf^3 Q u Wl+H Hd^2 Ld^2 Nf^3 Q u Wl+3/2 e^2 Hd^3 Nf^4 Q u Wl+9/2 H^3 L^2 Nf^4 Q u Wl+3 Bl Hd Ld^2 Nf^4 Q u Wl+3/2 Br Hd Ld^2 Nf^4 Q u Wl+3 Gl Hd Ld^2 Nf^4 Q u Wl+3/2 Gr Hd Ld^2 Nf^4 Q u Wl+3 H Hd^2 Ld^2 Nf^4 Q u Wl+3/2 d^3 L Nf^5 Q u Wl+9/2 d^3 L Nf^6 Q u Wl+ed Ld^3 Nf^6 Q u Wl+1/4 dd^2 e Nf^4 Q^2 u Wl-1/2 dd^2 e Nf^5 Q^2 u Wl+9/4 dd^2 e Nf^6 Q^2 u Wl+1/2 dd Ld Nf^5 Q^3 u Wl+9/2 dd Ld Nf^6 Q^3 u Wl+d ed H^3 Nf^4 Qd u Wl+2 dd^2 e Ld Nf^6 Qd u Wl+6 dd Ld^2 Nf^6 Q Qd u Wl-1/2 H^3 L Nf^3 Qd^2 u Wl-1/4 d^3 Nf^4 Qd^2 u Wl+3/2 H^3 L Nf^4 Qd^2 u Wl+5/4 d^3 Nf^6 Qd^2 u Wl+1/2 d^2 ed H^2 Nf^3 t u Wl-1/2 dd e^2 Hd^2 Nf^3 t u Wl-Bl dd Ld^2 Nf^3 t u Wl-1/2 Br dd Ld^2 Nf^3 t u Wl-dd Gl Ld^2 Nf^3 t u Wl-1/2 dd Gr Ld^2 Nf^3 t u Wl-1/2 dd H Hd Ld^2 Nf^3 t u Wl+7/2 d^2 ed H^2 Nf^4 t u Wl+7/2 dd e^2 Hd^2 Nf^4 t u Wl+4 Bl dd Ld^2 Nf^4 t u Wl+7/2 Br dd Ld^2 Nf^4 t u Wl+4 dd Gl Ld^2 Nf^4 t u Wl+7/2 dd Gr Ld^2 Nf^4 t u Wl+21/2 dd H Hd Ld^2 Nf^4 t u Wl+17 e Hd^2 Ld Nf^4 Q t u Wl+17 d H^2 L Nf^4 Qd t u Wl+3/2 d^2 H L Nf^3 t^2 u Wl+33/2 d^2 H L Nf^4 t^2 u Wl+20 dd e Hd Ld Nf^4 t^2 u Wl-2 Hd Ld^2 Nf^3 Q t^2 u Wl+30 Hd Ld^2 Nf^4 Q t^2 u Wl+1/2 dd Ld^2 Nf^3 t^3 u Wl+15/2 dd Ld^2 Nf^4 t^3 u Wl+1/2 d H^3 L Nf^3 u^2 Wl+3/2 d H^3 L Nf^4 u^2 Wl+3 dd e Ld Nf^6 Q u^2 Wl+1/4 Ld^2 Nf^3 Q^2 u^2 Wl-1/4 Ld^2 Nf^4 Q^2 u^2 Wl+3/4 Ld^2 Nf^5 Q^2 u^2 Wl+9/4 Ld^2 Nf^6 Q^2 u^2 Wl+1/2 Ld^3 Nf^5 Qd u^2 Wl+1/2 Ld^3 Nf^6 Qd u^2 Wl+1/4 e Ld^2 Nf^4 u^3 Wl+1/2 e Ld^2 Nf^5 u^3 Wl+1/4 e Ld^2 Nf^6 u^3 Wl+2 Bl d ed H L Nf^4 ud Wl+Br d ed H L Nf^4 ud Wl+2 d ed Gl H L Nf^4 ud Wl+d ed Gr H L Nf^4 ud Wl+2 d ed H^2 Hd L Nf^4 ud Wl+Bl dd^2 Hd Ld Nf^4 ud Wl+2 dd^2 Gl Hd Ld Nf^4 ud Wl-1/2 d^2 dd L^2 Nf^5 ud Wl-1/2 d e ed L^2 Nf^5 ud Wl-1/2 d L^3 Ld Nf^5 ud Wl+3/2 d^2 dd L^2 Nf^6 ud Wl+3/2 d e ed L^2 Nf^6 ud Wl+3/2 d L^3 Ld Nf^6 ud Wl+dd e Hd^3 Nf^4 Q ud Wl+3 d^2 ed L Nf^6 Q ud Wl-1/6 dd^3 Nf^3 Q^2 ud Wl+1/2 Hd^3 Ld Nf^3 Q^2 ud Wl+1/6 dd^3 Nf^4 Q^2 ud Wl+3/2 Hd^3 Ld Nf^4 Q^2 ud Wl+1/6 dd^3 Nf^5 Q^2 ud Wl+5/6 dd^3 Nf^6 Q^2 ud Wl-1/2 Br H L^2 Nf^3 Qd ud Wl-1/2 Gr H L^2 Nf^3 Qd ud Wl-H^2 Hd L^2 Nf^3 Qd ud Wl+3 Bl H L^2 Nf^4 Qd ud Wl+3/2 Br H L^2 Nf^4 Qd ud Wl+3 Gl H L^2 Nf^4 Qd ud Wl+3/2 Gr H L^2 Nf^4 Qd ud Wl+3 H^2 Hd L^2 Nf^4 Qd ud Wl-1/2 e L^3 Nf^5 Qd ud Wl+3/2 e L^3 Nf^6 Qd ud Wl-d L^2 Nf^5 Q Qd ud Wl+9 d L^2 Nf^6 Q Qd ud Wl+1/2 d^2 ed Nf^5 Qd^2 ud Wl+3/2 d^2 ed Nf^6 Qd^2 ud Wl+3 d L Nf^6 Qd^3 ud Wl-1/2 d ed^2 H^2 Nf^3 t ud Wl+1/2 dd^2 e Hd^2 Nf^3 t ud Wl-Bl d L^2 Nf^3 t ud Wl-1/2 Br d L^2 Nf^3 t ud Wl-d Gl L^2 Nf^3 t ud Wl-1/2 d Gr L^2 Nf^3 t ud Wl-d H Hd L^2 Nf^3 t ud Wl+5/2 d ed^2 H^2 Nf^4 t ud Wl+5/2 dd^2 e Hd^2 Nf^4 t ud Wl+6 Bl d L^2 Nf^4 t ud Wl+7/2 Br d L^2 Nf^4 t ud Wl+6 d Gl L^2 Nf^4 t ud Wl+7/2 d Gr L^2 Nf^4 t ud Wl+15 d H Hd L^2 Nf^4 t ud Wl+12 dd Hd^2 Ld Nf^4 Q t ud Wl+12 ed H^2 L Nf^4 Qd t ud Wl+dd^2 Hd Ld Nf^3 t^2 ud Wl+20 d ed H L Nf^4 t^2 ud Wl+8 dd^2 Hd Ld Nf^4 t^2 ud Wl-H L^2 Nf^3 Qd t^2 ud Wl+30 H L^2 Nf^4 Qd t^2 ud Wl+9 d L^2 Nf^4 t^3 ud Wl+ed H^3 L Nf^4 u ud Wl+e Hd^3 Ld Nf^4 u ud Wl+3 dd^2 Ld Nf^6 Q u ud Wl+1/2 d^2 L Nf^5 Qd u ud Wl+9/2 d^2 L Nf^6 Qd u ud Wl-1/2 H^2 L^2 Nf^3 t u ud Wl+17/2 H^2 L^2 Nf^4 t u ud Wl+6 Hd^2 Ld^2 Nf^4 t u ud Wl+dd Ld^2 Nf^6 u^2 ud Wl+1/4 L^3 Nf^4 Q ud^2 Wl-L^3 Nf^5 Q ud^2 Wl+3/4 L^3 Nf^6 Q ud^2 Wl+2 d ed L Nf^6 Qd ud^2 Wl+1/2 L^2 Nf^3 Qd^2 ud^2 Wl+1/2 L^2 Nf^4 Qd^2 ud^2 Wl-1/2 L^2 Nf^5 Qd^2 ud^2 Wl+3/2 L^2 Nf^6 Qd^2 ud^2 Wl-1/2 d L^2 Nf^5 u ud^2 Wl+3/2 d L^2 Nf^6 u ud^2 Wl+1/6 ed L^2 Nf^3 ud^3 Wl-1/6 ed L^2 Nf^4 ud^3 Wl-1/6 ed L^2 Nf^5 ud^3 Wl+1/6 ed L^2 Nf^6 ud^3 Wl+1/2 ed^2 H^4 Nf Wl^2+1/2 e^2 Hd^4 Nf Wl^2-2 Bl H^2 L^2 Nf Wl^2+1/2 H^3 Hd L^2 Nf Wl^2-Br Hd^2 Ld^2 Nf Wl^2+H Hd^3 Ld^2 Nf Wl^2+1/2 ed^2 H^4 Nf^2 Wl^2+1/2 e^2 Hd^4 Nf^2 Wl^2+4 Bl H^2 L^2 Nf^2 Wl^2+7/2 H^3 Hd L^2 Nf^2 Wl^2-1/3 dd^3 H Ld Nf^2 Wl^2+Bl Hd^2 Ld^2 Nf^2 Wl^2+Br Hd^2 Ld^2 Nf^2 Wl^2+2 H Hd^3 Ld^2 Nf^2 Wl^2+d^3 Hd L Nf^3 Wl^2-e H L^3 Nf^3 Wl^2+d^3 Hd L Nf^4 Wl^2+3 e H L^3 Nf^4 Wl^2+1/3 dd^3 H Ld Nf^4 Wl^2+ed Hd Ld^3 Nf^4 Wl^2-dd^2 e Hd Nf^3 Q Wl^2-d H L^2 Nf^3 Q Wl^2+dd^2 e Hd Nf^4 Q Wl^2+9 d H L^2 Nf^4 Q Wl^2+3 dd Hd Ld Nf^4 Q^2 Wl^2+d^2 ed H Nf^4 Qd Wl^2+3 dd Hd Ld^2 Nf^4 Qd Wl^2-d H L Nf^3 Qd^2 Wl^2+3 d H L Nf^4 Qd^2 Wl^2+5 ed H^3 L Nf^2 t Wl^2+5 e Hd^3 Ld Nf^2 t Wl^2+1/2 dd^3 e Nf^3 t Wl^2+d^3 ed Nf^3 t Wl^2+1/2 dd^3 e Nf^4 t Wl^2+d^3 ed Nf^4 t Wl^2+dd^2 Ld Nf^3 Q t Wl^2+4 dd^2 Ld Nf^4 Q t Wl^2+d^2 L Nf^3 Qd t Wl^2+6 d^2 L Nf^4 Qd t Wl^2+4 H^2 L^2 Nf t^2 Wl^2+5/2 Hd^2 Ld^2 Nf t^2 Wl^2+19 H^2 L^2 Nf^2 t^2 Wl^2+25/2 Hd^2 Ld^2 Nf^2 t^2 Wl^2+d^2 H L Nf^3 u Wl^2+3 d^2 H L Nf^4 u Wl^2+2 dd e Hd Ld Nf^4 u Wl^2+Hd Ld^2 Nf^3 Q u Wl^2+3 Hd Ld^2 Nf^4 Q u Wl^2+4 dd Ld^2 Nf^4 t u Wl^2+2 d ed H L Nf^4 ud Wl^2+dd^2 Hd Ld Nf^4 ud Wl^2+3 H L^2 Nf^4 Qd ud Wl^2+d L^2 Nf^3 t ud Wl^2+6 d L^2 Nf^4 t ud Wl^2+1/2 Hd^2 Ld^2 Nf Wl^3+3 H^2 L^2 Nf^2 Wl^3+1/2 Hd^2 Ld^2 Nf^2 Wl^3+1/2 Br H^3 Hd L^2 Nf Wr-1/2 H^2 Hd^4 Ld^2 Nf Wr-1/3 Br d^3 Hd L Nf^2 Wr+1/3 d^3 Gr Hd L Nf^2 Wr+Bl Br H^2 L^2 Nf^2 Wr+Gl Gr H^2 L^2 Nf^2 Wr+3/2 Br H^3 Hd L^2 Nf^2 Wr+Bl^2 Hd^2 Ld^2 Nf^2 Wr+2 Br^2 Hd^2 Ld^2 Nf^2 Wr+Gl^2 Hd^2 Ld^2 Nf^2 Wr+2 Gr^2 Hd^2 Ld^2 Nf^2 Wr+3 Br H Hd^3 Ld^2 Nf^2 Wr+3/2 H^2 Hd^4 Ld^2 Nf^2 Wr-1/8 ed^2 Ld^4 Nf^2 Wr-1/2 e ed^2 H^3 L Nf^3 Wr+Br dd^3 H Ld Nf^3 Wr+dd^3 H^2 Hd Ld Nf^3 Wr+1/2 e^2 ed Hd^3 Ld Nf^3 Wr+1/2 ed H^3 L^2 Ld Nf^3 Wr-1/2 e Hd^3 L Ld^2 Nf^3 Wr-Br ed Hd Ld^3 Nf^3 Wr-ed H Hd^2 Ld^3 Nf^3 Wr+1/16 ed^2 Ld^4 Nf^3 Wr+d dd ed H^3 L Nf^4 Wr+1/2 e ed^2 H^3 L Nf^4 Wr+1/3 Br d^3 Hd L Nf^4 Wr+2/3 d^3 Gr Hd L Nf^4 Wr+Br e H L^3 Nf^4 Wr+Br dd^3 H Ld Nf^4 Wr+2 dd^3 Gr H Ld Nf^4 Wr+dd^3 H^2 Hd Ld Nf^4 Wr+d dd e Hd^3 Ld Nf^4 Wr+1/2 e^2 ed Hd^3 Ld Nf^4 Wr-1/3 d^3 ed L Ld Nf^4 Wr+3/2 ed H^3 L^2 Ld Nf^4 Wr+3/2 e Hd^3 L Ld^2 Nf^4 Wr+3 Br ed Hd Ld^3 Nf^4 Wr+3 ed H Hd^2 Ld^3 Nf^4 Wr+1/16 ed^2 Ld^4 Nf^4 Wr+1/2 dd^3 e L Ld Nf^5 Wr-9/16 ed^2 Ld^4 Nf^5 Wr+1/2 dd^3 e L Ld Nf^6 Wr+1/3 d^3 ed L Ld Nf^6 Wr+9/16 ed^2 Ld^4 Nf^6 Wr-1/2 d ed^2 H^3 Nf^3 Q Wr+1/2 Bl dd^2 e Hd Nf^3 Q Wr+dd^2 e H Hd^2 Nf^3 Q Wr-1/2 d Hd^3 Ld^2 Nf^3 Q Wr+1/2 d ed^2 H^3 Nf^4 Q Wr+1/2 Bl dd^2 e Hd Nf^4 Q Wr+Br dd^2 e Hd Nf^4 Q Wr+dd^2 e Gl Hd Nf^4 Q Wr+2 dd^2 e Gr Hd Nf^4 Q Wr+dd^2 e H Hd^2 Nf^4 Q Wr+3 Br d H L^2 Nf^4 Q Wr+3 d Gr H L^2 Nf^4 Q Wr+3/2 d Hd^3 Ld^2 Nf^4 Q Wr+1/4 dd^2 L Ld^2 Nf^4 Q Wr+1/2 d dd^3 Ld Nf^5 Q Wr+1/2 dd^2 e ed Ld Nf^5 Q Wr+1/2 dd^2 L Ld^2 Nf^5 Q Wr+3/2 d dd^3 Ld Nf^6 Q Wr+3/2 dd^2 e ed Ld Nf^6 Q Wr+9/4 dd^2 L Ld^2 Nf^6 Q Wr+1/2 Bl dd Hd Ld Nf^3 Q^2 Wr-Br dd Hd Ld Nf^3 Q^2 Wr-dd H Hd^2 Ld Nf^3 Q^2 Wr+3/2 Bl dd Hd Ld Nf^4 Q^2 Wr+3 Br dd Hd Ld Nf^4 Q^2 Wr+3 dd Gl Hd Ld Nf^4 Q^2 Wr+6 dd Gr Hd Ld Nf^4 Q^2 Wr+3 dd H Hd^2 Ld Nf^4 Q^2 Wr-1/4 dd ed Ld^2 Nf^4 Q^2 Wr-dd ed Ld^2 Nf^5 Q^2 Wr+9/4 dd ed Ld^2 Nf^6 Q^2 Wr+3/8 dd^2 Nf^3 Q^4 Wr-1/8 dd^2 Nf^4 Q^4 Wr+1/8 dd^2 Nf^5 Q^4 Wr+5/8 dd^2 Nf^6 Q^4 Wr+1/2 Bl d^2 ed H Nf^3 Qd Wr-Br d^2 ed H Nf^3 Qd Wr-d^2 ed H^2 Hd Nf^3 Qd Wr+1/2 dd e^2 Hd^3 Nf^3 Qd Wr+1/2 dd H^3 L^2 Nf^3 Qd Wr-Br dd Hd Ld^2 Nf^3 Qd Wr-dd Gr Hd Ld^2 Nf^3 Qd Wr-dd H Hd^2 Ld^2 Nf^3 Qd Wr+1/2 Bl d^2 ed H Nf^4 Qd Wr+Br d^2 ed H Nf^4 Qd Wr+d^2 ed Gl H Nf^4 Qd Wr+2 d^2 ed Gr H Nf^4 Qd Wr+d^2 ed H^2 Hd Nf^4 Qd Wr+1/2 dd e^2 Hd^3 Nf^4 Qd Wr+3/2 dd H^3 L^2 Nf^4 Qd Wr-1/2 d^2 L^2 Ld Nf^4 Qd Wr+9 Br dd Hd Ld^2 Nf^4 Qd Wr+9 dd Gr Hd Ld^2 Nf^4 Qd Wr+9 dd H Hd^2 Ld^2 Nf^4 Qd Wr-3/2 dd ed Ld^3 Nf^5 Qd Wr+d^3 dd L Nf^6 Qd Wr+d^2 e ed L Nf^6 Qd Wr+3/2 d^2 L^2 Ld Nf^6 Qd Wr+9/2 dd ed Ld^3 Nf^6 Qd Wr+3 ed H^3 L Nf^4 Q Qd Wr+3 e Hd^3 Ld Nf^4 Q Qd Wr+1/2 dd^3 e Nf^5 Q Qd Wr+3/2 dd^3 e Nf^6 Q Qd Wr+d^3 ed Nf^6 Q Qd Wr+1/4 dd^2 Ld Nf^4 Q^2 Qd Wr+27/4 dd^2 Ld Nf^6 Q^2 Qd Wr+1/2 Bl d H L Nf^3 Qd^2 Wr+d H^2 Hd L Nf^3 Qd^2 Wr+3/4 dd^2 Ld^2 Nf^3 Qd^2 Wr+3/2 Bl d H L Nf^4 Qd^2 Wr+3 Br d H L Nf^4 Qd^2 Wr+3 d Gl H L Nf^4 Qd^2 Wr+6 d Gr H L Nf^4 Qd^2 Wr+3 d H^2 Hd L Nf^4 Qd^2 Wr+1/4 dd^2 Ld^2 Nf^4 Qd^2 Wr+1/2 d e L^2 Nf^5 Qd^2 Wr-3/4 dd^2 Ld^2 Nf^5 Qd^2 Wr+3/2 d e L^2 Nf^6 Qd^2 Wr+27/4 dd^2 Ld^2 Nf^6 Qd^2 Wr+1/2 d^2 L Nf^5 Q Qd^2 Wr+9/2 d^2 L Nf^6 Q Qd^2 Wr+1/2 ed H^3 Nf^3 Qd^3 Wr+3/2 ed H^3 Nf^4 Qd^3 Wr+1/8 d^2 Nf^2 Qd^4 Wr+1/16 d^2 Nf^3 Qd^4 Wr-1/16 d^2 Nf^4 Qd^4 Wr-1/16 d^2 Nf^5 Qd^4 Wr+15/16 d^2 Nf^6 Qd^4 Wr+1/3 dd^3 e H Hd Nf^2 t Wr-2/3 d^3 ed H Hd Nf^2 t Wr+3 Bl ed H^3 L Nf^2 t Wr+5 Br ed H^3 L Nf^2 t Wr+4 ed H^4 Hd L Nf^2 t Wr+3 Bl e Hd^3 Ld Nf^2 t Wr+5 Br e Hd^3 Ld Nf^2 t Wr+4 e H Hd^4 Ld Nf^2 t Wr+dd^3 e H Hd Nf^3 t Wr+1/2 d^3 ed H Hd Nf^3 t Wr-H^2 L^3 Ld Nf^3 t Wr-1/2 d dd Hd^2 Ld^2 Nf^3 t Wr-1/2 e ed Hd^2 Ld^2 Nf^3 t Wr-3/2 Hd^2 L Ld^3 Nf^3 t Wr+5/3 dd^3 e H Hd Nf^4 t Wr+7/6 d^3 ed H Hd Nf^4 t Wr+6 d dd H^2 L^2 Nf^4 t Wr+6 e ed H^2 L^2 Nf^4 t Wr+6 H^2 L^3 Ld Nf^4 t Wr+17/2 d dd Hd^2 Ld^2 Nf^4 t Wr+17/2 e ed Hd^2 Ld^2 Nf^4 t Wr+17/2 Hd^2 L Ld^3 Nf^4 t Wr+1/2 Bl dd^2 Ld Nf^3 Q t Wr+Br dd^2 Ld Nf^3 Q t Wr+3 dd^2 H Hd Ld Nf^3 Q t Wr+12 d ed H^2 L Nf^4 Q t Wr+7/2 Bl dd^2 Ld Nf^4 Q t Wr+6 Br dd^2 Ld Nf^4 Q t Wr+7 dd^2 Gl Ld Nf^4 Q t Wr+12 dd^2 Gr Ld Nf^4 Q t Wr+15 dd^2 H Hd Ld Nf^4 Q t Wr+6 dd e Hd^2 Nf^4 Q^2 t Wr+Hd^2 Ld Nf^3 Q^3 t Wr+6 Hd^2 Ld Nf^4 Q^3 t Wr+1/2 Bl d^2 L Nf^3 Qd t Wr+Br d^2 L Nf^3 Qd t Wr+3/2 d^2 H Hd L Nf^3 Qd t Wr+7/2 Bl d^2 L Nf^4 Qd t Wr+4 Br d^2 L Nf^4 Qd t Wr+7 d^2 Gl L Nf^4 Qd t Wr+8 d^2 Gr L Nf^4 Qd t Wr+21/2 d^2 H Hd L Nf^4 Qd t Wr+17 dd e Hd^2 Ld Nf^4 Qd t Wr-H^2 L^2 Nf^3 Q Qd t Wr-3/2 Hd^2 Ld^2 Nf^3 Q Qd t Wr+18 H^2 L^2 Nf^4 Q Qd t Wr+51/2 Hd^2 Ld^2 Nf^4 Q Qd t Wr+1/2 d ed H^2 Nf^3 Qd^2 t Wr+17/2 d ed H^2 Nf^4 Qd^2 t Wr+3/2 H^2 L Nf^3 Qd^3 t Wr+17/2 H^2 L Nf^4 Qd^3 t Wr-1/2 ed^2 H^4 Nf t^2 Wr-1/2 e^2 Hd^4 Nf t^2 Wr-1/2 Bl H^2 L^2 Nf t^2 Wr-1/2 Br H^2 L^2 Nf t^2 Wr-2 H^3 Hd L^2 Nf t^2 Wr-1/2 Bl Hd^2 Ld^2 Nf t^2 Wr-Br Hd^2 Ld^2 Nf t^2 Wr-2 H Hd^3 Ld^2 Nf t^2 Wr+5/2 ed^2 H^4 Nf^2 t^2 Wr+3/2 e^2 Hd^4 Nf^2 t^2 Wr+1/3 d^3 Hd L Nf^2 t^2 Wr+19/2 Bl H^2 L^2 Nf^2 t^2 Wr+25/2 Br H^2 L^2 Nf^2 t^2 Wr+15 H^3 Hd L^2 Nf^2 t^2 Wr+19/2 Bl Hd^2 Ld^2 Nf^2 t^2 Wr+19 Br Hd^2 Ld^2 Nf^2 t^2 Wr+24 H Hd^3 Ld^2 Nf^2 t^2 Wr+d^3 Hd L Nf^3 t^2 Wr-e H L^3 Nf^3 t^2 Wr+3/2 dd^3 H Ld Nf^3 t^2 Wr-3/2 ed Hd Ld^3 Nf^3 t^2 Wr+8/3 d^3 Hd L Nf^4 t^2 Wr+8 e H L^3 Nf^4 t^2 Wr+11/2 dd^3 H Ld Nf^4 t^2 Wr+33/2 ed Hd Ld^3 Nf^4 t^2 Wr+dd^2 e Hd Nf^3 Q t^2 Wr-d H L^2 Nf^3 Q t^2 Wr+10 dd^2 e Hd Nf^4 Q t^2 Wr+24 d H L^2 Nf^4 Q t^2 Wr+2 dd Hd Ld Nf^3 Q^2 t^2 Wr+30 dd Hd Ld Nf^4 Q^2 t^2 Wr+2 d^2 ed H Nf^3 Qd t^2 Wr-3/2 dd Hd Ld^2 Nf^3 Qd t^2 Wr+10 d^2 ed H Nf^4 Qd t^2 Wr+99/2 dd Hd Ld^2 Nf^4 Qd t^2 Wr+d H L Nf^3 Qd^2 t^2 Wr+30 d H L Nf^4 Qd^2 t^2 Wr+18 ed H^3 L Nf^2 t^3 Wr+18 e Hd^3 Ld Nf^2 t^3 Wr+9 dd^2 Ld Nf^4 Q t^3 Wr-1/2 d^2 L Nf^3 Qd t^3 Wr+15/2 d^2 L Nf^4 Qd t^3 Wr+1/2 H^2 L^2 Nf t^4 Wr+1/2 Hd^2 Ld^2 Nf t^4 Wr+27/2 H^2 L^2 Nf^2 t^4 Wr+37/2 Hd^2 Ld^2 Nf^2 t^4 Wr+Br d^2 H L Nf^4 u Wr+2 d^2 Gr H L Nf^4 u Wr+Bl dd e Hd Ld Nf^4 u Wr+2 Br dd e Hd Ld Nf^4 u Wr+dd e Gl Hd Ld Nf^4 u Wr+2 dd e Gr Hd Ld Nf^4 u Wr+2 dd e H Hd^2 Ld Nf^4 u Wr-1/2 d dd^2 Ld^2 Nf^5 u Wr-1/2 dd e ed Ld^2 Nf^5 u Wr-1/2 dd L Ld^3 Nf^5 u Wr+3/2 d dd^2 Ld^2 Nf^6 u Wr+3/2 dd e ed Ld^2 Nf^6 u Wr+3/2 dd L Ld^3 Nf^6 u Wr-1/2 Bl Hd Ld^2 Nf^3 Q u Wr-1/2 Gl Hd Ld^2 Nf^3 Q u Wr-H Hd^2 Ld^2 Nf^3 Q u Wr+3/2 Bl Hd Ld^2 Nf^4 Q u Wr+3 Br Hd Ld^2 Nf^4 Q u Wr+3/2 Gl Hd Ld^2 Nf^4 Q u Wr+3 Gr Hd Ld^2 Nf^4 Q u Wr+3 H Hd^2 Ld^2 Nf^4 Q u Wr-1/2 ed Ld^3 Nf^5 Q u Wr+3/2 ed Ld^3 Nf^6 Q u Wr+1/2 dd^2 e Nf^5 Q^2 u Wr+3/2 dd^2 e Nf^6 Q^2 u Wr+3 dd Ld Nf^6 Q^3 u Wr+d ed H^3 Nf^4 Qd u Wr+3 dd^2 e Ld Nf^6 Qd u Wr-dd Ld^2 Nf^5 Q Qd u Wr+9 dd Ld^2 Nf^6 Q Qd u Wr-1/6 d^3 Nf^3 Qd^2 u Wr+1/2 H^3 L Nf^3 Qd^2 u Wr+1/6 d^3 Nf^4 Qd^2 u Wr+3/2 H^3 L Nf^4 Qd^2 u Wr+1/6 d^3 Nf^5 Qd^2 u Wr+5/6 d^3 Nf^6 Qd^2 u Wr+1/2 d^2 ed H^2 Nf^3 t u Wr-1/2 dd e^2 Hd^2 Nf^3 t u Wr-1/2 Bl dd Ld^2 Nf^3 t u Wr-Br dd Ld^2 Nf^3 t u Wr-1/2 dd Gl Ld^2 Nf^3 t u Wr-dd Gr Ld^2 Nf^3 t u Wr-dd H Hd Ld^2 Nf^3 t u Wr+5/2 d^2 ed H^2 Nf^4 t u Wr+5/2 dd e^2 Hd^2 Nf^4 t u Wr+7/2 Bl dd Ld^2 Nf^4 t u Wr+6 Br dd Ld^2 Nf^4 t u Wr+7/2 dd Gl Ld^2 Nf^4 t u Wr+6 dd Gr Ld^2 Nf^4 t u Wr+15 dd H Hd Ld^2 Nf^4 t u Wr+12 e Hd^2 Ld Nf^4 Q t u Wr+12 d H^2 L Nf^4 Qd t u Wr+d^2 H L Nf^3 t^2 u Wr+8 d^2 H L Nf^4 t^2 u Wr+20 dd e Hd Ld Nf^4 t^2 u Wr-Hd Ld^2 Nf^3 Q t^2 u Wr+30 Hd Ld^2 Nf^4 Q t^2 u Wr+9 dd Ld^2 Nf^4 t^3 u Wr+2 dd e Ld Nf^6 Q u^2 Wr+1/2 Ld^2 Nf^3 Q^2 u^2 Wr+1/2 Ld^2 Nf^4 Q^2 u^2 Wr-1/2 Ld^2 Nf^5 Q^2 u^2 Wr+3/2 Ld^2 Nf^6 Q^2 u^2 Wr+1/4 Ld^3 Nf^4 Qd u^2 Wr-Ld^3 Nf^5 Qd u^2 Wr+3/4 Ld^3 Nf^6 Qd u^2 Wr+1/6 e Ld^2 Nf^3 u^3 Wr-1/6 e Ld^2 Nf^4 u^3 Wr-1/6 e Ld^2 Nf^5 u^3 Wr+1/6 e Ld^2 Nf^6 u^3 Wr+Br dd^2 Hd Ld Nf^3 ud Wr+dd^2 H Hd^2 Ld Nf^3 ud Wr+Bl d ed H L Nf^4 ud Wr+2 Br d ed H L Nf^4 ud Wr+d ed Gl H L Nf^4 ud Wr+2 d ed Gr H L Nf^4 ud Wr+2 d ed H^2 Hd L Nf^4 ud Wr+3 Br dd^2 Hd Ld Nf^4 ud Wr+6 dd^2 Gr Hd Ld Nf^4 ud Wr+3 dd^2 H Hd^2 Ld Nf^4 ud Wr-1/4 dd^2 ed Ld^2 Nf^4 ud Wr+d^2 dd L^2 Nf^6 ud Wr+d e ed L^2 Nf^6 ud Wr+d L^3 Ld Nf^6 ud Wr+9/4 dd^2 ed Ld^2 Nf^6 ud Wr+dd e Hd^3 Nf^4 Q ud Wr+2 d^2 ed L Nf^6 Q ud Wr-1/2 Hd^3 Ld Nf^3 Q^2 ud Wr-1/4 dd^3 Nf^4 Q^2 ud Wr+3/2 Hd^3 Ld Nf^4 Q^2 ud Wr+5/4 dd^3 Nf^6 Q^2 ud Wr-1/2 ed^2 H^3 Nf^3 Qd ud Wr-1/2 Bl H L^2 Nf^3 Qd ud Wr+Br H L^2 Nf^3 Qd ud Wr-1/2 Gl H L^2 Nf^3 Qd ud Wr+Gr H L^2 Nf^3 Qd ud Wr+H^2 Hd L^2 Nf^3 Qd ud Wr-1/2 Hd^3 Ld^2 Nf^3 Qd ud Wr+3/2 ed^2 H^3 Nf^4 Qd ud Wr+3/2 Bl H L^2 Nf^4 Qd ud Wr+3 Br H L^2 Nf^4 Qd ud Wr+3/2 Gl H L^2 Nf^4 Qd ud Wr+3 Gr H L^2 Nf^4 Qd ud Wr+3 H^2 Hd L^2 Nf^4 Qd ud Wr+9/2 Hd^3 Ld^2 Nf^4 Qd ud Wr+3/2 dd^3 Ld Nf^5 Qd ud Wr+e L^3 Nf^6 Qd ud Wr+9/2 dd^3 Ld Nf^6 Qd ud Wr+6 d L^2 Nf^6 Q Qd ud Wr+1/4 d^2 ed Nf^4 Qd^2 ud Wr-1/2 d^2 ed Nf^5 Qd^2 ud Wr+9/4 d^2 ed Nf^6 Qd^2 ud Wr+1/2 d L Nf^5 Qd^3 ud Wr+9/2 d L Nf^6 Qd^3 ud Wr-1/2 d ed^2 H^2 Nf^3 t ud Wr+1/2 dd^2 e Hd^2 Nf^3 t ud Wr-1/2 Bl d L^2 Nf^3 t ud Wr-Br d L^2 Nf^3 t ud Wr-1/2 d Gl L^2 Nf^3 t ud Wr-d Gr L^2 Nf^3 t ud Wr-1/2 d H Hd L^2 Nf^3 t ud Wr+7/2 d ed^2 H^2 Nf^4 t ud Wr+7/2 dd^2 e Hd^2 Nf^4 t ud Wr+7/2 Bl d L^2 Nf^4 t ud Wr+4 Br d L^2 Nf^4 t ud Wr+7/2 d Gl L^2 Nf^4 t ud Wr+4 d Gr L^2 Nf^4 t ud Wr+21/2 d H Hd L^2 Nf^4 t ud Wr+17 dd Hd^2 Ld Nf^4 Q t ud Wr+17 ed H^2 L Nf^4 Qd t ud Wr+3/2 dd^2 Hd Ld Nf^3 t^2 ud Wr+20 d ed H L Nf^4 t^2 ud Wr+33/2 dd^2 Hd Ld Nf^4 t^2 ud Wr-2 H L^2 Nf^3 Qd t^2 ud Wr+30 H L^2 Nf^4 Qd t^2 ud Wr+1/2 d L^2 Nf^3 t^3 ud Wr+15/2 d L^2 Nf^4 t^3 ud Wr+ed H^3 L Nf^4 u ud Wr+e Hd^3 Ld Nf^4 u ud Wr+1/2 dd^2 Ld Nf^5 Q u ud Wr+9/2 dd^2 Ld Nf^6 Q u ud Wr+3 d^2 L Nf^6 Qd u ud Wr-1/2 Hd^2 Ld^2 Nf^3 t u ud Wr+6 H^2 L^2 Nf^4 t u ud Wr+17/2 Hd^2 Ld^2 Nf^4 t u ud Wr-1/2 dd Ld^2 Nf^5 u^2 ud Wr+3/2 dd Ld^2 Nf^6 u^2 ud Wr+1/2 dd Hd^3 Ld Nf^3 ud^2 Wr+3/2 dd Hd^3 Ld Nf^4 ud^2 Wr+1/2 L^3 Nf^5 Q ud^2 Wr+1/2 L^3 Nf^6 Q ud^2 Wr+3 d ed L Nf^6 Qd ud^2 Wr+1/4 L^2 Nf^3 Qd^2 ud^2 Wr-1/4 L^2 Nf^4 Qd^2 ud^2 Wr+3/4 L^2 Nf^5 Qd^2 ud^2 Wr+9/4 L^2 Nf^6 Qd^2 ud^2 Wr+d L^2 Nf^6 u ud^2 Wr+1/4 ed L^2 Nf^4 ud^3 Wr+1/2 ed L^2 Nf^5 ud^3 Wr+1/4 ed L^2 Nf^6 ud^3 Wr-Br H^2 L^2 Nf Wl Wr-Bl Hd^2 Ld^2 Nf Wl Wr+2 Br H^2 L^2 Nf^2 Wl Wr+2 Bl Hd^2 Ld^2 Nf^2 Wl Wr+dd^2 e Hd Nf^3 Q Wl Wr+dd^2 e Hd Nf^4 Q Wl Wr+dd Hd Ld Nf^3 Q^2 Wl Wr+3 dd Hd Ld Nf^4 Q^2 Wl Wr+d^2 ed H Nf^3 Qd Wl Wr+d^2 ed H Nf^4 Qd Wl Wr+d H L Nf^3 Qd^2 Wl Wr+3 d H L Nf^4 Qd^2 Wl Wr+1/3 dd^3 e Nf^2 t Wl Wr+1/3 d^3 ed Nf^2 t Wl Wr+6 ed H^3 L Nf^2 t Wl Wr+6 e Hd^3 Ld Nf^2 t Wl Wr+1/2 dd^3 e Nf^3 t Wl Wr+1/2 d^3 ed Nf^3 t Wl Wr+7/6 dd^3 e Nf^4 t Wl Wr+7/6 d^3 ed Nf^4 t Wl Wr+dd^2 Ld Nf^3 Q t Wl Wr+7 dd^2 Ld Nf^4 Q t Wl Wr+d^2 L Nf^3 Qd t Wl Wr+7 d^2 L Nf^4 Qd t Wl Wr+H^2 L^2 Nf t^2 Wl Wr+Hd^2 Ld^2 Nf t^2 Wl Wr+19 H^2 L^2 Nf^2 t^2 Wl Wr+19 Hd^2 Ld^2 Nf^2 t^2 Wl Wr+2 dd e Hd Ld Nf^4 u Wl Wr-Hd Ld^2 Nf^3 Q u Wl Wr+3 Hd Ld^2 Nf^4 Q u Wl Wr+7 dd Ld^2 Nf^4 t u Wl Wr+2 d ed H L Nf^4 ud Wl Wr-H L^2 Nf^3 Qd ud Wl Wr+3 H L^2 Nf^4 Qd ud Wl Wr+7 d L^2 Nf^4 t ud Wl Wr-1/2 Hd^2 Ld^2 Nf Wl^2 Wr+5/2 Hd^2 Ld^2 Nf^2 Wl^2 Wr+1/2 ed^2 H^4 Nf Wr^2+1/2 e^2 Hd^4 Nf Wr^2-Bl H^2 L^2 Nf Wr^2+H^3 Hd L^2 Nf Wr^2-2 Br Hd^2 Ld^2 Nf Wr^2+1/2 H Hd^3 Ld^2 Nf Wr^2+1/2 ed^2 H^4 Nf^2 Wr^2+1/2 e^2 Hd^4 Nf^2 Wr^2-1/3 d^3 Hd L Nf^2 Wr^2+Bl H^2 L^2 Nf^2 Wr^2+Br H^2 L^2 Nf^2 Wr^2+2 H^3 Hd L^2 Nf^2 Wr^2+4 Br Hd^2 Ld^2 Nf^2 Wr^2+7/2 H Hd^3 Ld^2 Nf^2 Wr^2+dd^3 H Ld Nf^3 Wr^2-ed Hd Ld^3 Nf^3 Wr^2+1/3 d^3 Hd L Nf^4 Wr^2+e H L^3 Nf^4 Wr^2+dd^3 H Ld Nf^4 Wr^2+3 ed Hd Ld^3 Nf^4 Wr^2+dd^2 e Hd Nf^4 Q Wr^2+3 d H L^2 Nf^4 Q Wr^2-dd Hd Ld Nf^3 Q^2 Wr^2+3 dd Hd Ld Nf^4 Q^2 Wr^2-d^2 ed H Nf^3 Qd Wr^2-dd Hd Ld^2 Nf^3 Qd Wr^2+d^2 ed H Nf^4 Qd Wr^2+9 dd Hd Ld^2 Nf^4 Qd Wr^2+3 d H L Nf^4 Qd^2 Wr^2+5 ed H^3 L Nf^2 t Wr^2+5 e Hd^3 Ld Nf^2 t Wr^2+dd^3 e Nf^3 t Wr^2+1/2 d^3 ed Nf^3 t Wr^2+dd^3 e Nf^4 t Wr^2+1/2 d^3 ed Nf^4 t Wr^2+dd^2 Ld Nf^3 Q t Wr^2+6 dd^2 Ld Nf^4 Q t Wr^2+d^2 L Nf^3 Qd t Wr^2+4 d^2 L Nf^4 Qd t Wr^2+5/2 H^2 L^2 Nf t^2 Wr^2+4 Hd^2 Ld^2 Nf t^2 Wr^2+25/2 H^2 L^2 Nf^2 t^2 Wr^2+19 Hd^2 Ld^2 Nf^2 t^2 Wr^2+d^2 H L Nf^4 u Wr^2+2 dd e Hd Ld Nf^4 u Wr^2+3 Hd Ld^2 Nf^4 Q u Wr^2+dd Ld^2 Nf^3 t u Wr^2+6 dd Ld^2 Nf^4 t u Wr^2+dd^2 Hd Ld Nf^3 ud Wr^2+2 d ed H L Nf^4 ud Wr^2+3 dd^2 Hd Ld Nf^4 ud Wr^2+H L^2 Nf^3 Qd ud Wr^2+3 H L^2 Nf^4 Qd ud Wr^2+4 d L^2 Nf^4 t ud Wr^2-1/2 H^2 L^2 Nf Wl Wr^2+5/2 H^2 L^2 Nf^2 Wl Wr^2+1/2 H^2 L^2 Nf Wr^3+1/2 H^2 L^2 Nf^2 Wr^3+3 Hd^2 Ld^2 Nf^2 Wr^3;
h12=Bl^6+Bl^4 Br^2+Bl^2 Br^4+Br^6+2 Bl^4 Gl^2+2 Bl^2 Br^2 Gl^2+Br^4 Gl^2+2 Bl^3 Gl^3+Bl Br^2 Gl^3+6 Bl^2 Gl^4+3 Br^2 Gl^4+4 Bl Gl^5+8 Gl^6+Bl^3 Br Gl Gr+Bl Br^3 Gl Gr+2 Bl^2 Br Gl^2 Gr+Br^3 Gl^2 Gr+4 Bl Br Gl^3 Gr+4 Br Gl^4 Gr+Bl^4 Gr^2+2 Bl^2 Br^2 Gr^2+2 Br^4 Gr^2+Bl^3 Gl Gr^2+2 Bl Br^2 Gl Gr^2+6 Bl^2 Gl^2 Gr^2+3 Bl Br Gl^2 Gr^2+6 Br^2 Gl^2 Gr^2+8 Bl Gl^3 Gr^2+3 Br Gl^3 Gr^2+13 Gl^4 Gr^2+Bl^2 Br Gr^3+2 Br^3 Gr^3+4 Bl Br Gl Gr^3+3 Bl Gl^2 Gr^3+8 Br Gl^2 Gr^3+5 Gl^3 Gr^3+3 Bl^2 Gr^4+6 Br^2 Gr^4+4 Bl Gl Gr^4+13 Gl^2 Gr^4+4 Br Gr^5+8 Gr^6+Bl^2 Gl^3 H Hd+Br^2 Gl^3 H Hd+Bl Gl^4 H Hd+2 Gl^5 H Hd+Bl Br Gl^2 Gr H Hd+Br Gl^3 Gr H Hd+Bl Br Gl Gr^2 H Hd+Bl Gl^2 Gr^2 H Hd+Br Gl^2 Gr^2 H Hd+3 Gl^3 Gr^2 H Hd+Bl^2 Gr^3 H Hd+Br^2 Gr^3 H Hd+Bl Gl Gr^3 H Hd+3 Gl^2 Gr^3 H Hd+Br Gr^4 H Hd+2 Gr^5 H Hd+Bl^4 H^2 Hd^2+Bl^2 Br^2 H^2 Hd^2+Br^4 H^2 Hd^2+2 Bl^2 Gl^2 H^2 Hd^2+Br^2 Gl^2 H^2 Hd^2+Bl Gl^3 H^2 Hd^2+3 Gl^4 H^2 Hd^2+Bl Br Gl Gr H^2 Hd^2+Br Gl^2 Gr H^2 Hd^2+Bl^2 Gr^2 H^2 Hd^2+2 Br^2 Gr^2 H^2 Hd^2+Bl Gl Gr^2 H^2 Hd^2+3 Gl^2 Gr^2 H^2 Hd^2+Br Gr^3 H^2 Hd^2+3 Gr^4 H^2 Hd^2+Gl^3 H^3 Hd^3+Gr^3 H^3 Hd^3+Bl^2 H^4 Hd^4+Br^2 H^4 Hd^4+Gl^2 H^4 Hd^4+Gr^2 H^4 Hd^4+H^6 Hd^6+1/4 Bl H^4 L^4 Nf+1/4 Br Hd^4 Ld^4 Nf-1/2 Bl^3 d^2 dd^2 Nf^2-1/2 Bl^2 Br d^2 dd^2 Nf^2-1/2 Bl Br^2 d^2 dd^2 Nf^2-1/2 Br^3 d^2 dd^2 Nf^2-1/4 Bl^3 e^2 ed^2 Nf^2-1/4 Bl^2 Br e^2 ed^2 Nf^2-1/4 Bl Br^2 e^2 ed^2 Nf^2-1/4 Br^3 e^2 ed^2 Nf^2-3/2 Bl d^2 dd^2 Gl^2 Nf^2-5/4 Br d^2 dd^2 Gl^2 Nf^2-1/2 Bl e^2 ed^2 Gl^2 Nf^2-1/4 Br e^2 ed^2 Gl^2 Nf^2-5/4 Bl d^2 dd^2 Gr^2 Nf^2-3/2 Br d^2 dd^2 Gr^2 Nf^2-1/4 Bl e^2 ed^2 Gr^2 Nf^2-1/2 Br e^2 ed^2 Gr^2 Nf^2+1/2 Bl^2 d^2 dd^2 H Hd Nf^2+1/2 Bl Br d^2 dd^2 H Hd Nf^2+1/2 Br^2 d^2 dd^2 H Hd Nf^2+1/4 Bl^2 e^2 ed^2 H Hd Nf^2+1/4 Bl Br e^2 ed^2 H Hd Nf^2+1/4 Br^2 e^2 ed^2 H Hd Nf^2+5/4 d^2 dd^2 Gl^2 H Hd Nf^2+1/4 e^2 ed^2 Gl^2 H Hd Nf^2+1/4 d^2 dd^2 Gl Gr H Hd Nf^2+1/4 e^2 ed^2 Gl Gr H Hd Nf^2+5/4 d^2 dd^2 Gr^2 H Hd Nf^2+1/4 e^2 ed^2 Gr^2 H Hd Nf^2-1/2 Bl d^2 dd^2 H^2 Hd^2 Nf^2-1/2 Br d^2 dd^2 H^2 Hd^2 Nf^2-1/4 Bl e^2 ed^2 H^2 Hd^2 Nf^2-1/4 Br e^2 ed^2 H^2 Hd^2 Nf^2+1/2 d^2 dd^2 H^3 Hd^3 Nf^2+1/4 e^2 ed^2 H^3 Hd^3 Nf^2+Bl^4 e Hd L Nf^2+Bl^2 Br^2 e Hd L Nf^2+Br^4 e Hd L Nf^2+3 Bl^2 e Gl^2 Hd L Nf^2+Br^2 e Gl^2 Hd L Nf^2+3 Bl e Gl^3 Hd L Nf^2+4 e Gl^4 Hd L Nf^2+2 Bl Br e Gl Gr Hd L Nf^2+2 Br e Gl^2 Gr Hd L Nf^2+Bl^2 e Gr^2 Hd L Nf^2+2 Br^2 e Gr^2 Hd L Nf^2+2 Bl e Gl Gr^2 Hd L Nf^2+Br e Gl Gr^2 Hd L Nf^2+4 e Gl^2 Gr^2 Hd L Nf^2+Bl e Gr^3 Hd L Nf^2+Br e Gr^3 Hd L Nf^2+e Gl Gr^3 Hd L Nf^2+3 e Gr^4 Hd L Nf^2+Bl^3 e H Hd^2 L Nf^2+Bl Br^2 e H Hd^2 L Nf^2+2 Bl e Gl^2 H Hd^2 L Nf^2+2 e Gl^3 H Hd^2 L Nf^2+Br e Gl Gr H Hd^2 L Nf^2+Bl e Gr^2 H Hd^2 L Nf^2+e Gl Gr^2 H Hd^2 L Nf^2+e Gr^3 H Hd^2 L Nf^2+Bl^2 e H^2 Hd^3 L Nf^2+Br^2 e H^2 Hd^3 L Nf^2+e Gl^2 H^2 Hd^3 L Nf^2+e Gr^2 H^2 Hd^3 L Nf^2+Bl e H^3 Hd^4 L Nf^2+e H^4 Hd^5 L Nf^2+3/4 Bl^2 e^2 Hd^2 L^2 Nf^2+1/2 Br^2 e^2 Hd^2 L^2 Nf^2+3/4 e^2 Gl^2 Hd^2 L^2 Nf^2+1/2 e^2 Gr^2 Hd^2 L^2 Nf^2-1/4 Bl e^2 H Hd^3 L^2 Nf^2+1/2 e^2 H^2 Hd^4 L^2 Nf^2+2/9 e^3 Hd^3 L^3 Nf^2-1/8 Bl H^4 L^4 Nf^2-1/12 H^5 Hd L^4 Nf^2+Bl^4 ed H Ld Nf^2+Bl^2 Br^2 ed H Ld Nf^2+Br^4 ed H Ld Nf^2+2 Bl^2 ed Gl^2 H Ld Nf^2+Br^2 ed Gl^2 H Ld Nf^2+Bl ed Gl^3 H Ld Nf^2+Br ed Gl^3 H Ld Nf^2+3 ed Gl^4 H Ld Nf^2+2 Bl Br ed Gl Gr H Ld Nf^2+Bl ed Gl^2 Gr H Ld Nf^2+2 Br ed Gl^2 Gr H Ld Nf^2+ed Gl^3 Gr H Ld Nf^2+Bl^2 ed Gr^2 H Ld Nf^2+3 Br^2 ed Gr^2 H Ld Nf^2+2 Bl ed Gl Gr^2 H Ld Nf^2+4 ed Gl^2 Gr^2 H Ld Nf^2+3 Br ed Gr^3 H Ld Nf^2+4 ed Gr^4 H Ld Nf^2+Bl^2 Br ed H^2 Hd Ld Nf^2+Br^3 ed H^2 Hd Ld Nf^2+Br ed Gl^2 H^2 Hd Ld Nf^2+ed Gl^3 H^2 Hd Ld Nf^2+Bl ed Gl Gr H^2 Hd Ld Nf^2+ed Gl^2 Gr H^2 Hd Ld Nf^2+2 Br ed Gr^2 H^2 Hd Ld Nf^2+2 ed Gr^3 H^2 Hd Ld Nf^2+Bl^2 ed H^3 Hd^2 Ld Nf^2+Br^2 ed H^3 Hd^2 Ld Nf^2+ed Gl^2 H^3 Hd^2 Ld Nf^2+ed Gr^2 H^3 Hd^2 Ld Nf^2+Br ed H^4 Hd^3 Ld Nf^2+ed H^5 Hd^4 Ld Nf^2+1/2 Bl^2 ed^2 H^2 Ld^2 Nf^2+3/4 Br^2 ed^2 H^2 Ld^2 Nf^2+1/2 ed^2 Gl^2 H^2 Ld^2 Nf^2+3/4 ed^2 Gr^2 H^2 Ld^2 Nf^2-1/4 Br ed^2 H^3 Hd Ld^2 Nf^2+1/2 ed^2 H^4 Hd^2 Ld^2 Nf^2-1/2 Bl^3 L^2 Ld^2 Nf^2-1/2 Bl^2 Br L^2 Ld^2 Nf^2-1/2 Bl Br^2 L^2 Ld^2 Nf^2-1/2 Br^3 L^2 Ld^2 Nf^2-Bl Gl^2 L^2 Ld^2 Nf^2-1/2 Br Gl^2 L^2 Ld^2 Nf^2-1/2 Bl Gr^2 L^2 Ld^2 Nf^2-Br Gr^2 L^2 Ld^2 Nf^2+1/4 Bl^2 H Hd L^2 Ld^2 Nf^2+1/4 Bl Br H Hd L^2 Ld^2 Nf^2+1/4 Br^2 H Hd L^2 Ld^2 Nf^2+1/4 Gl^2 H Hd L^2 Ld^2 Nf^2+1/4 Gl Gr H Hd L^2 Ld^2 Nf^2+1/4 Gr^2 H Hd L^2 Ld^2 Nf^2-1/2 Bl H^2 Hd^2 L^2 Ld^2 Nf^2-1/2 Br H^2 Hd^2 L^2 Ld^2 Nf^2+1/2 H^3 Hd^3 L^2 Ld^2 Nf^2+2/9 ed^3 H^3 Ld^3 Nf^2-1/8 Br Hd^4 Ld^4 Nf^2-1/12 H Hd^5 Ld^4 Nf^2+25/144 dd^6 e^2 Nf^3+25/144 d^6 ed^2 Nf^3+1/2 d^2 dd^2 Gl^3 Nf^3+1/2 e^2 ed^2 Gl^3 Nf^3-1/2 Bl d^2 dd^2 Gl Gr Nf^3-1/2 Br d^2 dd^2 Gl Gr Nf^3-1/2 Bl e^2 ed^2 Gl Gr Nf^3-1/2 Br e^2 ed^2 Gl Gr Nf^3-3/2 d^2 dd^2 Gl^2 Gr Nf^3-1/2 e^2 ed^2 Gl^2 Gr Nf^3-3/2 d^2 dd^2 Gl Gr^2 Nf^3-1/2 e^2 ed^2 Gl Gr^2 Nf^3+1/2 d^2 dd^2 Gr^3 Nf^3+1/2 e^2 ed^2 Gr^3 Nf^3+1/2 Bl^2 e^2 ed^2 H Hd Nf^3-1/2 Bl Br e^2 ed^2 H Hd Nf^3+1/2 Br^2 e^2 ed^2 H Hd Nf^3+1/2 d^2 dd^2 Gl^2 H Hd Nf^3+1/2 e^2 ed^2 Gl^2 H Hd Nf^3-1/2 d^2 dd^2 Gl Gr H Hd Nf^3-1/2 e^2 ed^2 Gl Gr H Hd Nf^3+1/2 d^2 dd^2 Gr^2 H Hd Nf^3+1/2 e^2 ed^2 Gr^2 H Hd Nf^3+1/2 e^2 ed^2 H^3 Hd^3 Nf^3+1/6 Br e^3 ed^2 Hd L Nf^3-1/6 e^3 ed^2 H Hd^2 L Nf^3-1/2 Bl^2 e^2 Hd^2 L^2 Nf^3-1/2 e^2 Gl^2 Hd^2 L^2 Nf^3-1/2 Bl e^2 H Hd^3 L^2 Nf^3-1/6 d^3 H^2 Hd L^3 Nf^3-1/3 e^3 Hd^3 L^3 Nf^3-1/4 Bl H^4 L^4 Nf^3+1/6 e H^3 L^5 Nf^3+1/6 Bl e^2 ed^3 H Ld Nf^3-1/6 e^2 ed^3 H^2 Hd Ld Nf^3-1/6 dd^3 H^3 L^2 Ld Nf^3-1/2 Br^2 ed^2 H^2 Ld^2 Nf^3-1/2 ed^2 Gr^2 H^2 Ld^2 Nf^3-1/2 Br ed^2 H^3 Hd Ld^2 Nf^3-1/6 d^3 Hd^3 L Ld^2 Nf^3+1/2 Bl^2 H Hd L^2 Ld^2 Nf^3-1/2 Bl Br H Hd L^2 Ld^2 Nf^3+1/2 Br^2 H Hd L^2 Ld^2 Nf^3+1/2 Gl^2 H Hd L^2 Ld^2 Nf^3-1/2 Gl Gr H Hd L^2 Ld^2 Nf^3+1/2 Gr^2 H Hd L^2 Ld^2 Nf^3+H^3 Hd^3 L^2 Ld^2 Nf^3+1/6 Br e Hd L^3 Ld^2 Nf^3-1/3 ed^3 H^3 Ld^3 Nf^3-1/6 dd^3 H Hd^2 Ld^3 Nf^3+1/6 Bl ed H L^2 Ld^3 Nf^3-1/4 Br Hd^4 Ld^4 Nf^3+1/6 ed Hd^3 Ld^5 Nf^3+1/2 Bl^3 d^2 dd^2 Nf^4+1/2 Bl^2 Br d^2 dd^2 Nf^4+1/2 Bl Br^2 d^2 dd^2 Nf^4+1/2 Br^3 d^2 dd^2 Nf^4+119/144 d^4 dd^4 Nf^4+119/288 dd^6 e^2 Nf^4+Bl^3 d dd e ed Nf^4+Bl^2 Br d dd e ed Nf^4+Bl Br^2 d dd e ed Nf^4+Br^3 d dd e ed Nf^4+1/3 d^3 dd^3 e ed Nf^4+119/288 d^6 ed^2 Nf^4+1/4 Bl^3 e^2 ed^2 Nf^4+1/4 Bl^2 Br e^2 ed^2 Nf^4+1/4 Bl Br^2 e^2 ed^2 Nf^4+1/4 Br^3 e^2 ed^2 Nf^4+1/2 d^2 dd^2 e^2 ed^2 Nf^4+1/9 d dd e^3 ed^3 Nf^4+1/144 e^4 ed^4 Nf^4+2 Bl^2 d^2 dd^2 Gl Nf^4+2 Bl Br d^2 dd^2 Gl Nf^4+Br^2 d^2 dd^2 Gl Nf^4+2 Bl^2 d dd e ed Gl Nf^4+2 Bl Br d dd e ed Gl Nf^4+Br^2 d dd e ed Gl Nf^4+13/2 Bl d^2 dd^2 Gl^2 Nf^4+13/4 Br d^2 dd^2 Gl^2 Nf^4+6 Bl d dd e ed Gl^2 Nf^4+3 Br d dd e ed Gl^2 Nf^4+1/2 Bl e^2 ed^2 Gl^2 Nf^4+1/4 Br e^2 ed^2 Gl^2 Nf^4+17/2 d^2 dd^2 Gl^3 Nf^4+7 d dd e ed Gl^3 Nf^4+1/2 e^2 ed^2 Gl^3 Nf^4+Bl^2 d^2 dd^2 Gr Nf^4+2 Bl Br d^2 dd^2 Gr Nf^4+2 Br^2 d^2 dd^2 Gr Nf^4+Bl^2 d dd e ed Gr Nf^4+2 Bl Br d dd e ed Gr Nf^4+2 Br^2 d dd e ed Gr Nf^4+13/2 Bl d^2 dd^2 Gl Gr Nf^4+13/2 Br d^2 dd^2 Gl Gr Nf^4+6 Bl d dd e ed Gl Gr Nf^4+6 Br d dd e ed Gl Gr Nf^4+1/2 Bl e^2 ed^2 Gl Gr Nf^4+1/2 Br e^2 ed^2 Gl Gr Nf^4+25/2 d^2 dd^2 Gl^2 Gr Nf^4+10 d dd e ed Gl^2 Gr Nf^4+1/2 e^2 ed^2 Gl^2 Gr Nf^4+13/4 Bl d^2 dd^2 Gr^2 Nf^4+13/2 Br d^2 dd^2 Gr^2 Nf^4+3 Bl d dd e ed Gr^2 Nf^4+6 Br d dd e ed Gr^2 Nf^4+1/4 Bl e^2 ed^2 Gr^2 Nf^4+1/2 Br e^2 ed^2 Gr^2 Nf^4+25/2 d^2 dd^2 Gl Gr^2 Nf^4+10 d dd e ed Gl Gr^2 Nf^4+1/2 e^2 ed^2 Gl Gr^2 Nf^4+17/2 d^2 dd^2 Gr^3 Nf^4+7 d dd e ed Gr^3 Nf^4+1/2 e^2 ed^2 Gr^3 Nf^4+1/2 Bl^2 d^2 dd^2 H Hd Nf^4+1/2 Bl Br d^2 dd^2 H Hd Nf^4+1/2 Br^2 d^2 dd^2 H Hd Nf^4+Bl^2 d dd e ed H Hd Nf^4+Bl Br d dd e ed H Hd Nf^4+Br^2 d dd e ed H Hd Nf^4+1/4 Bl^2 e^2 ed^2 H Hd Nf^4+1/4 Bl Br e^2 ed^2 H Hd Nf^4+1/4 Br^2 e^2 ed^2 H Hd Nf^4+2 Bl d^2 dd^2 Gl H Hd Nf^4+Br d^2 dd^2 Gl H Hd Nf^4+2 Bl d dd e ed Gl H Hd Nf^4+Br d dd e ed Gl H Hd Nf^4+13/4 d^2 dd^2 Gl^2 H Hd Nf^4+3 d dd e ed Gl^2 H Hd Nf^4+1/4 e^2 ed^2 Gl^2 H Hd Nf^4+Bl d^2 dd^2 Gr H Hd Nf^4+2 Br d^2 dd^2 Gr H Hd Nf^4+Bl d dd e ed Gr H Hd Nf^4+2 Br d dd e ed Gr H Hd Nf^4+13/4 d^2 dd^2 Gl Gr H Hd Nf^4+3 d dd e ed Gl Gr H Hd Nf^4+1/4 e^2 ed^2 Gl Gr H Hd Nf^4+13/4 d^2 dd^2 Gr^2 H Hd Nf^4+3 d dd e ed Gr^2 H Hd Nf^4+1/4 e^2 ed^2 Gr^2 H Hd Nf^4+1/2 Bl d^2 dd^2 H^2 Hd^2 Nf^4+1/2 Br d^2 dd^2 H^2 Hd^2 Nf^4+Bl d dd e ed H^2 Hd^2 Nf^4+Br d dd e ed H^2 Hd^2 Nf^4+1/4 Bl e^2 ed^2 H^2 Hd^2 Nf^4+1/4 Br e^2 ed^2 H^2 Hd^2 Nf^4+d^2 dd^2 Gl H^2 Hd^2 Nf^4+d dd e ed Gl H^2 Hd^2 Nf^4+d^2 dd^2 Gr H^2 Hd^2 Nf^4+d dd e ed Gr H^2 Hd^2 Nf^4+1/2 d^2 dd^2 H^3 Hd^3 Nf^4+d dd e ed H^3 Hd^3 Nf^4+1/4 e^2 ed^2 H^3 Hd^3 Nf^4-1/2 Bl d^2 dd^2 e Hd L Nf^4-1/4 Bl e^3 ed^2 Hd L Nf^4-1/6 Br e^3 ed^2 Hd L Nf^4-1/6 e^3 ed^2 H Hd^2 L Nf^4+3/4 Bl^2 e^2 Hd^2 L^2 Nf^4+1/2 Br^2 e^2 Hd^2 L^2 Nf^4+3/4 e^2 Gl^2 Hd^2 L^2 Nf^4+1/2 e^2 Gr^2 Hd^2 L^2 Nf^4+3/4 Bl e^2 H Hd^3 L^2 Nf^4+1/2 e^2 H^2 Hd^4 L^2 Nf^4-5/12 d^3 H^2 Hd L^3 Nf^4+5/36 e^3 Hd^3 L^3 Nf^4-11/36 d^3 e L^4 Nf^4+1/8 Bl H^4 L^4 Nf^4+1/12 H^5 Hd L^4 Nf^4-1/6 e H^3 L^5 Nf^4-1/2 Br d^2 dd^2 ed H Ld Nf^4-1/6 Bl e^2 ed^3 H Ld Nf^4-1/4 Br e^2 ed^3 H Ld Nf^4-1/6 e^2 ed^3 H^2 Hd Ld Nf^4+Bl^3 d dd L Ld Nf^4+Bl^2 Br d dd L Ld Nf^4+Bl Br^2 d dd L Ld Nf^4+Br^3 d dd L Ld Nf^4+1/3 d^3 dd^3 L Ld Nf^4+Bl^3 e ed L Ld Nf^4+Bl^2 Br e ed L Ld Nf^4+Bl Br^2 e ed L Ld Nf^4+Br^3 e ed L Ld Nf^4+1/9 e^3 ed^3 L Ld Nf^4+2 Bl^2 d dd Gl L Ld Nf^4+2 Bl Br d dd Gl L Ld Nf^4+Br^2 d dd Gl L Ld Nf^4+6 Bl d dd Gl^2 L Ld Nf^4+3 Br d dd Gl^2 L Ld Nf^4+2 Bl e ed Gl^2 L Ld Nf^4+Br e ed Gl^2 L Ld Nf^4+7 d dd Gl^3 L Ld Nf^4+2 e ed Gl^3 L Ld Nf^4+Bl^2 d dd Gr L Ld Nf^4+2 Bl Br d dd Gr L Ld Nf^4+2 Br^2 d dd Gr L Ld Nf^4+6 Bl d dd Gl Gr L Ld Nf^4+6 Br d dd Gl Gr L Ld Nf^4+2 Bl e ed Gl Gr L Ld Nf^4+2 Br e ed Gl Gr L Ld Nf^4+10 d dd Gl^2 Gr L Ld Nf^4+2 e ed Gl^2 Gr L Ld Nf^4+3 Bl d dd Gr^2 L Ld Nf^4+6 Br d dd Gr^2 L Ld Nf^4+Bl e ed Gr^2 L Ld Nf^4+2 Br e ed Gr^2 L Ld Nf^4+10 d dd Gl Gr^2 L Ld Nf^4+2 e ed Gl Gr^2 L Ld Nf^4+7 d dd Gr^3 L Ld Nf^4+2 e ed Gr^3 L Ld Nf^4+2 Bl^2 d dd H Hd L Ld Nf^4+2 Bl Br d dd H Hd L Ld Nf^4+2 Br^2 d dd H Hd L Ld Nf^4+2 Bl^2 e ed H Hd L Ld Nf^4+2 Bl Br e ed H Hd L Ld Nf^4+2 Br^2 e ed H Hd L Ld Nf^4+4 Bl d dd Gl H Hd L Ld Nf^4+2 Br d dd Gl H Hd L Ld Nf^4+6 d dd Gl^2 H Hd L Ld Nf^4+2 e ed Gl^2 H Hd L Ld Nf^4+2 Bl d dd Gr H Hd L Ld Nf^4+4 Br d dd Gr H Hd L Ld Nf^4+6 d dd Gl Gr H Hd L Ld Nf^4+2 e ed Gl Gr H Hd L Ld Nf^4+6 d dd Gr^2 H Hd L Ld Nf^4+2 e ed Gr^2 H Hd L Ld Nf^4+2 Bl d dd H^2 Hd^2 L Ld Nf^4+2 Br d dd H^2 Hd^2 L Ld Nf^4+2 Bl e ed H^2 Hd^2 L Ld Nf^4+2 Br e ed H^2 Hd^2 L Ld Nf^4+2 d dd Gl H^2 Hd^2 L Ld Nf^4+2 d dd Gr H^2 Hd^2 L Ld Nf^4+2 d dd H^3 Hd^3 L Ld Nf^4+2 e ed H^3 Hd^3 L Ld Nf^4-1/6 dd^3 H^3 L^2 Ld Nf^4+1/2 e^2 ed H Hd^2 L^2 Ld Nf^4+1/2 Bl^2 ed^2 H^2 Ld^2 Nf^4+3/4 Br^2 ed^2 H^2 Ld^2 Nf^4+1/2 ed^2 Gl^2 H^2 Ld^2 Nf^4+3/4 ed^2 Gr^2 H^2 Ld^2 Nf^4+3/4 Br ed^2 H^3 Hd Ld^2 Nf^4+1/2 ed^2 H^4 Hd^2 Ld^2 Nf^4+1/2 e ed^2 H^2 Hd L Ld^2 Nf^4-1/6 d^3 Hd^3 L Ld^2 Nf^4+1/2 Bl^3 L^2 Ld^2 Nf^4+1/2 Bl^2 Br L^2 Ld^2 Nf^4+1/2 Bl Br^2 L^2 Ld^2 Nf^4+1/2 Br^3 L^2 Ld^2 Nf^4+d^2 dd^2 L^2 Ld^2 Nf^4+1/2 e^2 ed^2 L^2 Ld^2 Nf^4+Bl Gl^2 L^2 Ld^2 Nf^4+1/2 Br Gl^2 L^2 Ld^2 Nf^4+Gl^3 L^2 Ld^2 Nf^4+Bl Gl Gr L^2 Ld^2 Nf^4+Br Gl Gr L^2 Ld^2 Nf^4+Gl^2 Gr L^2 Ld^2 Nf^4+1/2 Bl Gr^2 L^2 Ld^2 Nf^4+Br Gr^2 L^2 Ld^2 Nf^4+Gl Gr^2 L^2 Ld^2 Nf^4+Gr^3 L^2 Ld^2 Nf^4+5/4 Bl^2 H Hd L^2 Ld^2 Nf^4+5/4 Bl Br H Hd L^2 Ld^2 Nf^4+5/4 Br^2 H Hd L^2 Ld^2 Nf^4+5/4 Gl^2 H Hd L^2 Ld^2 Nf^4+5/4 Gl Gr H Hd L^2 Ld^2 Nf^4+5/4 Gr^2 H Hd L^2 Ld^2 Nf^4+3/2 Bl H^2 Hd^2 L^2 Ld^2 Nf^4+3/2 Br H^2 Hd^2 L^2 Ld^2 Nf^4+3/2 H^3 Hd^3 L^2 Ld^2 Nf^4-1/4 Bl e Hd L^3 Ld^2 Nf^4+1/6 Br e Hd L^3 Ld^2 Nf^4+5/36 ed^3 H^3 Ld^3 Nf^4-5/12 dd^3 H Hd^2 Ld^3 Nf^4+1/6 Bl ed H L^2 Ld^3 Nf^4-1/4 Br ed H L^2 Ld^3 Nf^4+2/9 d dd L^3 Ld^3 Nf^4+2/9 e ed L^3 Ld^3 Nf^4-11/36 dd^3 ed Ld^4 Nf^4+1/8 Br Hd^4 Ld^4 Nf^4+1/12 H Hd^5 Ld^4 Nf^4+55/72 L^4 Ld^4 Nf^4-1/6 ed Hd^3 Ld^5 Nf^4+43/144 dd^6 e^2 Nf^5+43/144 d^6 ed^2 Nf^5-1/2 Bl d dd e^2 ed Hd L Nf^5-1/6 Br e^3 ed^2 Hd L Nf^5-1/2 d dd e^2 ed Gl Hd L Nf^5+1/6 e^3 ed^2 H Hd^2 L Nf^5+1/2 Bl d^3 H L^3 Nf^5+1/6 d^3 H^2 Hd L^3 Nf^5-1/6 e^3 Hd^3 L^3 Nf^5-1/6 d^3 e L^4 Nf^5-1/6 e H^3 L^5 Nf^5-1/2 Br d dd e ed^2 H Ld Nf^5-1/6 Bl e^2 ed^3 H Ld Nf^5-1/2 d dd e ed^2 Gr H Ld Nf^5+1/6 e^2 ed^3 H^2 Hd Ld Nf^5+1/6 dd^3 H^3 L^2 Ld Nf^5-1/2 Bl e^2 ed Hd L^2 Ld Nf^5-1/2 Br e ed^2 H L Ld^2 Nf^5+1/6 d^3 Hd^3 L Ld^2 Nf^5-1/6 Br e Hd L^3 Ld^2 Nf^5+1/2 e H Hd^2 L^3 Ld^2 Nf^5-1/6 ed^3 H^3 Ld^3 Nf^5+1/2 Br dd^3 Hd Ld^3 Nf^5+1/6 dd^3 H Hd^2 Ld^3 Nf^5-1/6 Bl ed H L^2 Ld^3 Nf^5+1/2 ed H^2 Hd L^2 Ld^3 Nf^5-1/6 dd^3 ed Ld^4 Nf^5-1/6 ed Hd^3 Ld^5 Nf^5+1/72 d^4 dd^4 Nf^6+5/72 dd^6 e^2 Nf^6+5/72 d^6 ed^2 Nf^6-2/9 d dd e^3 ed^3 Nf^6-1/72 e^4 ed^4 Nf^6+3/2 Bl d^2 dd^2 e Hd L Nf^6+Br d^2 dd^2 e Hd L Nf^6+3/2 Bl d dd e^2 ed Hd L Nf^6+Br d dd e^2 ed Hd L Nf^6+1/4 Bl e^3 ed^2 Hd L Nf^6+1/6 Br e^3 ed^2 Hd L Nf^6+3 d^2 dd^2 e Gl Hd L Nf^6+3/2 d dd e^2 ed Gl Hd L Nf^6+2 d^2 dd^2 e Gr Hd L Nf^6+d dd e^2 ed Gr Hd L Nf^6+d^2 dd^2 e H Hd^2 L Nf^6+d dd e^2 ed H Hd^2 L Nf^6+1/6 e^3 ed^2 H Hd^2 L Nf^6+1/2 Bl d^3 H L^3 Nf^6+d^3 Gl H L^3 Nf^6+5/12 d^3 H^2 Hd L^3 Nf^6+5/36 e^3 Hd^3 L^3 Nf^6+1/9 d^3 e L^4 Nf^6+1/6 e H^3 L^5 Nf^6+Bl d^2 dd^2 ed H Ld Nf^6+3/2 Br d^2 dd^2 ed H Ld Nf^6+Bl d dd e ed^2 H Ld Nf^6+3/2 Br d dd e ed^2 H Ld Nf^6+1/6 Bl e^2 ed^3 H Ld Nf^6+1/4 Br e^2 ed^3 H Ld Nf^6+2 d^2 dd^2 ed Gl H Ld Nf^6+d dd e ed^2 Gl H Ld Nf^6+3 d^2 dd^2 ed Gr H Ld Nf^6+3/2 d dd e ed^2 Gr H Ld Nf^6+d^2 dd^2 ed H^2 Hd Ld Nf^6+d dd e ed^2 H^2 Hd Ld Nf^6+1/6 e^2 ed^3 H^2 Hd Ld Nf^6-2/9 e^3 ed^3 L Ld Nf^6+1/6 dd^3 H^3 L^2 Ld Nf^6+3 Bl d dd e Hd L^2 Ld Nf^6+2 Br d dd e Hd L^2 Ld Nf^6+3/2 Bl e^2 ed Hd L^2 Ld Nf^6+Br e^2 ed Hd L^2 Ld Nf^6+3 d dd e Gl Hd L^2 Ld Nf^6+2 d dd e Gr Hd L^2 Ld Nf^6+3 d dd e H Hd^2 L^2 Ld Nf^6+3/2 e^2 ed H Hd^2 L^2 Ld Nf^6+2 Bl d dd ed H L Ld^2 Nf^6+3 Br d dd ed H L Ld^2 Nf^6+Bl e ed^2 H L Ld^2 Nf^6+3/2 Br e ed^2 H L Ld^2 Nf^6+2 d dd ed Gl H L Ld^2 Nf^6+3 d dd ed Gr H L Ld^2 Nf^6+3 d dd ed H^2 Hd L Ld^2 Nf^6+3/2 e ed^2 H^2 Hd L Ld^2 Nf^6+1/6 d^3 Hd^3 L Ld^2 Nf^6+5/4 Bl e Hd L^3 Ld^2 Nf^6+5/6 Br e Hd L^3 Ld^2 Nf^6+3/2 e H Hd^2 L^3 Ld^2 Nf^6+5/36 ed^3 H^3 Ld^3 Nf^6+1/2 Br dd^3 Hd Ld^3 Nf^6+dd^3 Gr Hd Ld^3 Nf^6+5/12 dd^3 H Hd^2 Ld^3 Nf^6+5/6 Bl ed H L^2 Ld^3 Nf^6+5/4 Br ed H L^2 Ld^3 Nf^6+3/2 ed H^2 Hd L^2 Ld^3 Nf^6+2/9 d dd L^3 Ld^3 Nf^6+2/9 e ed L^3 Ld^3 Nf^6+1/9 dd^3 ed Ld^4 Nf^6+5/36 L^4 Ld^4 Nf^6+1/6 ed Hd^3 Ld^5 Nf^6+1/36 dd^6 e^2 Nf^7+1/36 d^6 ed^2 Nf^7+1/6 d^3 e L^4 Nf^7+1/6 dd^3 ed Ld^4 Nf^7+23/144 d^4 dd^4 Nf^8+5/288 dd^6 e^2 Nf^8+2/3 d^3 dd^3 e ed Nf^8+5/288 d^6 ed^2 Nf^8+1/2 d^2 dd^2 e^2 ed^2 Nf^8+1/9 d dd e^3 ed^3 Nf^8+1/144 e^4 ed^4 Nf^8+7/36 d^3 e L^4 Nf^8+2/3 d^3 dd^3 L Ld Nf^8+2 d^2 dd^2 e ed L Ld Nf^8+d dd e^2 ed^2 L Ld Nf^8+1/9 e^3 ed^3 L Ld Nf^8+d^2 dd^2 L^2 Ld^2 Nf^8+2 d dd e ed L^2 Ld^2 Nf^8+1/2 e^2 ed^2 L^2 Ld^2 Nf^8+5/9 d dd L^3 Ld^3 Nf^8+5/9 e ed L^3 Ld^3 Nf^8+7/36 dd^3 ed Ld^4 Nf^8+7/72 L^4 Ld^4 Nf^8+Bl^4 d Hd Nf^2 Q+Bl^2 Br^2 d Hd Nf^2 Q+Br^4 d Hd Nf^2 Q+2 Bl^3 d Gl Hd Nf^2 Q+2 Bl Br^2 d Gl Hd Nf^2 Q+8 Bl^2 d Gl^2 Hd Nf^2 Q+3 Br^2 d Gl^2 Hd Nf^2 Q+15 Bl d Gl^3 Hd Nf^2 Q+16 d Gl^4 Hd Nf^2 Q+Bl^2 Br d Gr Hd Nf^2 Q+Br^3 d Gr Hd Nf^2 Q+6 Bl Br d Gl Gr Hd Nf^2 Q+10 Br d Gl^2 Gr Hd Nf^2 Q+2 Bl^2 d Gr^2 Hd Nf^2 Q+Bl Br d Gr^2 Hd Nf^2 Q+4 Br^2 d Gr^2 Hd Nf^2 Q+10 Bl d Gl Gr^2 Hd Nf^2 Q+5 Br d Gl Gr^2 Hd Nf^2 Q+20 d Gl^2 Gr^2 Hd Nf^2 Q+2 Bl d Gr^3 Hd Nf^2 Q+5 Br d Gr^3 Hd Nf^2 Q+7 d Gl Gr^3 Hd Nf^2 Q+7 d Gr^4 Hd Nf^2 Q+Bl^3 d H Hd^2 Nf^2 Q+Bl Br^2 d H Hd^2 Nf^2 Q+2 Bl^2 d Gl H Hd^2 Nf^2 Q+Br^2 d Gl H Hd^2 Nf^2 Q+6 Bl d Gl^2 H Hd^2 Nf^2 Q+7 d Gl^3 H Hd^2 Nf^2 Q+Bl Br d Gr H Hd^2 Nf^2 Q+3 Br d Gl Gr H Hd^2 Nf^2 Q+2 Bl d Gr^2 H Hd^2 Nf^2 Q+Br d Gr^2 H Hd^2 Nf^2 Q+5 d Gl Gr^2 H Hd^2 Nf^2 Q+2 d Gr^3 H Hd^2 Nf^2 Q+Bl^2 d H^2 Hd^3 Nf^2 Q+Br^2 d H^2 Hd^3 Nf^2 Q+2 Bl d Gl H^2 Hd^3 Nf^2 Q+3 d Gl^2 H^2 Hd^3 Nf^2 Q+Br d Gr H^2 Hd^3 Nf^2 Q+2 d Gr^2 H^2 Hd^3 Nf^2 Q+Bl d H^3 Hd^4 Nf^2 Q+d Gl H^3 Hd^4 Nf^2 Q+d H^4 Hd^5 Nf^2 Q+1/6 d^3 dd^2 Gr Hd Nf^3 Q-1/2 Bl^2 dd^2 H^2 L Nf^3 Q+1/2 Bl Br dd^2 H^2 L Nf^3 Q-1/2 Br^2 dd^2 H^2 L Nf^3 Q-dd^2 Gr^2 H^2 L Nf^3 Q-1/2 Bl dd^2 H^3 Hd L Nf^3 Q+1/2 Br dd^2 H^3 Hd L Nf^3 Q-1/2 dd^2 H^4 Hd^2 L Nf^3 Q+1/12 d^4 L^3 Nf^3 Q-1/2 Bl d^3 dd^2 Hd Nf^4 Q-1/4 Bl d e^2 ed^2 Hd Nf^4 Q-1/4 d^3 dd^2 Gl Hd Nf^4 Q-1/4 d e^2 ed^2 Gl Hd Nf^4 Q+1/6 d^3 dd^2 Gr Hd Nf^4 Q+1/2 Bl^2 dd^2 H^2 L Nf^4 Q+1/2 Bl Br dd^2 H^2 L Nf^4 Q+1/2 Br^2 dd^2 H^2 L Nf^4 Q+2 Bl dd^2 Gl H^2 L Nf^4 Q+Br dd^2 Gl H^2 L Nf^4 Q+3 dd^2 Gl^2 H^2 L Nf^4 Q+Bl dd^2 Gr H^2 L Nf^4 Q+2 Br dd^2 Gr H^2 L Nf^4 Q+3 dd^2 Gl Gr H^2 L Nf^4 Q+3 dd^2 Gr^2 H^2 L Nf^4 Q+1/2 Bl dd^2 H^3 Hd L Nf^4 Q+1/2 Br dd^2 H^3 Hd L Nf^4 Q+dd^2 Gl H^3 Hd L Nf^4 Q+dd^2 Gr H^3 Hd L Nf^4 Q+3 Bl^2 d e Hd^2 L Nf^4 Q+2 Br^2 d e Hd^2 L Nf^4 Q+6 Bl d e Gl Hd^2 L Nf^4 Q+9 d e Gl^2 Hd^2 L Nf^4 Q+2 Br d e Gr Hd^2 L Nf^4 Q+4 d e Gr^2 Hd^2 L Nf^4 Q+1/2 dd^2 H^4 Hd^2 L Nf^4 Q+3 Bl d e H Hd^3 L Nf^4 Q+3 d e Gl H Hd^3 L Nf^4 Q+2 d e H^2 Hd^4 L Nf^4 Q+1/4 d e^2 Hd^3 L^2 Nf^4 Q-1/24 d^4 L^3 Nf^4 Q-1/12 dd^2 e^2 L^3 Nf^4 Q-1/3 d H^3 L^4 Nf^4 Q+Bl^3 d ed Ld Nf^4 Q+Bl^2 Br d ed Ld Nf^4 Q+Bl Br^2 d ed Ld Nf^4 Q+Br^3 d ed Ld Nf^4 Q+2 Bl^2 d ed Gl Ld Nf^4 Q+2 Bl Br d ed Gl Ld Nf^4 Q+Br^2 d ed Gl Ld Nf^4 Q+6 Bl d ed Gl^2 Ld Nf^4 Q+3 Br d ed Gl^2 Ld Nf^4 Q+7 d ed Gl^3 Ld Nf^4 Q+Bl^2 d ed Gr Ld Nf^4 Q+2 Bl Br d ed Gr Ld Nf^4 Q+2 Br^2 d ed Gr Ld Nf^4 Q+6 Bl d ed Gl Gr Ld Nf^4 Q+6 Br d ed Gl Gr Ld Nf^4 Q+10 d ed Gl^2 Gr Ld Nf^4 Q+3 Bl d ed Gr^2 Ld Nf^4 Q+6 Br d ed Gr^2 Ld Nf^4 Q+10 d ed Gl Gr^2 Ld Nf^4 Q+7 d ed Gr^3 Ld Nf^4 Q+2 Bl^2 d ed H Hd Ld Nf^4 Q+2 Bl Br d ed H Hd Ld Nf^4 Q+2 Br^2 d ed H Hd Ld Nf^4 Q+4 Bl d ed Gl H Hd Ld Nf^4 Q+2 Br d ed Gl H Hd Ld Nf^4 Q+6 d ed Gl^2 H Hd Ld Nf^4 Q+2 Bl d ed Gr H Hd Ld Nf^4 Q+4 Br d ed Gr H Hd Ld Nf^4 Q+6 d ed Gl Gr H Hd Ld Nf^4 Q+6 d ed Gr^2 H Hd Ld Nf^4 Q+2 Bl d ed H^2 Hd^2 Ld Nf^4 Q+2 Br d ed H^2 Hd^2 Ld Nf^4 Q+2 d ed Gl H^2 Hd^2 Ld Nf^4 Q+2 d ed Gr H^2 Hd^2 Ld Nf^4 Q+2 d ed H^3 Hd^3 Ld Nf^4 Q+1/2 d ed^2 H^2 Hd Ld^2 Nf^4 Q-1/2 dd^2 e Hd^3 Ld^2 Nf^4 Q-1/4 Bl d Hd L^2 Ld^2 Nf^4 Q-1/4 d Gl Hd L^2 Ld^2 Nf^4 Q+1/2 Bl d e^2 ed^2 Hd Nf^5 Q-1/2 Br d e^2 ed^2 Hd Nf^5 Q+1/2 d e^2 ed^2 Gl Hd Nf^5 Q-1/6 d^3 dd^2 Gr Hd Nf^5 Q-1/2 d e^2 ed^2 Gr Hd Nf^5 Q+1/2 d e^2 ed^2 H Hd^2 Nf^5 Q-3/2 Bl dd^2 e H L^2 Nf^5 Q+Br dd^2 e H L^2 Nf^5 Q-3/2 dd^2 e H^2 Hd L^2 Nf^5 Q-1/2 d e^2 Hd^3 L^2 Nf^5 Q+1/12 d^4 L^3 Nf^5 Q-1/2 d H^3 L^4 Nf^5 Q+5/12 dd^5 e Ld Nf^5 Q-1/2 Br d ed^2 H Ld^2 Nf^5 Q-1/2 d ed^2 Gr H Ld^2 Nf^5 Q+1/2 Bl d Hd L^2 Ld^2 Nf^5 Q-1/2 Br d Hd L^2 Ld^2 Nf^5 Q+1/2 d Gl Hd L^2 Ld^2 Nf^5 Q-1/2 d Gr Hd L^2 Ld^2 Nf^5 Q+3/2 d H Hd^2 L^2 Ld^2 Nf^5 Q+3/2 Bl d^3 dd^2 Hd Nf^6 Q+Br d^3 dd^2 Hd Nf^6 Q+3 Bl d^2 dd e ed Hd Nf^6 Q+2 Br d^2 dd e ed Hd Nf^6 Q+3/4 Bl d e^2 ed^2 Hd Nf^6 Q+1/2 Br d e^2 ed^2 Hd Nf^6 Q+17/4 d^3 dd^2 Gl Hd Nf^6 Q+6 d^2 dd e ed Gl Hd Nf^6 Q+3/4 d e^2 ed^2 Gl Hd Nf^6 Q+17/6 d^3 dd^2 Gr Hd Nf^6 Q+4 d^2 dd e ed Gr Hd Nf^6 Q+1/2 d e^2 ed^2 Gr Hd Nf^6 Q+d^3 dd^2 H Hd^2 Nf^6 Q+2 d^2 dd e ed H Hd^2 Nf^6 Q+1/2 d e^2 ed^2 H Hd^2 Nf^6 Q+3/2 Bl dd^2 e H L^2 Nf^6 Q+Br dd^2 e H L^2 Nf^6 Q+3 dd^2 e Gl H L^2 Nf^6 Q+2 dd^2 e Gr H L^2 Nf^6 Q+3/2 dd^2 e H^2 Hd L^2 Nf^6 Q+5/4 d e^2 Hd^3 L^2 Nf^6 Q-1/24 d^4 L^3 Nf^6 Q+1/6 dd^2 e^2 L^3 Nf^6 Q+5/6 d H^3 L^4 Nf^6 Q+7/24 dd^5 e Ld Nf^6 Q-1/3 d e^2 ed^3 Ld Nf^6 Q+dd^2 ed H^3 L Ld Nf^6 Q+6 Bl d^2 dd Hd L Ld Nf^6 Q+4 Br d^2 dd Hd L Ld Nf^6 Q+6 Bl d e ed Hd L Ld Nf^6 Q+4 Br d e ed Hd L Ld Nf^6 Q+12 d^2 dd Gl Hd L Ld Nf^6 Q+6 d e ed Gl Hd L Ld Nf^6 Q+8 d^2 dd Gr Hd L Ld Nf^6 Q+4 d e ed Gr Hd L Ld Nf^6 Q+6 d^2 dd H Hd^2 L Ld Nf^6 Q+6 d e ed H Hd^2 L Ld Nf^6 Q+Bl d ed^2 H Ld^2 Nf^6 Q+3/2 Br d ed^2 H Ld^2 Nf^6 Q+d ed^2 Gl H Ld^2 Nf^6 Q+3/2 d ed^2 Gr H Ld^2 Nf^6 Q+3/2 d ed^2 H^2 Hd Ld^2 Nf^6 Q+1/2 dd^2 e Hd^3 Ld^2 Nf^6 Q+15/4 Bl d Hd L^2 Ld^2 Nf^6 Q+5/2 Br d Hd L^2 Ld^2 Nf^6 Q+15/4 d Gl Hd L^2 Ld^2 Nf^6 Q+5/2 d Gr Hd L^2 Ld^2 Nf^6 Q+9/2 d H Hd^2 L^2 Ld^2 Nf^6 Q+1/3 d ed L^2 Ld^3 Nf^6 Q+1/3 d^4 L^3 Nf^7 Q-1/2 dd^2 e^2 L^3 Nf^7 Q+1/12 dd^5 e Ld Nf^7 Q+7/12 d^4 L^3 Nf^8 Q+5/12 dd^2 e^2 L^3 Nf^8 Q+5/24 dd^5 e Ld Nf^8 Q+2 d^3 dd^2 ed Ld Nf^8 Q+2 d^2 dd e ed^2 Ld Nf^8 Q+1/3 d e^2 ed^3 Ld Nf^8 Q+4 d^2 dd ed L Ld^2 Nf^8 Q+2 d e ed^2 L Ld^2 Nf^8 Q+5/3 d ed L^2 Ld^3 Nf^8 Q+3/2 Bl^2 d^2 Hd^2 Nf^2 Q^2+Br^2 d^2 Hd^2 Nf^2 Q^2+11/4 d^2 Gl^2 Hd^2 Nf^2 Q^2+3/2 d^2 Gr^2 Hd^2 Nf^2 Q^2-1/2 Bl d^2 H Hd^3 Nf^2 Q^2+d^2 H^2 Hd^4 Nf^2 Q^2-1/2 Bl^2 dd ed H^2 Nf^3 Q^2+1/2 Bl Br dd ed H^2 Nf^3 Q^2-1/2 Br^2 dd ed H^2 Nf^3 Q^2-dd ed Gl^2 H^2 Nf^3 Q^2+1/2 Bl dd ed H^3 Hd Nf^3 Q^2-1/2 Br dd ed H^3 Hd Nf^3 Q^2-1/2 d^2 Gl^2 Hd^2 Nf^3 Q^2-1/2 dd ed H^4 Hd^2 Nf^3 Q^2+1/8 dd^4 Ld^2 Nf^3 Q^2-1/6 dd Hd^3 Ld^3 Nf^3 Q^2+1/2 Bl^2 dd ed H^2 Nf^4 Q^2+1/2 Bl Br dd ed H^2 Nf^4 Q^2+1/2 Br^2 dd ed H^2 Nf^4 Q^2+2 Bl dd ed Gl H^2 Nf^4 Q^2+Br dd ed Gl H^2 Nf^4 Q^2+3 dd ed Gl^2 H^2 Nf^4 Q^2+Bl dd ed Gr H^2 Nf^4 Q^2+2 Br dd ed Gr H^2 Nf^4 Q^2+3 dd ed Gl Gr H^2 Nf^4 Q^2+3 dd ed Gr^2 H^2 Nf^4 Q^2+1/2 Bl dd ed H^3 Hd Nf^4 Q^2+1/2 Br dd ed H^3 Hd Nf^4 Q^2+dd ed Gl H^3 Hd Nf^4 Q^2+dd ed Gr H^3 Hd Nf^4 Q^2+3/2 Bl^2 d^2 Hd^2 Nf^4 Q^2+Br^2 d^2 Hd^2 Nf^4 Q^2+6 Bl d^2 Gl Hd^2 Nf^4 Q^2+39/4 d^2 Gl^2 Hd^2 Nf^4 Q^2+2 Br d^2 Gr Hd^2 Nf^4 Q^2+7/2 d^2 Gr^2 Hd^2 Nf^4 Q^2+1/2 dd ed H^4 Hd^2 Nf^4 Q^2+3/2 Bl d^2 H Hd^3 Nf^4 Q^2+3 d^2 Gl H Hd^3 Nf^4 Q^2+d^2 H^2 Hd^4 Nf^4 Q^2+1/2 d^2 e Hd^3 L Nf^4 Q^2+d^2 ed H Hd^2 Ld Nf^4 Q^2+1/4 Bl dd H L^2 Ld Nf^4 Q^2-1/2 Br dd H L^2 Ld Nf^4 Q^2-1/2 dd H^2 Hd L^2 Ld Nf^4 Q^2+35/48 dd^4 Ld^2 Nf^4 Q^2+d^2 ed^2 Ld^2 Nf^4 Q^2-1/6 dd Hd^3 Ld^3 Nf^4 Q^2-3/2 Bl d dd^2 H L Nf^5 Q^2+Br d dd^2 H L Nf^5 Q^2-3/2 d dd^2 H^2 Hd L Nf^5 Q^2-1/4 d dd^2 e L^2 Nf^5 Q^2-3/4 dd e^2 ed L^2 Nf^5 Q^2-1/2 dd ed^2 H^3 Ld Nf^5 Q^2-1/2 dd Gl H L^2 Ld Nf^5 Q^2+1/6 dd e L^3 Ld Nf^5 Q^2+1/4 dd^4 Ld^2 Nf^5 Q^2-1/3 dd Hd^3 Ld^3 Nf^5 Q^2+9/2 Bl d dd^2 H L Nf^6 Q^2+3 Br d dd^2 H L Nf^6 Q^2+3 Bl dd e ed H L Nf^6 Q^2+2 Br dd e ed H L Nf^6 Q^2+12 d dd^2 Gl H L Nf^6 Q^2+6 dd e ed Gl H L Nf^6 Q^2+8 d dd^2 Gr H L Nf^6 Q^2+4 dd e ed Gr H L Nf^6 Q^2+9/2 d dd^2 H^2 Hd L Nf^6 Q^2+3 dd e ed H^2 Hd L Nf^6 Q^2+5/2 d^2 e Hd^3 L Nf^6 Q^2-1/4 d dd^2 e L^2 Nf^6 Q^2-1/4 dd e^2 ed L^2 Nf^6 Q^2+1/2 dd ed^2 H^3 Ld Nf^6 Q^2+3 Bl d^2 ed Hd Ld Nf^6 Q^2+2 Br d^2 ed Hd Ld Nf^6 Q^2+6 d^2 ed Gl Hd Ld Nf^6 Q^2+4 d^2 ed Gr Hd Ld Nf^6 Q^2+3 d^2 ed H Hd^2 Ld Nf^6 Q^2+15/4 Bl dd H L^2 Ld Nf^6 Q^2+5/2 Br dd H L^2 Ld Nf^6 Q^2+15/2 dd Gl H L^2 Ld Nf^6 Q^2+5 dd Gr H L^2 Ld Nf^6 Q^2+9/2 dd H^2 Hd L^2 Ld Nf^6 Q^2-1/12 dd e L^3 Ld Nf^6 Q^2+1/4 dd^4 Ld^2 Nf^6 Q^2+2/3 dd Hd^3 Ld^3 Nf^6 Q^2-5/4 d dd^2 e L^2 Nf^7 Q^2-1/4 dd e^2 ed L^2 Nf^7 Q^2-1/6 dd e L^3 Ld Nf^7 Q^2+1/8 dd^4 Ld^2 Nf^7 Q^2+15/4 d dd^2 e L^2 Nf^8 Q^2+5/4 dd e^2 ed L^2 Nf^8 Q^2+25/12 dd e L^3 Ld Nf^8 Q^2+25/48 dd^4 Ld^2 Nf^8 Q^2+d^2 ed^2 Ld^2 Nf^8 Q^2+2/3 d^3 Hd^3 Nf^2 Q^3+1/3 Bl^2 Gl L Nf^2 Q^3+Gl^3 L Nf^2 Q^3+1/3 Gr^3 L Nf^2 Q^3+1/3 Br^2 H Hd L Nf^2 Q^3-1/3 Br Gr H Hd L Nf^2 Q^3-1/6 Br e ed^2 H Nf^3 Q^3+1/6 e ed^2 Gr H Nf^3 Q^3+1/2 Bl^2 H Hd L Nf^3 Q^3+Bl H^2 Hd^2 L Nf^3 Q^3-2/9 L^3 Ld^2 Nf^3 Q^3+1/6 Br e ed^2 H Nf^4 Q^3-1/3 d dd ed Gr H Nf^4 Q^3-1/6 e ed^2 Gr H Nf^4 Q^3+1/2 d^3 Hd^3 Nf^4 Q^3+Bl^3 L Nf^4 Q^3+Bl Br^2 L Nf^4 Q^3+1/12 d^2 dd^2 L Nf^4 Q^3+1/12 e^2 ed^2 L Nf^4 Q^3+14/3 Bl^2 Gl L Nf^4 Q^3+2 Br^2 Gl L Nf^4 Q^3+13 Bl Gl^2 L Nf^4 Q^3+16 Gl^3 L Nf^4 Q^3+2 Bl Br Gr L Nf^4 Q^3+6 Br Gl Gr L Nf^4 Q^3+3 Bl Gr^2 L Nf^4 Q^3+2 Br Gr^2 L Nf^4 Q^3+11 Gl Gr^2 L Nf^4 Q^3+8/3 Gr^3 L Nf^4 Q^3+5/2 Bl^2 H Hd L Nf^4 Q^3+5/3 Br^2 H Hd L Nf^4 Q^3+10 Bl Gl H Hd L Nf^4 Q^3+15 Gl^2 H Hd L Nf^4 Q^3+10/3 Br Gr H Hd L Nf^4 Q^3+5 Gr^2 H Hd L Nf^4 Q^3+3 Bl H^2 Hd^2 L Nf^4 Q^3+6 Gl H^2 Hd^2 L Nf^4 Q^3+2 H^3 Hd^3 L Nf^4 Q^3-1/4 Bl e Hd L^2 Nf^4 Q^3-1/4 e H Hd^2 L^2 Nf^4 Q^3+1/3 Br ed H L Ld Nf^4 Q^3-1/3 ed Gr H L Ld Nf^4 Q^3+2/9 L^3 Ld^2 Nf^4 Q^3+1/2 Bl e ed^2 H Nf^5 Q^3-1/3 Br e ed^2 H Nf^5 Q^3+e ed^2 Gl H Nf^5 Q^3-2/3 e ed^2 Gr H Nf^5 Q^3+1/2 e ed^2 H^2 Hd Nf^5 Q^3+1/6 e^2 ed^2 L Nf^5 Q^3+1/2 Bl e Hd L^2 Nf^5 Q^3-1/2 e Gl Hd L^2 Nf^5 Q^3+1/2 e H Hd^2 L^2 Nf^5 Q^3+1/2 Bl ed H L Ld Nf^5 Q^3-1/6 e ed L^2 Ld Nf^5 Q^3-1/18 L^3 Ld^2 Nf^5 Q^3+3 Bl d dd ed H Nf^6 Q^3+2 Br d dd ed H Nf^6 Q^3+1/2 Bl e ed^2 H Nf^6 Q^3+1/3 Br e ed^2 H Nf^6 Q^3+8 d dd ed Gl H Nf^6 Q^3+e ed^2 Gl H Nf^6 Q^3+16/3 d dd ed Gr H Nf^6 Q^3+2/3 e ed^2 Gr H Nf^6 Q^3+3 d dd ed H^2 Hd Nf^6 Q^3+1/2 e ed^2 H^2 Hd Nf^6 Q^3+5/6 d^3 Hd^3 Nf^6 Q^3-1/6 d^2 dd^2 L Nf^6 Q^3+15/4 Bl e Hd L^2 Nf^6 Q^3+15/2 e Gl Hd L^2 Nf^6 Q^3+15/4 e H Hd^2 L^2 Nf^6 Q^3+5/2 Bl ed H L Ld Nf^6 Q^3+5/3 Br ed H L Ld Nf^6 Q^3+5 ed Gl H L Ld Nf^6 Q^3+10/3 ed Gr H L Ld Nf^6 Q^3+3 ed H^2 Hd L Ld Nf^6 Q^3-1/4 d dd L^2 Ld Nf^6 Q^3-1/12 e ed L^2 Ld Nf^6 Q^3-7/36 L^3 Ld^2 Nf^6 Q^3-1/2 d^2 dd^2 L Nf^7 Q^3+1/3 e^2 ed^2 L Nf^7 Q^3+1/6 e ed L^2 Ld Nf^7 Q^3+5/18 L^3 Ld^2 Nf^7 Q^3+55/12 d^2 dd^2 L Nf^8 Q^3+5 d dd e ed L Nf^8 Q^3+5/12 e^2 ed^2 L Nf^8 Q^3+25/4 d dd L^2 Ld Nf^8 Q^3+25/12 e ed L^2 Ld Nf^8 Q^3+35/36 L^3 Ld^2 Nf^8 Q^3-1/4 Bl d Hd L Nf^3 Q^4-1/4 d H Hd^2 L Nf^3 Q^4-1/8 Bl d Hd L Nf^4 Q^4-1/8 d H Hd^2 L Nf^4 Q^4-23/24 d^2 dd ed Nf^5 Q^4-1/8 d e ed^2 Nf^5 Q^4+3/4 Bl d Hd L Nf^5 Q^4+3/4 d H Hd^2 L Nf^5 Q^4-1/4 d ed L Ld Nf^5 Q^4-7/24 d^2 dd ed Nf^6 Q^4-1/8 d e ed^2 Nf^6 Q^4+45/8 Bl d Hd L Nf^6 Q^4+15 d Gl Hd L Nf^6 Q^4+45/8 d H Hd^2 L Nf^6 Q^4-1/8 d ed L Ld Nf^6 Q^4-1/24 d^2 dd ed Nf^7 Q^4+5/8 d e ed^2 Nf^7 Q^4+1/4 d ed L Ld Nf^7 Q^4+55/24 d^2 dd ed Nf^8 Q^4+5/8 d e ed^2 Nf^8 Q^4+25/8 d ed L Ld Nf^8 Q^4+1/36 L^2 Nf^3 Q^6+91/72 L^2 Nf^4 Q^6-5/36 L^2 Nf^5 Q^6+1/18 L^2 Nf^6 Q^6+1/9 L^2 Nf^7 Q^6+49/72 L^2 Nf^8 Q^6+Bl^4 dd H Nf^2 Qd+Bl^2 Br^2 dd H Nf^2 Qd+Br^4 dd H Nf^2 Qd+Bl^3 dd Gl H Nf^2 Qd+Bl Br^2 dd Gl H Nf^2 Qd+4 Bl^2 dd Gl^2 H Nf^2 Qd+Bl Br dd Gl^2 H Nf^2 Qd+2 Br^2 dd Gl^2 H Nf^2 Qd+5 Bl dd Gl^3 H Nf^2 Qd+2 Br dd Gl^3 H Nf^2 Qd+7 dd Gl^4 H Nf^2 Qd+2 Bl^2 Br dd Gr H Nf^2 Qd+2 Br^3 dd Gr H Nf^2 Qd+6 Bl Br dd Gl Gr H Nf^2 Qd+5 Bl dd Gl^2 Gr H Nf^2 Qd+10 Br dd Gl^2 Gr H Nf^2 Qd+7 dd Gl^3 Gr H Nf^2 Qd+3 Bl^2 dd Gr^2 H Nf^2 Qd+8 Br^2 dd Gr^2 H Nf^2 Qd+10 Bl dd Gl Gr^2 H Nf^2 Qd+20 dd Gl^2 Gr^2 H Nf^2 Qd+15 Br dd Gr^3 H Nf^2 Qd+16 dd Gr^4 H Nf^2 Qd+Bl^2 Br dd H^2 Hd Nf^2 Qd+Br^3 dd H^2 Hd Nf^2 Qd+Bl Br dd Gl H^2 Hd Nf^2 Qd+Bl dd Gl^2 H^2 Hd Nf^2 Qd+2 Br dd Gl^2 H^2 Hd Nf^2 Qd+2 dd Gl^3 H^2 Hd Nf^2 Qd+Bl^2 dd Gr H^2 Hd Nf^2 Qd+2 Br^2 dd Gr H^2 Hd Nf^2 Qd+3 Bl dd Gl Gr H^2 Hd Nf^2 Qd+5 dd Gl^2 Gr H^2 Hd Nf^2 Qd+6 Br dd Gr^2 H^2 Hd Nf^2 Qd+7 dd Gr^3 H^2 Hd Nf^2 Qd+Bl^2 dd H^3 Hd^2 Nf^2 Qd+Br^2 dd H^3 Hd^2 Nf^2 Qd+Bl dd Gl H^3 Hd^2 Nf^2 Qd+2 dd Gl^2 H^3 Hd^2 Nf^2 Qd+2 Br dd Gr H^3 Hd^2 Nf^2 Qd+3 dd Gr^2 H^3 Hd^2 Nf^2 Qd+Br dd H^4 Hd^3 Nf^2 Qd+dd Gr H^4 Hd^3 Nf^2 Qd+dd H^5 Hd^4 Nf^2 Qd+1/6 d^2 dd^3 Gl H Nf^3 Qd-1/2 Bl^2 d^2 Hd^2 Ld Nf^3 Qd+1/2 Bl Br d^2 Hd^2 Ld Nf^3 Qd-1/2 Br^2 d^2 Hd^2 Ld Nf^3 Qd-d^2 Gl^2 Hd^2 Ld Nf^3 Qd+1/2 Bl d^2 H Hd^3 Ld Nf^3 Qd-1/2 Br d^2 H Hd^3 Ld Nf^3 Qd-1/2 d^2 H^2 Hd^4 Ld Nf^3 Qd+1/12 dd^4 Ld^3 Nf^3 Qd-1/2 Br d^2 dd^3 H Nf^4 Qd-1/4 Br dd e^2 ed^2 H Nf^4 Qd+1/6 d^2 dd^3 Gl H Nf^4 Qd-1/4 d^2 dd^3 Gr H Nf^4 Qd-1/4 dd e^2 ed^2 Gr H Nf^4 Qd+Bl^3 dd e L Nf^4 Qd+Bl^2 Br dd e L Nf^4 Qd+Bl Br^2 dd e L Nf^4 Qd+Br^3 dd e L Nf^4 Qd+2 Bl^2 dd e Gl L Nf^4 Qd+2 Bl Br dd e Gl L Nf^4 Qd+Br^2 dd e Gl L Nf^4 Qd+6 Bl dd e Gl^2 L Nf^4 Qd+3 Br dd e Gl^2 L Nf^4 Qd+7 dd e Gl^3 L Nf^4 Qd+Bl^2 dd e Gr L Nf^4 Qd+2 Bl Br dd e Gr L Nf^4 Qd+2 Br^2 dd e Gr L Nf^4 Qd+6 Bl dd e Gl Gr L Nf^4 Qd+6 Br dd e Gl Gr L Nf^4 Qd+10 dd e Gl^2 Gr L Nf^4 Qd+3 Bl dd e Gr^2 L Nf^4 Qd+6 Br dd e Gr^2 L Nf^4 Qd+10 dd e Gl Gr^2 L Nf^4 Qd+7 dd e Gr^3 L Nf^4 Qd+2 Bl^2 dd e H Hd L Nf^4 Qd+2 Bl Br dd e H Hd L Nf^4 Qd+2 Br^2 dd e H Hd L Nf^4 Qd+4 Bl dd e Gl H Hd L Nf^4 Qd+2 Br dd e Gl H Hd L Nf^4 Qd+6 dd e Gl^2 H Hd L Nf^4 Qd+2 Bl dd e Gr H Hd L Nf^4 Qd+4 Br dd e Gr H Hd L Nf^4 Qd+6 dd e Gl Gr H Hd L Nf^4 Qd+6 dd e Gr^2 H Hd L Nf^4 Qd+2 Bl dd e H^2 Hd^2 L Nf^4 Qd+2 Br dd e H^2 Hd^2 L Nf^4 Qd+2 dd e Gl H^2 Hd^2 L Nf^4 Qd+2 dd e Gr H^2 Hd^2 L Nf^4 Qd+2 dd e H^3 Hd^3 L Nf^4 Qd-1/2 d^2 ed H^3 L^2 Nf^4 Qd+1/2 dd e^2 H Hd^2 L^2 Nf^4 Qd+2 Bl^2 dd ed H^2 Ld Nf^4 Qd+3 Br^2 dd ed H^2 Ld Nf^4 Qd+2 Bl dd ed Gl H^2 Ld Nf^4 Qd+4 dd ed Gl^2 H^2 Ld Nf^4 Qd+6 Br dd ed Gr H^2 Ld Nf^4 Qd+9 dd ed Gr^2 H^2 Ld Nf^4 Qd+3 Br dd ed H^3 Hd Ld Nf^4 Qd+3 dd ed Gr H^3 Hd Ld Nf^4 Qd+1/2 Bl^2 d^2 Hd^2 Ld Nf^4 Qd+1/2 Bl Br d^2 Hd^2 Ld Nf^4 Qd+1/2 Br^2 d^2 Hd^2 Ld Nf^4 Qd+2 Bl d^2 Gl Hd^2 Ld Nf^4 Qd+Br d^2 Gl Hd^2 Ld Nf^4 Qd+3 d^2 Gl^2 Hd^2 Ld Nf^4 Qd+Bl d^2 Gr Hd^2 Ld Nf^4 Qd+2 Br d^2 Gr Hd^2 Ld Nf^4 Qd+3 d^2 Gl Gr Hd^2 Ld Nf^4 Qd+3 d^2 Gr^2 Hd^2 Ld Nf^4 Qd+2 dd ed H^4 Hd^2 Ld Nf^4 Qd+1/2 Bl d^2 H Hd^3 Ld Nf^4 Qd+1/2 Br d^2 H Hd^3 Ld Nf^4 Qd+d^2 Gl H Hd^3 Ld Nf^4 Qd+d^2 Gr H Hd^3 Ld Nf^4 Qd+1/2 d^2 H^2 Hd^4 Ld Nf^4 Qd+1/4 dd ed^2 H^3 Ld^2 Nf^4 Qd-1/4 Br dd H L^2 Ld^2 Nf^4 Qd-1/4 dd Gr H L^2 Ld^2 Nf^4 Qd-1/24 dd^4 Ld^3 Nf^4 Qd-1/12 d^2 ed^2 Ld^3 Nf^4 Qd-1/3 dd Hd^3 Ld^4 Nf^4 Qd-1/2 Bl dd e^2 ed^2 H Nf^5 Qd+1/2 Br dd e^2 ed^2 H Nf^5 Qd-1/6 d^2 dd^3 Gl H Nf^5 Qd-1/2 dd e^2 ed^2 Gl H Nf^5 Qd+1/2 dd e^2 ed^2 Gr H Nf^5 Qd+1/2 dd e^2 ed^2 H^2 Hd Nf^5 Qd+5/12 d^5 ed L Nf^5 Qd-1/2 Bl dd e^2 Hd L^2 Nf^5 Qd-1/2 dd e^2 Gl Hd L^2 Nf^5 Qd-1/2 dd ed^2 H^3 Ld^2 Nf^5 Qd+Bl d^2 ed Hd Ld^2 Nf^5 Qd-3/2 Br d^2 ed Hd Ld^2 Nf^5 Qd-3/2 d^2 ed H Hd^2 Ld^2 Nf^5 Qd-1/2 Bl dd H L^2 Ld^2 Nf^5 Qd+1/2 Br dd H L^2 Ld^2 Nf^5 Qd-1/2 dd Gl H L^2 Ld^2 Nf^5 Qd+1/2 dd Gr H L^2 Ld^2 Nf^5 Qd+3/2 dd H^2 Hd L^2 Ld^2 Nf^5 Qd+1/12 dd^4 Ld^3 Nf^5 Qd-1/2 dd Hd^3 Ld^4 Nf^5 Qd+Bl d^2 dd^3 H Nf^6 Qd+3/2 Br d^2 dd^3 H Nf^6 Qd+2 Bl d dd^2 e ed H Nf^6 Qd+3 Br d dd^2 e ed H Nf^6 Qd+1/2 Bl dd e^2 ed^2 H Nf^6 Qd+3/4 Br dd e^2 ed^2 H Nf^6 Qd+17/6 d^2 dd^3 Gl H Nf^6 Qd+4 d dd^2 e ed Gl H Nf^6 Qd+1/2 dd e^2 ed^2 Gl H Nf^6 Qd+17/4 d^2 dd^3 Gr H Nf^6 Qd+6 d dd^2 e ed Gr H Nf^6 Qd+3/4 dd e^2 ed^2 Gr H Nf^6 Qd+d^2 dd^3 H^2 Hd Nf^6 Qd+2 d dd^2 e ed H^2 Hd Nf^6 Qd+1/2 dd e^2 ed^2 H^2 Hd Nf^6 Qd+7/24 d^5 ed L Nf^6 Qd-1/3 dd e^3 ed^2 L Nf^6 Qd+1/2 d^2 ed H^3 L^2 Nf^6 Qd+3/2 Bl dd e^2 Hd L^2 Nf^6 Qd+Br dd e^2 Hd L^2 Nf^6 Qd+3/2 dd e^2 Gl Hd L^2 Nf^6 Qd+dd e^2 Gr Hd L^2 Nf^6 Qd+3/2 dd e^2 H Hd^2 L^2 Nf^6 Qd+4 Bl d dd^2 H L Ld Nf^6 Qd+6 Br d dd^2 H L Ld Nf^6 Qd+4 Bl dd e ed H L Ld Nf^6 Qd+6 Br dd e ed H L Ld Nf^6 Qd+8 d dd^2 Gl H L Ld Nf^6 Qd+4 dd e ed Gl H L Ld Nf^6 Qd+12 d dd^2 Gr H L Ld Nf^6 Qd+6 dd e ed Gr H L Ld Nf^6 Qd+6 d dd^2 H^2 Hd L Ld Nf^6 Qd+6 dd e ed H^2 Hd L Ld Nf^6 Qd+d^2 e Hd^3 L Ld Nf^6 Qd+5/4 dd ed^2 H^3 Ld^2 Nf^6 Qd+Bl d^2 ed Hd Ld^2 Nf^6 Qd+3/2 Br d^2 ed Hd Ld^2 Nf^6 Qd+2 d^2 ed Gl Hd Ld^2 Nf^6 Qd+3 d^2 ed Gr Hd Ld^2 Nf^6 Qd+3/2 d^2 ed H Hd^2 Ld^2 Nf^6 Qd+5/2 Bl dd H L^2 Ld^2 Nf^6 Qd+15/4 Br dd H L^2 Ld^2 Nf^6 Qd+5/2 dd Gl H L^2 Ld^2 Nf^6 Qd+15/4 dd Gr H L^2 Ld^2 Nf^6 Qd+9/2 dd H^2 Hd L^2 Ld^2 Nf^6 Qd+1/3 dd e L^3 Ld^2 Nf^6 Qd-1/24 dd^4 Ld^3 Nf^6 Qd+1/6 d^2 ed^2 Ld^3 Nf^6 Qd+5/6 dd Hd^3 Ld^4 Nf^6 Qd+1/12 d^5 ed L Nf^7 Qd+1/3 dd^4 Ld^3 Nf^7 Qd-1/2 d^2 ed^2 Ld^3 Nf^7 Qd+2 d^2 dd^3 e L Nf^8 Qd+5/24 d^5 ed L Nf^8 Qd+2 d dd^2 e^2 ed L Nf^8 Qd+1/3 dd e^3 ed^2 L Nf^8 Qd+4 d dd^2 e L^2 Ld Nf^8 Qd+2 dd e^2 ed L^2 Ld Nf^8 Qd+5/3 dd e L^3 Ld^2 Nf^8 Qd+7/12 dd^4 Ld^3 Nf^8 Qd+5/12 d^2 ed^2 Ld^3 Nf^8 Qd+2 Bl^3 d dd Nf^4 Q Qd+2 Bl^2 Br d dd Nf^4 Q Qd+2 Bl Br^2 d dd Nf^4 Q Qd+2 Br^3 d dd Nf^4 Q Qd+2/9 d^3 dd^3 Nf^4 Q Qd+Bl^3 e ed Nf^4 Q Qd+Bl^2 Br e ed Nf^4 Q Qd+Bl Br^2 e ed Nf^4 Q Qd+Br^3 e ed Nf^4 Q Qd+1/9 e^3 ed^3 Nf^4 Q Qd+8 Bl^2 d dd Gl Nf^4 Q Qd+8 Bl Br d dd Gl Nf^4 Q Qd+4 Br^2 d dd Gl Nf^4 Q Qd+2 Bl^2 e ed Gl Nf^4 Q Qd+2 Bl Br e ed Gl Nf^4 Q Qd+Br^2 e ed Gl Nf^4 Q Qd+26 Bl d dd Gl^2 Nf^4 Q Qd+13 Br d dd Gl^2 Nf^4 Q Qd+6 Bl e ed Gl^2 Nf^4 Q Qd+3 Br e ed Gl^2 Nf^4 Q Qd+34 d dd Gl^3 Nf^4 Q Qd+7 e ed Gl^3 Nf^4 Q Qd+4 Bl^2 d dd Gr Nf^4 Q Qd+8 Bl Br d dd Gr Nf^4 Q Qd+8 Br^2 d dd Gr Nf^4 Q Qd+Bl^2 e ed Gr Nf^4 Q Qd+2 Bl Br e ed Gr Nf^4 Q Qd+2 Br^2 e ed Gr Nf^4 Q Qd+26 Bl d dd Gl Gr Nf^4 Q Qd+26 Br d dd Gl Gr Nf^4 Q Qd+6 Bl e ed Gl Gr Nf^4 Q Qd+6 Br e ed Gl Gr Nf^4 Q Qd+50 d dd Gl^2 Gr Nf^4 Q Qd+10 e ed Gl^2 Gr Nf^4 Q Qd+13 Bl d dd Gr^2 Nf^4 Q Qd+26 Br d dd Gr^2 Nf^4 Q Qd+3 Bl e ed Gr^2 Nf^4 Q Qd+6 Br e ed Gr^2 Nf^4 Q Qd+50 d dd Gl Gr^2 Nf^4 Q Qd+10 e ed Gl Gr^2 Nf^4 Q Qd+34 d dd Gr^3 Nf^4 Q Qd+7 e ed Gr^3 Nf^4 Q Qd+4 Bl^2 d dd H Hd Nf^4 Q Qd+4 Bl Br d dd H Hd Nf^4 Q Qd+4 Br^2 d dd H Hd Nf^4 Q Qd+2 Bl^2 e ed H Hd Nf^4 Q Qd+2 Bl Br e ed H Hd Nf^4 Q Qd+2 Br^2 e ed H Hd Nf^4 Q Qd+16 Bl d dd Gl H Hd Nf^4 Q Qd+8 Br d dd Gl H Hd Nf^4 Q Qd+4 Bl e ed Gl H Hd Nf^4 Q Qd+2 Br e ed Gl H Hd Nf^4 Q Qd+26 d dd Gl^2 H Hd Nf^4 Q Qd+6 e ed Gl^2 H Hd Nf^4 Q Qd+8 Bl d dd Gr H Hd Nf^4 Q Qd+16 Br d dd Gr H Hd Nf^4 Q Qd+2 Bl e ed Gr H Hd Nf^4 Q Qd+4 Br e ed Gr H Hd Nf^4 Q Qd+26 d dd Gl Gr H Hd Nf^4 Q Qd+6 e ed Gl Gr H Hd Nf^4 Q Qd+26 d dd Gr^2 H Hd Nf^4 Q Qd+6 e ed Gr^2 H Hd Nf^4 Q Qd+4 Bl d dd H^2 Hd^2 Nf^4 Q Qd+4 Br d dd H^2 Hd^2 Nf^4 Q Qd+2 Bl e ed H^2 Hd^2 Nf^4 Q Qd+2 Br e ed H^2 Hd^2 Nf^4 Q Qd+8 d dd Gl H^2 Hd^2 Nf^4 Q Qd+2 e ed Gl H^2 Hd^2 Nf^4 Q Qd+8 d dd Gr H^2 Hd^2 Nf^4 Q Qd+2 e ed Gr H^2 Hd^2 Nf^4 Q Qd+4 d dd H^3 Hd^3 Nf^4 Q Qd+2 e ed H^3 Hd^3 Nf^4 Q Qd+2 Bl^3 L Ld Nf^4 Q Qd+2 Bl^2 Br L Ld Nf^4 Q Qd+2 Bl Br^2 L Ld Nf^4 Q Qd+2 Br^3 L Ld Nf^4 Q Qd+4 Bl^2 Gl L Ld Nf^4 Q Qd+4 Bl Br Gl L Ld Nf^4 Q Qd+2 Br^2 Gl L Ld Nf^4 Q Qd+12 Bl Gl^2 L Ld Nf^4 Q Qd+6 Br Gl^2 L Ld Nf^4 Q Qd+14 Gl^3 L Ld Nf^4 Q Qd+2 Bl^2 Gr L Ld Nf^4 Q Qd+4 Bl Br Gr L Ld Nf^4 Q Qd+4 Br^2 Gr L Ld Nf^4 Q Qd+12 Bl Gl Gr L Ld Nf^4 Q Qd+12 Br Gl Gr L Ld Nf^4 Q Qd+20 Gl^2 Gr L Ld Nf^4 Q Qd+6 Bl Gr^2 L Ld Nf^4 Q Qd+12 Br Gr^2 L Ld Nf^4 Q Qd+20 Gl Gr^2 L Ld Nf^4 Q Qd+14 Gr^3 L Ld Nf^4 Q Qd+5 Bl^2 H Hd L Ld Nf^4 Q Qd+5 Bl Br H Hd L Ld Nf^4 Q Qd+5 Br^2 H Hd L Ld Nf^4 Q Qd+10 Bl Gl H Hd L Ld Nf^4 Q Qd+5 Br Gl H Hd L Ld Nf^4 Q Qd+15 Gl^2 H Hd L Ld Nf^4 Q Qd+5 Bl Gr H Hd L Ld Nf^4 Q Qd+10 Br Gr H Hd L Ld Nf^4 Q Qd+15 Gl Gr H Hd L Ld Nf^4 Q Qd+15 Gr^2 H Hd L Ld Nf^4 Q Qd+6 Bl H^2 Hd^2 L Ld Nf^4 Q Qd+6 Br H^2 Hd^2 L Ld Nf^4 Q Qd+6 Gl H^2 Hd^2 L Ld Nf^4 Q Qd+6 Gr H^2 Hd^2 L Ld Nf^4 Q Qd+6 H^3 Hd^3 L Ld Nf^4 Q Qd+2/9 L^3 Ld^3 Nf^4 Q Qd-Bl e^2 ed Hd L Nf^5 Q Qd-e^2 ed Gl Hd L Nf^5 Q Qd-Br e ed^2 H Ld Nf^5 Q Qd-e ed^2 Gr H Ld Nf^5 Q Qd-1/2 Bl e Hd L^2 Ld Nf^5 Q Qd-1/2 e Gl Hd L^2 Ld Nf^5 Q Qd-1/2 Br ed H L Ld^2 Nf^5 Q Qd-1/2 ed Gr H L Ld^2 Nf^5 Q Qd+2/9 d^3 dd^3 Nf^6 Q Qd-2/9 e^3 ed^3 Nf^6 Q Qd+dd^3 H^3 L Nf^6 Q Qd+12 Bl d dd e Hd L Nf^6 Q Qd+8 Br d dd e Hd L Nf^6 Q Qd+3 Bl e^2 ed Hd L Nf^6 Q Qd+2 Br e^2 ed Hd L Nf^6 Q Qd+24 d dd e Gl Hd L Nf^6 Q Qd+3 e^2 ed Gl Hd L Nf^6 Q Qd+16 d dd e Gr Hd L Nf^6 Q Qd+2 e^2 ed Gr Hd L Nf^6 Q Qd+12 d dd e H Hd^2 L Nf^6 Q Qd+3 e^2 ed H Hd^2 L Nf^6 Q Qd+8 Bl d dd ed H Ld Nf^6 Q Qd+12 Br d dd ed H Ld Nf^6 Q Qd+2 Bl e ed^2 H Ld Nf^6 Q Qd+3 Br e ed^2 H Ld Nf^6 Q Qd+16 d dd ed Gl H Ld Nf^6 Q Qd+2 e ed^2 Gl H Ld Nf^6 Q Qd+24 d dd ed Gr H Ld Nf^6 Q Qd+3 e ed^2 Gr H Ld Nf^6 Q Qd+12 d dd ed H^2 Hd Ld Nf^6 Q Qd+3 e ed^2 H^2 Hd Ld Nf^6 Q Qd+d^3 Hd^3 Ld Nf^6 Q Qd+15/2 Bl e Hd L^2 Ld Nf^6 Q Qd+5 Br e Hd L^2 Ld Nf^6 Q Qd+15/2 e Gl Hd L^2 Ld Nf^6 Q Qd+5 e Gr Hd L^2 Ld Nf^6 Q Qd+9 e H Hd^2 L^2 Ld Nf^6 Q Qd+5 Bl ed H L Ld^2 Nf^6 Q Qd+15/2 Br ed H L Ld^2 Nf^6 Q Qd+5 ed Gl H L Ld^2 Nf^6 Q Qd+15/2 ed Gr H L Ld^2 Nf^6 Q Qd+9 ed H^2 Hd L Ld^2 Nf^6 Q Qd+2/9 L^3 Ld^3 Nf^6 Q Qd+23/9 d^3 dd^3 Nf^8 Q Qd+6 d^2 dd^2 e ed Nf^8 Q Qd+2 d dd e^2 ed^2 Nf^8 Q Qd+1/9 e^3 ed^3 Nf^8 Q Qd+12 d^2 dd^2 L Ld Nf^8 Q Qd+16 d dd e ed L Ld Nf^8 Q Qd+2 e^2 ed^2 L Ld Nf^8 Q Qd+10 d dd L^2 Ld^2 Nf^8 Q Qd+5 e ed L^2 Ld^2 Nf^8 Q Qd+14/9 L^3 Ld^3 Nf^8 Q Qd+d^2 dd H Hd^2 Nf^4 Q^2 Qd-1/2 dd^2 ed H^3 Nf^5 Q^2 Qd-1/2 d^2 dd Gl Hd Nf^5 Q^2 Qd+3/2 dd^2 ed H^3 Nf^6 Q^2 Qd+9 Bl d^2 dd Hd Nf^6 Q^2 Qd+6 Br d^2 dd Hd Nf^6 Q^2 Qd+6 Bl d e ed Hd Nf^6 Q^2 Qd+4 Br d e ed Hd Nf^6 Q^2 Qd+51/2 d^2 dd Gl Hd Nf^6 Q^2 Qd+12 d e ed Gl Hd Nf^6 Q^2 Qd+17 d^2 dd Gr Hd Nf^6 Q^2 Qd+8 d e ed Gr Hd Nf^6 Q^2 Qd+9 d^2 dd H Hd^2 Nf^6 Q^2 Qd+6 d e ed H Hd^2 Nf^6 Q^2 Qd+15 Bl d Hd L Ld Nf^6 Q^2 Qd+10 Br d Hd L Ld Nf^6 Q^2 Qd+30 d Gl Hd L Ld Nf^6 Q^2 Qd+20 d Gr Hd L Ld Nf^6 Q^2 Qd+18 d H Hd^2 L Ld Nf^6 Q^2 Qd+12 d^2 dd ed Ld Nf^8 Q^2 Qd+4 d e ed^2 Ld Nf^8 Q^2 Qd+10 d ed L Ld^2 Nf^8 Q^2 Qd-1/3 dd Gr H L Nf^4 Q^3 Qd+1/2 Bl dd H L Nf^5 Q^3 Qd+15/2 Bl dd H L Nf^6 Q^3 Qd+5 Br dd H L Nf^6 Q^3 Qd+20 dd Gl H L Nf^6 Q^3 Qd+40/3 dd Gr H L Nf^6 Q^3 Qd+9 dd H^2 Hd L Nf^6 Q^3 Qd-1/4 dd e L^2 Nf^6 Q^3 Qd+25/4 dd e L^2 Nf^8 Q^3 Qd-1/4 Bl ed H Nf^3 Q^4 Qd+1/8 Bl ed H Nf^4 Q^4 Qd-1/4 Br ed H Nf^4 Q^4 Qd-1/3 ed Gr H Nf^4 Q^4 Qd-1/4 ed H^2 Hd Nf^4 Q^4 Qd+1/4 Bl ed H Nf^5 Q^4 Qd-1/4 d dd L Nf^5 Q^4 Qd-1/4 e ed L Nf^5 Q^4 Qd-1/4 L^2 Ld Nf^5 Q^4 Qd+15/8 Bl ed H Nf^6 Q^4 Qd+5/4 Br ed H Nf^6 Q^4 Qd+5 ed Gl H Nf^6 Q^4 Qd+10/3 ed Gr H Nf^6 Q^4 Qd+9/4 ed H^2 Hd Nf^6 Q^4 Qd-11/24 d dd L Nf^6 Q^4 Qd-1/8 e ed L Nf^6 Q^4 Qd-3/8 L^2 Ld Nf^6 Q^4 Qd+1/4 d dd L Nf^7 Q^4 Qd+1/4 e ed L Nf^7 Q^4 Qd+1/4 L^2 Ld Nf^7 Q^4 Qd+275/24 d dd L Nf^8 Q^4 Qd+25/8 e ed L Nf^8 Q^4 Qd+35/8 L^2 Ld Nf^8 Q^4 Qd-1/12 d ed Nf^5 Q^5 Qd-7/24 d ed Nf^6 Q^5 Qd+1/12 d ed Nf^7 Q^5 Qd+55/24 d ed Nf^8 Q^5 Qd+Bl^2 dd^2 H^2 Nf^2 Qd^2+3/2 Br^2 dd^2 H^2 Nf^2 Qd^2+3/2 dd^2 Gl^2 H^2 Nf^2 Qd^2+11/4 dd^2 Gr^2 H^2 Nf^2 Qd^2-1/2 Br dd^2 H^3 Hd Nf^2 Qd^2+dd^2 H^4 Hd^2 Nf^2 Qd^2-1/2 dd^2 Gr^2 H^2 Nf^3 Qd^2-1/2 Bl^2 d e Hd^2 Nf^3 Qd^2+1/2 Bl Br d e Hd^2 Nf^3 Qd^2-1/2 Br^2 d e Hd^2 Nf^3 Qd^2-d e Gr^2 Hd^2 Nf^3 Qd^2-1/2 Bl d e H Hd^3 Nf^3 Qd^2+1/2 Br d e H Hd^3 Nf^3 Qd^2-1/2 d e H^2 Hd^4 Nf^3 Qd^2+1/8 d^4 L^2 Nf^3 Qd^2-1/6 d H^3 L^3 Nf^3 Qd^2+Bl^2 dd^2 H^2 Nf^4 Qd^2+3/2 Br^2 dd^2 H^2 Nf^4 Qd^2+2 Bl dd^2 Gl H^2 Nf^4 Qd^2+7/2 dd^2 Gl^2 H^2 Nf^4 Qd^2+6 Br dd^2 Gr H^2 Nf^4 Qd^2+39/4 dd^2 Gr^2 H^2 Nf^4 Qd^2+3/2 Br dd^2 H^3 Hd Nf^4 Qd^2+3 dd^2 Gr H^3 Hd Nf^4 Qd^2+1/2 Bl^2 d e Hd^2 Nf^4 Qd^2+1/2 Bl Br d e Hd^2 Nf^4 Qd^2+1/2 Br^2 d e Hd^2 Nf^4 Qd^2+2 Bl d e Gl Hd^2 Nf^4 Qd^2+Br d e Gl Hd^2 Nf^4 Qd^2+3 d e Gl^2 Hd^2 Nf^4 Qd^2+Bl d e Gr Hd^2 Nf^4 Qd^2+2 Br d e Gr Hd^2 Nf^4 Qd^2+3 d e Gl Gr Hd^2 Nf^4 Qd^2+3 d e Gr^2 Hd^2 Nf^4 Qd^2+dd^2 H^4 Hd^2 Nf^4 Qd^2+1/2 Bl d e H Hd^3 Nf^4 Qd^2+1/2 Br d e H Hd^3 Nf^4 Qd^2+d e Gl H Hd^3 Nf^4 Qd^2+d e Gr H Hd^3 Nf^4 Qd^2+1/2 d e H^2 Hd^4 Nf^4 Qd^2+dd^2 e H^2 Hd L Nf^4 Qd^2+35/48 d^4 L^2 Nf^4 Qd^2+dd^2 e^2 L^2 Nf^4 Qd^2-1/6 d H^3 L^3 Nf^4 Qd^2+1/2 dd^2 ed H^3 Ld Nf^4 Qd^2-1/2 Bl d Hd L Ld^2 Nf^4 Qd^2+1/4 Br d Hd L Ld^2 Nf^4 Qd^2-1/2 d H Hd^2 L Ld^2 Nf^4 Qd^2-1/2 d e^2 Hd^3 L Nf^5 Qd^2+1/4 d^4 L^2 Nf^5 Qd^2-1/3 d H^3 L^3 Nf^5 Qd^2+Bl d^2 dd Hd Ld Nf^5 Qd^2-3/2 Br d^2 dd Hd Ld Nf^5 Qd^2-3/2 d^2 dd H Hd^2 Ld Nf^5 Qd^2-1/4 d^2 dd ed Ld^2 Nf^5 Qd^2-3/4 d e ed^2 Ld^2 Nf^5 Qd^2-1/2 d Gr Hd L Ld^2 Nf^5 Qd^2+1/6 d ed L Ld^3 Nf^5 Qd^2+2 Bl dd^2 e H L Nf^6 Qd^2+3 Br dd^2 e H L Nf^6 Qd^2+4 dd^2 e Gl H L Nf^6 Qd^2+6 dd^2 e Gr H L Nf^6 Qd^2+3 dd^2 e H^2 Hd L Nf^6 Qd^2+1/2 d e^2 Hd^3 L Nf^6 Qd^2+1/4 d^4 L^2 Nf^6 Qd^2+2/3 d H^3 L^3 Nf^6 Qd^2+5/2 dd^2 ed H^3 Ld Nf^6 Qd^2+3 Bl d^2 dd Hd Ld Nf^6 Qd^2+9/2 Br d^2 dd Hd Ld Nf^6 Qd^2+2 Bl d e ed Hd Ld Nf^6 Qd^2+3 Br d e ed Hd Ld Nf^6 Qd^2+8 d^2 dd Gl Hd Ld Nf^6 Qd^2+4 d e ed Gl Hd Ld Nf^6 Qd^2+12 d^2 dd Gr Hd Ld Nf^6 Qd^2+6 d e ed Gr Hd Ld Nf^6 Qd^2+9/2 d^2 dd H Hd^2 Ld Nf^6 Qd^2+3 d e ed H Hd^2 Ld Nf^6 Qd^2-1/4 d^2 dd ed Ld^2 Nf^6 Qd^2-1/4 d e ed^2 Ld^2 Nf^6 Qd^2+5/2 Bl d Hd L Ld^2 Nf^6 Qd^2+15/4 Br d Hd L Ld^2 Nf^6 Qd^2+5 d Gl Hd L Ld^2 Nf^6 Qd^2+15/2 d Gr Hd L Ld^2 Nf^6 Qd^2+9/2 d H Hd^2 L Ld^2 Nf^6 Qd^2-1/12 d ed L Ld^3 Nf^6 Qd^2+1/8 d^4 L^2 Nf^7 Qd^2-5/4 d^2 dd ed Ld^2 Nf^7 Qd^2-1/4 d e ed^2 Ld^2 Nf^7 Qd^2-1/6 d ed L Ld^3 Nf^7 Qd^2+25/48 d^4 L^2 Nf^8 Qd^2+dd^2 e^2 L^2 Nf^8 Qd^2+15/4 d^2 dd ed Ld^2 Nf^8 Qd^2+5/4 d e ed^2 Ld^2 Nf^8 Qd^2+25/12 d ed L Ld^3 Nf^8 Qd^2+d dd^2 H^2 Hd Nf^4 Q Qd^2-1/2 d dd^2 Gr H Nf^5 Q Qd^2-1/2 d^2 e Hd^3 Nf^5 Q Qd^2+6 Bl d dd^2 H Nf^6 Q Qd^2+9 Br d dd^2 H Nf^6 Q Qd^2+4 Bl dd e ed H Nf^6 Q Qd^2+6 Br dd e ed H Nf^6 Q Qd^2+17 d dd^2 Gl H Nf^6 Q Qd^2+8 dd e ed Gl H Nf^6 Q Qd^2+51/2 d dd^2 Gr H Nf^6 Q Qd^2+12 dd e ed Gr H Nf^6 Q Qd^2+9 d dd^2 H^2 Hd Nf^6 Q Qd^2+6 dd e ed H^2 Hd Nf^6 Q Qd^2+3/2 d^2 e Hd^3 Nf^6 Q Qd^2+10 Bl dd H L Ld Nf^6 Q Qd^2+15 Br dd H L Ld Nf^6 Q Qd^2+20 dd Gl H L Ld Nf^6 Q Qd^2+30 dd Gr H L Ld Nf^6 Q Qd^2+18 dd H^2 Hd L Ld Nf^6 Q Qd^2+12 d dd^2 e L Nf^8 Q Qd^2+4 dd e^2 ed L Nf^8 Q Qd^2+10 dd e L^2 Ld Nf^8 Q Qd^2-Bl^3 Nf^2 Q^2 Qd^2-Bl^2 Br Nf^2 Q^2 Qd^2-Bl Br^2 Nf^2 Q^2 Qd^2-Br^3 Nf^2 Q^2 Qd^2-3 Bl Gl^2 Nf^2 Q^2 Qd^2-5/2 Br Gl^2 Nf^2 Q^2 Qd^2-5/2 Bl Gr^2 Nf^2 Q^2 Qd^2-3 Br Gr^2 Nf^2 Q^2 Qd^2+1/2 Bl^2 H Hd Nf^2 Q^2 Qd^2+1/2 Bl Br H Hd Nf^2 Q^2 Qd^2+1/2 Br^2 H Hd Nf^2 Q^2 Qd^2+5/4 Gl^2 H Hd Nf^2 Q^2 Qd^2+1/4 Gl Gr H Hd Nf^2 Q^2 Qd^2+5/4 Gr^2 H Hd Nf^2 Q^2 Qd^2-Bl H^2 Hd^2 Nf^2 Q^2 Qd^2-Br H^2 Hd^2 Nf^2 Q^2 Qd^2+H^3 Hd^3 Nf^2 Q^2 Qd^2+1/2 Gl^2 H Hd Nf^3 Q^2 Qd^2-1/2 Gl Gr H Hd Nf^3 Q^2 Qd^2+1/2 Gr^2 H Hd Nf^3 Q^2 Qd^2+Bl^3 Nf^4 Q^2 Qd^2+Bl^2 Br Nf^4 Q^2 Qd^2+Bl Br^2 Nf^4 Q^2 Qd^2+Br^3 Nf^4 Q^2 Qd^2+7/2 d^2 dd^2 Nf^4 Q^2 Qd^2+e^2 ed^2 Nf^4 Q^2 Qd^2+4 Bl^2 Gl Nf^4 Q^2 Qd^2+4 Bl Br Gl Nf^4 Q^2 Qd^2+2 Br^2 Gl Nf^4 Q^2 Qd^2+13 Bl Gl^2 Nf^4 Q^2 Qd^2+13/2 Br Gl^2 Nf^4 Q^2 Qd^2+17 Gl^3 Nf^4 Q^2 Qd^2+2 Bl^2 Gr Nf^4 Q^2 Qd^2+4 Bl Br Gr Nf^4 Q^2 Qd^2+4 Br^2 Gr Nf^4 Q^2 Qd^2+13 Bl Gl Gr Nf^4 Q^2 Qd^2+13 Br Gl Gr Nf^4 Q^2 Qd^2+25 Gl^2 Gr Nf^4 Q^2 Qd^2+13/2 Bl Gr^2 Nf^4 Q^2 Qd^2+13 Br Gr^2 Nf^4 Q^2 Qd^2+25 Gl Gr^2 Nf^4 Q^2 Qd^2+17 Gr^3 Nf^4 Q^2 Qd^2+5/2 Bl^2 H Hd Nf^4 Q^2 Qd^2+5/2 Bl Br H Hd Nf^4 Q^2 Qd^2+5/2 Br^2 H Hd Nf^4 Q^2 Qd^2+10 Bl Gl H Hd Nf^4 Q^2 Qd^2+5 Br Gl H Hd Nf^4 Q^2 Qd^2+65/4 Gl^2 H Hd Nf^4 Q^2 Qd^2+5 Bl Gr H Hd Nf^4 Q^2 Qd^2+10 Br Gr H Hd Nf^4 Q^2 Qd^2+65/4 Gl Gr H Hd Nf^4 Q^2 Qd^2+65/4 Gr^2 H Hd Nf^4 Q^2 Qd^2+3 Bl H^2 Hd^2 Nf^4 Q^2 Qd^2+3 Br H^2 Hd^2 Nf^4 Q^2 Qd^2+6 Gl H^2 Hd^2 Nf^4 Q^2 Qd^2+6 Gr H^2 Hd^2 Nf^4 Q^2 Qd^2+3 H^3 Hd^3 Nf^4 Q^2 Qd^2-1/2 Bl e Hd L Nf^4 Q^2 Qd^2-1/2 Br ed H Ld Nf^4 Q^2 Qd^2+3 L^2 Ld^2 Nf^4 Q^2 Qd^2+15/2 Bl e Hd L Nf^6 Q^2 Qd^2+5 Br e Hd L Nf^6 Q^2 Qd^2+15 e Gl Hd L Nf^6 Q^2 Qd^2+10 e Gr Hd L Nf^6 Q^2 Qd^2+9 e H Hd^2 L Nf^6 Q^2 Qd^2+5 Bl ed H Ld Nf^6 Q^2 Qd^2+15/2 Br ed H Ld Nf^6 Q^2 Qd^2+10 ed Gl H Ld Nf^6 Q^2 Qd^2+15 ed Gr H Ld Nf^6 Q^2 Qd^2+9 ed H^2 Hd Ld Nf^6 Q^2 Qd^2+23/2 d^2 dd^2 Nf^8 Q^2 Qd^2+12 d dd e ed Nf^8 Q^2 Qd^2+e^2 ed^2 Nf^8 Q^2 Qd^2+30 d dd L Ld Nf^8 Q^2 Qd^2+10 e ed L Ld Nf^8 Q^2 Qd^2+7 L^2 Ld^2 Nf^8 Q^2 Qd^2+1/6 d Gr Hd Nf^3 Q^3 Qd^2-1/2 Bl d Hd Nf^4 Q^3 Qd^2-1/4 d Gl Hd Nf^4 Q^3 Qd^2-1/6 d Gr Hd Nf^4 Q^3 Qd^2-1/6 d Gr Hd Nf^5 Q^3 Qd^2+15/2 Bl d Hd Nf^6 Q^3 Qd^2+5 Br d Hd Nf^6 Q^3 Qd^2+85/4 d Gl Hd Nf^6 Q^3 Qd^2+85/6 d Gr Hd Nf^6 Q^3 Qd^2+9 d H Hd^2 Nf^6 Q^3 Qd^2+10 d ed Ld Nf^8 Q^3 Qd^2+1/12 L Nf^4 Q^5 Qd^2-1/4 L Nf^5 Q^5 Qd^2-7/24 L Nf^6 Q^5 Qd^2+1/4 L Nf^7 Q^5 Qd^2+77/24 L Nf^8 Q^5 Qd^2+2/3 dd^3 H^3 Nf^2 Qd^3+1/3 Gl^3 Ld Nf^2 Qd^3+1/3 Br^2 Gr Ld Nf^2 Qd^3+Gr^3 Ld Nf^2 Qd^3+1/3 Bl^2 H Hd Ld Nf^2 Qd^3-1/3 Bl Gl H Hd Ld Nf^2 Qd^3-1/6 Bl e^2 ed Hd Nf^3 Qd^3+1/6 e^2 ed Gl Hd Nf^3 Qd^3+1/2 Br^2 H Hd Ld Nf^3 Qd^3+Br H^2 Hd^2 Ld Nf^3 Qd^3-2/9 L^2 Ld^3 Nf^3 Qd^3+1/2 dd^3 H^3 Nf^4 Qd^3+1/6 Bl e^2 ed Hd Nf^4 Qd^3-1/3 d dd e Gl Hd Nf^4 Qd^3-1/6 e^2 ed Gl Hd Nf^4 Qd^3+Bl^2 Br Ld Nf^4 Qd^3+Br^3 Ld Nf^4 Qd^3+1/12 d^2 dd^2 Ld Nf^4 Qd^3+1/12 e^2 ed^2 Ld Nf^4 Qd^3+2 Bl Br Gl Ld Nf^4 Qd^3+2 Bl Gl^2 Ld Nf^4 Qd^3+3 Br Gl^2 Ld Nf^4 Qd^3+8/3 Gl^3 Ld Nf^4 Qd^3+2 Bl^2 Gr Ld Nf^4 Qd^3+14/3 Br^2 Gr Ld Nf^4 Qd^3+6 Bl Gl Gr Ld Nf^4 Qd^3+11 Gl^2 Gr Ld Nf^4 Qd^3+13 Br Gr^2 Ld Nf^4 Qd^3+16 Gr^3 Ld Nf^4 Qd^3+5/3 Bl^2 H Hd Ld Nf^4 Qd^3+5/2 Br^2 H Hd Ld Nf^4 Qd^3+10/3 Bl Gl H Hd Ld Nf^4 Qd^3+5 Gl^2 H Hd Ld Nf^4 Qd^3+10 Br Gr H Hd Ld Nf^4 Qd^3+15 Gr^2 H Hd Ld Nf^4 Qd^3+3 Br H^2 Hd^2 Ld Nf^4 Qd^3+6 Gr H^2 Hd^2 Ld Nf^4 Qd^3+2 H^3 Hd^3 Ld Nf^4 Qd^3+1/3 Bl e Hd L Ld Nf^4 Qd^3-1/3 e Gl Hd L Ld Nf^4 Qd^3-1/4 Br ed H Ld^2 Nf^4 Qd^3-1/4 ed H^2 Hd Ld^2 Nf^4 Qd^3+2/9 L^2 Ld^3 Nf^4 Qd^3-1/3 Bl e^2 ed Hd Nf^5 Qd^3+1/2 Br e^2 ed Hd Nf^5 Qd^3-2/3 e^2 ed Gl Hd Nf^5 Qd^3+e^2 ed Gr Hd Nf^5 Qd^3+1/2 e^2 ed H Hd^2 Nf^5 Qd^3+1/6 e^2 ed^2 Ld Nf^5 Qd^3+1/2 Br e Hd L Ld Nf^5 Qd^3+1/2 Br ed H Ld^2 Nf^5 Qd^3-1/2 ed Gr H Ld^2 Nf^5 Qd^3+1/2 ed H^2 Hd Ld^2 Nf^5 Qd^3-1/6 e ed L Ld^2 Nf^5 Qd^3-1/18 L^2 Ld^3 Nf^5 Qd^3+5/6 dd^3 H^3 Nf^6 Qd^3+2 Bl d dd e Hd Nf^6 Qd^3+3 Br d dd e Hd Nf^6 Qd^3+1/3 Bl e^2 ed Hd Nf^6 Qd^3+1/2 Br e^2 ed Hd Nf^6 Qd^3+16/3 d dd e Gl Hd Nf^6 Qd^3+2/3 e^2 ed Gl Hd Nf^6 Qd^3+8 d dd e Gr Hd Nf^6 Qd^3+e^2 ed Gr Hd Nf^6 Qd^3+3 d dd e H Hd^2 Nf^6 Qd^3+1/2 e^2 ed H Hd^2 Nf^6 Qd^3-1/6 d^2 dd^2 Ld Nf^6 Qd^3+5/3 Bl e Hd L Ld Nf^6 Qd^3+5/2 Br e Hd L Ld Nf^6 Qd^3+10/3 e Gl Hd L Ld Nf^6 Qd^3+5 e Gr Hd L Ld Nf^6 Qd^3+3 e H Hd^2 L Ld Nf^6 Qd^3+15/4 Br ed H Ld^2 Nf^6 Qd^3+15/2 ed Gr H Ld^2 Nf^6 Qd^3+15/4 ed H^2 Hd Ld^2 Nf^6 Qd^3-1/4 d dd L Ld^2 Nf^6 Qd^3-1/12 e ed L Ld^2 Nf^6 Qd^3-7/36 L^2 Ld^3 Nf^6 Qd^3-1/2 d^2 dd^2 Ld Nf^7 Qd^3+1/3 e^2 ed^2 Ld Nf^7 Qd^3+1/6 e ed L Ld^2 Nf^7 Qd^3+5/18 L^2 Ld^3 Nf^7 Qd^3+55/12 d^2 dd^2 Ld Nf^8 Qd^3+5 d dd e ed Ld Nf^8 Qd^3+5/12 e^2 ed^2 Ld Nf^8 Qd^3+25/4 d dd L Ld^2 Nf^8 Qd^3+25/12 e ed L Ld^2 Nf^8 Qd^3+35/36 L^2 Ld^3 Nf^8 Qd^3-1/3 d Gl Hd Ld Nf^4 Q Qd^3+1/2 Br d Hd Ld Nf^5 Q Qd^3+5 Bl d Hd Ld Nf^6 Q Qd^3+15/2 Br d Hd Ld Nf^6 Q Qd^3+40/3 d Gl Hd Ld Nf^6 Q Qd^3+20 d Gr Hd Ld Nf^6 Q Qd^3+9 d H Hd^2 Ld Nf^6 Q Qd^3-1/4 d ed Ld^2 Nf^6 Q Qd^3+25/4 d ed Ld^2 Nf^8 Q Qd^3+1/6 dd Gl H Nf^3 Q^2 Qd^3-1/2 Br dd H Nf^4 Q^2 Qd^3-1/6 dd Gl H Nf^4 Q^2 Qd^3-1/4 dd Gr H Nf^4 Q^2 Qd^3-1/6 dd Gl H Nf^5 Q^2 Qd^3+5 Bl dd H Nf^6 Q^2 Qd^3+15/2 Br dd H Nf^6 Q^2 Qd^3+85/6 dd Gl H Nf^6 Q^2 Qd^3+85/4 dd Gr H Nf^6 Q^2 Qd^3+9 dd H^2 Hd Nf^6 Q^2 Qd^3+10 dd e L Nf^8 Q^2 Qd^3+4/9 d dd Nf^4 Q^3 Qd^3+2/3 e ed Nf^4 Q^3 Qd^3+2/3 L Ld Nf^4 Q^3 Qd^3-2/9 d dd Nf^6 Q^3 Qd^3+115/9 d dd Nf^8 Q^3 Qd^3+10/3 e ed Nf^8 Q^3 Qd^3+28/3 L Ld Nf^8 Q^3 Qd^3-1/4 Br dd H Ld Nf^3 Qd^4-1/4 dd H^2 Hd Ld Nf^3 Qd^4-1/8 Br dd H Ld Nf^4 Qd^4-1/8 dd H^2 Hd Ld Nf^4 Qd^4-23/24 d dd^2 e Nf^5 Qd^4-1/8 dd e^2 ed Nf^5 Qd^4+3/4 Br dd H Ld Nf^5 Qd^4+3/4 dd H^2 Hd Ld Nf^5 Qd^4-1/4 dd e L Ld Nf^5 Qd^4-7/24 d dd^2 e Nf^6 Qd^4-1/8 dd e^2 ed Nf^6 Qd^4+45/8 Br dd H Ld Nf^6 Qd^4+15 dd Gr H Ld Nf^6 Qd^4+45/8 dd H^2 Hd Ld Nf^6 Qd^4-1/8 dd e L Ld Nf^6 Qd^4-1/24 d dd^2 e Nf^7 Qd^4+5/8 dd e^2 ed Nf^7 Qd^4+1/4 dd e L Ld Nf^7 Qd^4+55/24 d dd^2 e Nf^8 Qd^4+5/8 dd e^2 ed Nf^8 Qd^4+25/8 dd e L Ld Nf^8 Qd^4-1/4 Br e Hd Nf^3 Q Qd^4-1/4 Bl e Hd Nf^4 Q Qd^4+1/8 Br e Hd Nf^4 Q Qd^4-1/3 e Gl Hd Nf^4 Q Qd^4-1/4 e H Hd^2 Nf^4 Q Qd^4+1/4 Br e Hd Nf^5 Q Qd^4-1/4 d dd Ld Nf^5 Q Qd^4-1/4 e ed Ld Nf^5 Q Qd^4-1/4 L Ld^2 Nf^5 Q Qd^4+5/4 Bl e Hd Nf^6 Q Qd^4+15/8 Br e Hd Nf^6 Q Qd^4+10/3 e Gl Hd Nf^6 Q Qd^4+5 e Gr Hd Nf^6 Q Qd^4+9/4 e H Hd^2 Nf^6 Q Qd^4-11/24 d dd Ld Nf^6 Q Qd^4-1/8 e ed Ld Nf^6 Q Qd^4-3/8 L Ld^2 Nf^6 Q Qd^4+1/4 d dd Ld Nf^7 Q Qd^4+1/4 e ed Ld Nf^7 Q Qd^4+1/4 L Ld^2 Nf^7 Q Qd^4+275/24 d dd Ld Nf^8 Q Qd^4+25/8 e ed Ld Nf^8 Q Qd^4+35/8 L Ld^2 Nf^8 Q Qd^4+209/72 Nf^4 Q^4 Qd^4-5/36 Nf^6 Q^4 Qd^4+161/72 Nf^8 Q^4 Qd^4-1/12 dd e Nf^5 Q Qd^5-7/24 dd e Nf^6 Q Qd^5+1/12 dd e Nf^7 Q Qd^5+55/24 dd e Nf^8 Q Qd^5+1/12 Ld Nf^4 Q^2 Qd^5-1/4 Ld Nf^5 Q^2 Qd^5-7/24 Ld Nf^6 Q^2 Qd^5+1/4 Ld Nf^7 Q^2 Qd^5+77/24 Ld Nf^8 Q^2 Qd^5+1/36 Ld^2 Nf^3 Qd^6+91/72 Ld^2 Nf^4 Qd^6-5/36 Ld^2 Nf^5 Qd^6+1/18 Ld^2 Nf^6 Qd^6+1/9 Ld^2 Nf^7 Qd^6+49/72 Ld^2 Nf^8 Qd^6+2 Bl^3 Br d dd Nf^2 t+Bl^2 Br^2 d dd Nf^2 t+2 Bl Br^3 d dd Nf^2 t-1/3 Bl d^3 dd^3 Nf^2 t-1/3 Br d^3 dd^3 Nf^2 t+2 Bl^3 Br e ed Nf^2 t+Bl^2 Br^2 e ed Nf^2 t+2 Bl Br^3 e ed Nf^2 t-1/9 Bl e^3 ed^3 Nf^2 t-1/9 Br e^3 ed^3 Nf^2 t+3 Bl^3 d dd Gl Nf^2 t+5 Bl^2 Br d dd Gl Nf^2 t+3 Bl Br^2 d dd Gl Nf^2 t+2 Br^3 d dd Gl Nf^2 t+1/9 d^3 dd^3 Gl Nf^2 t+13 Bl^2 d dd Gl^2 Nf^2 t+14 Bl Br d dd Gl^2 Nf^2 t+4 Br^2 d dd Gl^2 Nf^2 t+4 Bl^2 e ed Gl^2 Nf^2 t+5 Bl Br e ed Gl^2 Nf^2 t+Br^2 e ed Gl^2 Nf^2 t+28 Bl d dd Gl^3 Nf^2 t+15 Br d dd Gl^3 Nf^2 t+5 Bl e ed Gl^3 Nf^2 t+3 Br e ed Gl^3 Nf^2 t+26 d dd Gl^4 Nf^2 t+4 e ed Gl^4 Nf^2 t+2 Bl^3 d dd Gr Nf^2 t+3 Bl^2 Br d dd Gr Nf^2 t+5 Bl Br^2 d dd Gr Nf^2 t+3 Br^3 d dd Gr Nf^2 t+1/9 d^3 dd^3 Gr Nf^2 t+15 Bl^2 d dd Gl Gr Nf^2 t+24 Bl Br d dd Gl Gr Nf^2 t+15 Br^2 d dd Gl Gr Nf^2 t+5 Bl^2 e ed Gl Gr Nf^2 t+8 Bl Br e ed Gl Gr Nf^2 t+5 Br^2 e ed Gl Gr Nf^2 t+45 Bl d dd Gl^2 Gr Nf^2 t+40 Br d dd Gl^2 Gr Nf^2 t+9 Bl e ed Gl^2 Gr Nf^2 t+8 Br e ed Gl^2 Gr Nf^2 t+60 d dd Gl^3 Gr Nf^2 t+12 e ed Gl^3 Gr Nf^2 t+4 Bl^2 d dd Gr^2 Nf^2 t+14 Bl Br d dd Gr^2 Nf^2 t+13 Br^2 d dd Gr^2 Nf^2 t+Bl^2 e ed Gr^2 Nf^2 t+5 Bl Br e ed Gr^2 Nf^2 t+4 Br^2 e ed Gr^2 Nf^2 t+40 Bl d dd Gl Gr^2 Nf^2 t+45 Br d dd Gl Gr^2 Nf^2 t+8 Bl e ed Gl Gr^2 Nf^2 t+9 Br e ed Gl Gr^2 Nf^2 t+80 d dd Gl^2 Gr^2 Nf^2 t+16 e ed Gl^2 Gr^2 Nf^2 t+15 Bl d dd Gr^3 Nf^2 t+28 Br d dd Gr^3 Nf^2 t+3 Bl e ed Gr^3 Nf^2 t+5 Br e ed Gr^3 Nf^2 t+60 d dd Gl Gr^3 Nf^2 t+12 e ed Gl Gr^3 Nf^2 t+26 d dd Gr^4 Nf^2 t+4 e ed Gr^4 Nf^2 t+3 Bl^3 d dd H Hd Nf^2 t+3 Bl^2 Br d dd H Hd Nf^2 t+3 Bl Br^2 d dd H Hd Nf^2 t+3 Br^3 d dd H Hd Nf^2 t+1/3 d^3 dd^3 H Hd Nf^2 t+3 Bl^3 e ed H Hd Nf^2 t+3 Bl^2 Br e ed H Hd Nf^2 t+3 Bl Br^2 e ed H Hd Nf^2 t+3 Br^3 e ed H Hd Nf^2 t+1/9 e^3 ed^3 H Hd Nf^2 t+7 Bl^2 d dd Gl H Hd Nf^2 t+7 Bl Br d dd Gl H Hd Nf^2 t+3 Br^2 d dd Gl H Hd Nf^2 t+20 Bl d dd Gl^2 H Hd Nf^2 t+10 Br d dd Gl^2 H Hd Nf^2 t+7 Bl e ed Gl^2 H Hd Nf^2 t+3 Br e ed Gl^2 H Hd Nf^2 t+22 d dd Gl^3 H Hd Nf^2 t+5 e ed Gl^3 H Hd Nf^2 t+3 Bl^2 d dd Gr H Hd Nf^2 t+7 Bl Br d dd Gr H Hd Nf^2 t+7 Br^2 d dd Gr H Hd Nf^2 t+21 Bl d dd Gl Gr H Hd Nf^2 t+21 Br d dd Gl Gr H Hd Nf^2 t+7 Bl e ed Gl Gr H Hd Nf^2 t+7 Br e ed Gl Gr H Hd Nf^2 t+35 d dd Gl^2 Gr H Hd Nf^2 t+7 e ed Gl^2 Gr H Hd Nf^2 t+10 Bl d dd Gr^2 H Hd Nf^2 t+20 Br d dd Gr^2 H Hd Nf^2 t+3 Bl e ed Gr^2 H Hd Nf^2 t+7 Br e ed Gr^2 H Hd Nf^2 t+35 d dd Gl Gr^2 H Hd Nf^2 t+7 e ed Gl Gr^2 H Hd Nf^2 t+22 d dd Gr^3 H Hd Nf^2 t+5 e ed Gr^3 H Hd Nf^2 t+2 Bl^2 d dd H^2 Hd^2 Nf^2 t+3 Bl Br d dd H^2 Hd^2 Nf^2 t+2 Br^2 d dd H^2 Hd^2 Nf^2 t+2 Bl^2 e ed H^2 Hd^2 Nf^2 t+3 Bl Br e ed H^2 Hd^2 Nf^2 t+2 Br^2 e ed H^2 Hd^2 Nf^2 t+5 Bl d dd Gl H^2 Hd^2 Nf^2 t+3 Br d dd Gl H^2 Hd^2 Nf^2 t+7 d dd Gl^2 H^2 Hd^2 Nf^2 t+2 e ed Gl^2 H^2 Hd^2 Nf^2 t+3 Bl d dd Gr H^2 Hd^2 Nf^2 t+5 Br d dd Gr H^2 Hd^2 Nf^2 t+9 d dd Gl Gr H^2 Hd^2 Nf^2 t+3 e ed Gl Gr H^2 Hd^2 Nf^2 t+7 d dd Gr^2 H^2 Hd^2 Nf^2 t+2 e ed Gr^2 H^2 Hd^2 Nf^2 t+2 Bl d dd H^3 Hd^3 Nf^2 t+2 Br d dd H^3 Hd^3 Nf^2 t+2 Bl e ed H^3 Hd^3 Nf^2 t+2 Br e ed H^3 Hd^3 Nf^2 t+2 d dd Gl H^3 Hd^3 Nf^2 t+2 d dd Gr H^3 Hd^3 Nf^2 t+d dd H^4 Hd^4 Nf^2 t+e ed H^4 Hd^4 Nf^2 t-1/3 Bl dd^3 H^3 L Nf^2 t+1/3 dd^3 Gl H^3 L Nf^2 t-1/3 dd^3 H^4 Hd L Nf^2 t-1/3 ed H^5 L^3 Nf^2 t-1/3 Br d^3 Hd^3 Ld Nf^2 t+1/3 d^3 Gr Hd^3 Ld Nf^2 t-1/3 d^3 H Hd^4 Ld Nf^2 t+2 Bl^3 Br L Ld Nf^2 t+Bl^2 Br^2 L Ld Nf^2 t+2 Bl Br^3 L Ld Nf^2 t+4 Bl^2 Gl^2 L Ld Nf^2 t+5 Bl Br Gl^2 L Ld Nf^2 t+Br^2 Gl^2 L Ld Nf^2 t+5 Bl Gl^3 L Ld Nf^2 t+3 Br Gl^3 L Ld Nf^2 t+4 Gl^4 L Ld Nf^2 t+5 Bl^2 Gl Gr L Ld Nf^2 t+8 Bl Br Gl Gr L Ld Nf^2 t+5 Br^2 Gl Gr L Ld Nf^2 t+9 Bl Gl^2 Gr L Ld Nf^2 t+8 Br Gl^2 Gr L Ld Nf^2 t+12 Gl^3 Gr L Ld Nf^2 t+Bl^2 Gr^2 L Ld Nf^2 t+5 Bl Br Gr^2 L Ld Nf^2 t+4 Br^2 Gr^2 L Ld Nf^2 t+8 Bl Gl Gr^2 L Ld Nf^2 t+9 Br Gl Gr^2 L Ld Nf^2 t+16 Gl^2 Gr^2 L Ld Nf^2 t+3 Bl Gr^3 L Ld Nf^2 t+5 Br Gr^3 L Ld Nf^2 t+12 Gl Gr^3 L Ld Nf^2 t+4 Gr^4 L Ld Nf^2 t+6 Bl^3 H Hd L Ld Nf^2 t+6 Bl^2 Br H Hd L Ld Nf^2 t+6 Bl Br^2 H Hd L Ld Nf^2 t+6 Br^3 H Hd L Ld Nf^2 t+14 Bl Gl^2 H Hd L Ld Nf^2 t+6 Br Gl^2 H Hd L Ld Nf^2 t+10 Gl^3 H Hd L Ld Nf^2 t+14 Bl Gl Gr H Hd L Ld Nf^2 t+14 Br Gl Gr H Hd L Ld Nf^2 t+14 Gl^2 Gr H Hd L Ld Nf^2 t+6 Bl Gr^2 H Hd L Ld Nf^2 t+14 Br Gr^2 H Hd L Ld Nf^2 t+14 Gl Gr^2 H Hd L Ld Nf^2 t+10 Gr^3 H Hd L Ld Nf^2 t+6 Bl^2 H^2 Hd^2 L Ld Nf^2 t+8 Bl Br H^2 Hd^2 L Ld Nf^2 t+6 Br^2 H^2 Hd^2 L Ld Nf^2 t+6 Gl^2 H^2 Hd^2 L Ld Nf^2 t+8 Gl Gr H^2 Hd^2 L Ld Nf^2 t+6 Gr^2 H^2 Hd^2 L Ld Nf^2 t+6 Bl H^3 Hd^3 L Ld Nf^2 t+6 Br H^3 Hd^3 L Ld Nf^2 t+4 H^4 Hd^4 L Ld Nf^2 t-1/3 e Hd^5 Ld^3 Nf^2 t-2/9 Bl L^3 Ld^3 Nf^2 t-2/9 Br L^3 Ld^3 Nf^2 t+2/9 H Hd L^3 Ld^3 Nf^2 t+1/3 e^3 ed^3 H Hd Nf^3 t+1/2 Br dd^3 H^3 L Nf^3 t-3/2 Bl^2 e^2 ed Hd L Nf^3 t-Bl Br e^2 ed Hd L Nf^3 t-1/2 Br^2 e^2 ed Hd L Nf^3 t-3/2 e^2 ed Gl^2 Hd L Nf^3 t-e^2 ed Gl Gr Hd L Nf^3 t-1/2 e^2 ed Gr^2 Hd L Nf^3 t-3/2 Bl e^2 ed H Hd^2 L Nf^3 t-1/2 Br e^2 ed H Hd^2 L Nf^3 t-1/2 e^2 ed H^2 Hd^3 L Nf^3 t+1/6 dd^3 e H^2 L^2 Nf^3 t+1/6 d^3 ed H^2 L^2 Nf^3 t+1/6 e^3 ed Hd^2 L^2 Nf^3 t-1/2 Bl^2 e ed^2 H Ld Nf^3 t-Bl Br e ed^2 H Ld Nf^3 t-3/2 Br^2 e ed^2 H Ld Nf^3 t-1/2 e ed^2 Gl^2 H Ld Nf^3 t-e ed^2 Gl Gr H Ld Nf^3 t-3/2 e ed^2 Gr^2 H Ld Nf^3 t-1/2 Bl e ed^2 H^2 Hd Ld Nf^3 t-3/2 Br e ed^2 H^2 Hd Ld Nf^3 t-1/2 e ed^2 H^3 Hd^2 Ld Nf^3 t+1/2 Bl d^3 Hd^3 Ld Nf^3 t-Bl e H Hd^2 L^2 Ld Nf^3 t-1/2 Br e H Hd^2 L^2 Ld Nf^3 t-1/2 e H^2 Hd^3 L^2 Ld Nf^3 t+1/6 e^2 Hd^2 L^3 Ld Nf^3 t+1/6 e ed^3 H^2 Ld^2 Nf^3 t+1/6 dd^3 e Hd^2 Ld^2 Nf^3 t+1/6 d^3 ed Hd^2 Ld^2 Nf^3 t-1/2 Bl ed H^2 Hd L Ld^2 Nf^3 t-Br ed H^2 Hd L Ld^2 Nf^3 t-1/2 ed H^3 Hd^2 L Ld^2 Nf^3 t+1/6 ed^2 H^2 L Ld^3 Nf^3 t+1/3 H Hd L^3 Ld^3 Nf^3 t+1/2 Bl d^3 dd^3 Nf^4 t+1/2 Br d^3 dd^3 Nf^4 t+1/2 Bl d^2 dd^2 e ed Nf^4 t+1/2 Br d^2 dd^2 e ed Nf^4 t+1/4 Bl d dd e^2 ed^2 Nf^4 t+1/4 Br d dd e^2 ed^2 Nf^4 t+5/36 Bl e^3 ed^3 Nf^4 t+5/36 Br e^3 ed^3 Nf^4 t+13/36 d^3 dd^3 Gl Nf^4 t+1/4 d dd e^2 ed^2 Gl Nf^4 t+13/36 d^3 dd^3 Gr Nf^4 t+1/4 d dd e^2 ed^2 Gr Nf^4 t-5/9 e^3 ed^3 H Hd Nf^4 t+1/3 Bl dd^3 H^3 L Nf^4 t+1/2 Br dd^3 H^3 L Nf^4 t+2/3 dd^3 Gl H^3 L Nf^4 t+dd^3 Gr H^3 L Nf^4 t+9 Bl^2 d dd e Hd L Nf^4 t+10 Bl Br d dd e Hd L Nf^4 t+5 Br^2 d dd e Hd L Nf^4 t+9/2 Bl^2 e^2 ed Hd L Nf^4 t+5 Bl Br e^2 ed Hd L Nf^4 t+5/2 Br^2 e^2 ed Hd L Nf^4 t+18 Bl d dd e Gl Hd L Nf^4 t+10 Br d dd e Gl Hd L Nf^4 t+27 d dd e Gl^2 Hd L Nf^4 t+9/2 e^2 ed Gl^2 Hd L Nf^4 t+10 Bl d dd e Gr Hd L Nf^4 t+12 Br d dd e Gr Hd L Nf^4 t+30 d dd e Gl Gr Hd L Nf^4 t+5 e^2 ed Gl Gr Hd L Nf^4 t+17 d dd e Gr^2 Hd L Nf^4 t+5/2 e^2 ed Gr^2 Hd L Nf^4 t+1/3 dd^3 H^4 Hd L Nf^4 t+13 Bl d dd e H Hd^2 L Nf^4 t+9 Br d dd e H Hd^2 L Nf^4 t+13/2 Bl e^2 ed H Hd^2 L Nf^4 t+9/2 Br e^2 ed H Hd^2 L Nf^4 t+13 d dd e Gl H Hd^2 L Nf^4 t+9 d dd e Gr H Hd^2 L Nf^4 t+7 d dd e H^2 Hd^3 L Nf^4 t+7/2 e^2 ed H^2 Hd^3 L Nf^4 t-5/6 dd^3 e H^2 L^2 Nf^4 t+1/3 d^3 ed H^2 L^2 Nf^4 t-1/2 d dd e^2 Hd^2 L^2 Nf^4 t-2/3 e^3 ed Hd^2 L^2 Nf^4 t+1/3 ed H^5 L^3 Nf^4 t+5 Bl^2 d dd ed H Ld Nf^4 t+10 Bl Br d dd ed H Ld Nf^4 t+9 Br^2 d dd ed H Ld Nf^4 t+5/2 Bl^2 e ed^2 H Ld Nf^4 t+5 Bl Br e ed^2 H Ld Nf^4 t+9/2 Br^2 e ed^2 H Ld Nf^4 t+12 Bl d dd ed Gl H Ld Nf^4 t+10 Br d dd ed Gl H Ld Nf^4 t+17 d dd ed Gl^2 H Ld Nf^4 t+5/2 e ed^2 Gl^2 H Ld Nf^4 t+10 Bl d dd ed Gr H Ld Nf^4 t+18 Br d dd ed Gr H Ld Nf^4 t+30 d dd ed Gl Gr H Ld Nf^4 t+5 e ed^2 Gl Gr H Ld Nf^4 t+27 d dd ed Gr^2 H Ld Nf^4 t+9/2 e ed^2 Gr^2 H Ld Nf^4 t+9 Bl d dd ed H^2 Hd Ld Nf^4 t+13 Br d dd ed H^2 Hd Ld Nf^4 t+9/2 Bl e ed^2 H^2 Hd Ld Nf^4 t+13/2 Br e ed^2 H^2 Hd Ld Nf^4 t+9 d dd ed Gl H^2 Hd Ld Nf^4 t+13 d dd ed Gr H^2 Hd Ld Nf^4 t+7 d dd ed H^3 Hd^2 Ld Nf^4 t+7/2 e ed^2 H^3 Hd^2 Ld Nf^4 t+1/2 Bl d^3 Hd^3 Ld Nf^4 t+1/3 Br d^3 Hd^3 Ld Nf^4 t+d^3 Gl Hd^3 Ld Nf^4 t+2/3 d^3 Gr Hd^3 Ld Nf^4 t+1/3 d^3 H Hd^4 Ld Nf^4 t+1/2 Bl d^2 dd^2 L Ld Nf^4 t+1/2 Br d^2 dd^2 L Ld Nf^4 t+1/4 Bl e^2 ed^2 L Ld Nf^4 t+1/4 Br e^2 ed^2 L Ld Nf^4 t+9 Bl^2 e Hd L^2 Ld Nf^4 t+10 Bl Br e Hd L^2 Ld Nf^4 t+5 Br^2 e Hd L^2 Ld Nf^4 t+9 e Gl^2 Hd L^2 Ld Nf^4 t+10 e Gl Gr Hd L^2 Ld Nf^4 t+5 e Gr^2 Hd L^2 Ld Nf^4 t+18 Bl e H Hd^2 L^2 Ld Nf^4 t+25/2 Br e H Hd^2 L^2 Ld Nf^4 t+23/2 e H^2 Hd^3 L^2 Ld Nf^4 t-1/12 e^2 Hd^2 L^3 Ld Nf^4 t-1/2 d dd ed^2 H^2 Ld^2 Nf^4 t-2/3 e ed^3 H^2 Ld^2 Nf^4 t+1/3 dd^3 e Hd^2 Ld^2 Nf^4 t-5/6 d^3 ed Hd^2 Ld^2 Nf^4 t+5 Bl^2 ed H L Ld^2 Nf^4 t+10 Bl Br ed H L Ld^2 Nf^4 t+9 Br^2 ed H L Ld^2 Nf^4 t+5 ed Gl^2 H L Ld^2 Nf^4 t+10 ed Gl Gr H L Ld^2 Nf^4 t+9 ed Gr^2 H L Ld^2 Nf^4 t+25/2 Bl ed H^2 Hd L Ld^2 Nf^4 t+18 Br ed H^2 Hd L Ld^2 Nf^4 t+23/2 ed H^3 Hd^2 L Ld^2 Nf^4 t+1/2 Bl d dd L^2 Ld^2 Nf^4 t+1/2 Br d dd L^2 Ld^2 Nf^4 t+1/2 Bl e ed L^2 Ld^2 Nf^4 t+1/2 Br e ed L^2 Ld^2 Nf^4 t+1/2 d dd Gl L^2 Ld^2 Nf^4 t+1/2 d dd Gr L^2 Ld^2 Nf^4 t+1/3 e Hd^5 Ld^3 Nf^4 t-1/12 ed^2 H^2 L Ld^3 Nf^4 t+13/36 Bl L^3 Ld^3 Nf^4 t+13/36 Br L^3 Ld^3 Nf^4 t+5/9 H Hd L^3 Ld^3 Nf^4 t-3/2 Bl d dd e^2 ed^2 Nf^5 t-3/2 Br d dd e^2 ed^2 Nf^5 t-1/2 Bl e^3 ed^3 Nf^5 t-1/2 Br e^3 ed^3 Nf^5 t-1/2 d^3 dd^3 Gl Nf^5 t-3/2 d dd e^2 ed^2 Gl Nf^5 t-1/2 d^3 dd^3 Gr Nf^5 t-3/2 d dd e^2 ed^2 Gr Nf^5 t-d dd e^2 ed^2 H Hd Nf^5 t-1/3 e^3 ed^3 H Hd Nf^5 t+1/3 dd^3 e H^2 L^2 Nf^5 t+5/6 d^3 ed H^2 L^2 Nf^5 t-3/2 d dd e^2 Hd^2 L^2 Nf^5 t-7/6 e^3 ed Hd^2 L^2 Nf^5 t-3/2 Bl e^2 ed^2 L Ld Nf^5 t-3/2 Br e^2 ed^2 L Ld Nf^5 t-2 e^2 ed^2 H Hd L Ld Nf^5 t-5/3 e^2 Hd^2 L^3 Ld Nf^5 t-3/2 d dd ed^2 H^2 Ld^2 Nf^5 t-7/6 e ed^3 H^2 Ld^2 Nf^5 t+5/6 dd^3 e Hd^2 Ld^2 Nf^5 t+1/3 d^3 ed Hd^2 Ld^2 Nf^5 t-d dd H Hd L^2 Ld^2 Nf^5 t-e ed H Hd L^2 Ld^2 Nf^5 t-5/3 ed^2 H^2 L Ld^3 Nf^5 t-1/2 Bl L^3 Ld^3 Nf^5 t-1/2 Br L^3 Ld^3 Nf^5 t-4/3 H Hd L^3 Ld^3 Nf^5 t+17/6 Bl d^3 dd^3 Nf^6 t+17/6 Br d^3 dd^3 Nf^6 t+17/2 Bl d^2 dd^2 e ed Nf^6 t+17/2 Br d^2 dd^2 e ed Nf^6 t+17/4 Bl d dd e^2 ed^2 Nf^6 t+17/4 Br d dd e^2 ed^2 Nf^6 t+17/36 Bl e^3 ed^3 Nf^6 t+17/36 Br e^3 ed^3 Nf^6 t+289/36 d^3 dd^3 Gl Nf^6 t+17 d^2 dd^2 e ed Gl Nf^6 t+17/4 d dd e^2 ed^2 Gl Nf^6 t+289/36 d^3 dd^3 Gr Nf^6 t+17 d^2 dd^2 e ed Gr Nf^6 t+17/4 d dd e^2 ed^2 Gr Nf^6 t+8/3 d^3 dd^3 H Hd Nf^6 t+8 d^2 dd^2 e ed H Hd Nf^6 t+4 d dd e^2 ed^2 H Hd Nf^6 t+4/9 e^3 ed^3 H Hd Nf^6 t+4/3 dd^3 e H^2 L^2 Nf^6 t+5/3 d^3 ed H^2 L^2 Nf^6 t+5 d dd e^2 Hd^2 L^2 Nf^6 t+5/3 e^3 ed Hd^2 L^2 Nf^6 t+17/2 Bl d^2 dd^2 L Ld Nf^6 t+17/2 Br d^2 dd^2 L Ld Nf^6 t+17 Bl d dd e ed L Ld Nf^6 t+17 Br d dd e ed L Ld Nf^6 t+17/4 Bl e^2 ed^2 L Ld Nf^6 t+17/4 Br e^2 ed^2 L Ld Nf^6 t+17 d^2 dd^2 Gl L Ld Nf^6 t+17 d dd e ed Gl L Ld Nf^6 t+17 d^2 dd^2 Gr L Ld Nf^6 t+17 d dd e ed Gr L Ld Nf^6 t+16 d^2 dd^2 H Hd L Ld Nf^6 t+32 d dd e ed H Hd L Ld Nf^6 t+8 e^2 ed^2 H Hd L Ld Nf^6 t+55/12 e^2 Hd^2 L^3 Ld Nf^6 t+5 d dd ed^2 H^2 Ld^2 Nf^6 t+5/3 e ed^3 H^2 Ld^2 Nf^6 t+5/3 dd^3 e Hd^2 Ld^2 Nf^6 t+4/3 d^3 ed Hd^2 Ld^2 Nf^6 t+17/2 Bl d dd L^2 Ld^2 Nf^6 t+17/2 Br d dd L^2 Ld^2 Nf^6 t+17/2 Bl e ed L^2 Ld^2 Nf^6 t+17/2 Br e ed L^2 Ld^2 Nf^6 t+17/2 d dd Gl L^2 Ld^2 Nf^6 t+17/2 d dd Gr L^2 Ld^2 Nf^6 t+20 d dd H Hd L^2 Ld^2 Nf^6 t+20 e ed H Hd L^2 Ld^2 Nf^6 t+55/12 ed^2 H^2 L Ld^3 Nf^6 t+85/36 Bl L^3 Ld^3 Nf^6 t+85/36 Br L^3 Ld^3 Nf^6 t+56/9 H Hd L^3 Ld^3 Nf^6 t+1/2 Br dd^2 ed H^3 Nf^3 Q t-3/2 d^2 dd Gl^2 Hd Nf^3 Q t-d^2 dd Gl Gr Hd Nf^3 Q t-1/2 d^2 dd Gr^2 Hd Nf^3 Q t-1/6 dd^2 Hd^2 Ld^3 Nf^3 Q t+Bl dd^2 ed H^3 Nf^4 Q t+3/2 Br dd^2 ed H^3 Nf^4 Q t+2 dd^2 ed Gl H^3 Nf^4 Q t+3 dd^2 ed Gr H^3 Nf^4 Q t+9 Bl^2 d^2 dd Hd Nf^4 Q t+10 Bl Br d^2 dd Hd Nf^4 Q t+5 Br^2 d^2 dd Hd Nf^4 Q t+9 Bl^2 d e ed Hd Nf^4 Q t+10 Bl Br d e ed Hd Nf^4 Q t+5 Br^2 d e ed Hd Nf^4 Q t+36 Bl d^2 dd Gl Hd Nf^4 Q t+20 Br d^2 dd Gl Hd Nf^4 Q t+18 Bl d e ed Gl Hd Nf^4 Q t+10 Br d e ed Gl Hd Nf^4 Q t+117/2 d^2 dd Gl^2 Hd Nf^4 Q t+27 d e ed Gl^2 Hd Nf^4 Q t+20 Bl d^2 dd Gr Hd Nf^4 Q t+24 Br d^2 dd Gr Hd Nf^4 Q t+10 Bl d e ed Gr Hd Nf^4 Q t+12 Br d e ed Gr Hd Nf^4 Q t+65 d^2 dd Gl Gr Hd Nf^4 Q t+30 d e ed Gl Gr Hd Nf^4 Q t+77/2 d^2 dd Gr^2 Hd Nf^4 Q t+17 d e ed Gr^2 Hd Nf^4 Q t+dd^2 ed H^4 Hd Nf^4 Q t+13 Bl d^2 dd H Hd^2 Nf^4 Q t+9 Br d^2 dd H Hd^2 Nf^4 Q t+13 Bl d e ed H Hd^2 Nf^4 Q t+9 Br d e ed H Hd^2 Nf^4 Q t+26 d^2 dd Gl H Hd^2 Nf^4 Q t+13 d e ed Gl H Hd^2 Nf^4 Q t+18 d^2 dd Gr H Hd^2 Nf^4 Q t+9 d e ed Gr H Hd^2 Nf^4 Q t+7 d^2 dd H^2 Hd^3 Nf^4 Q t+7 d e ed H^2 Hd^3 Nf^4 Q t+18 Bl^2 d Hd L Ld Nf^4 Q t+20 Bl Br d Hd L Ld Nf^4 Q t+10 Br^2 d Hd L Ld Nf^4 Q t+36 Bl d Gl Hd L Ld Nf^4 Q t+20 Br d Gl Hd L Ld Nf^4 Q t+54 d Gl^2 Hd L Ld Nf^4 Q t+20 Bl d Gr Hd L Ld Nf^4 Q t+24 Br d Gr Hd L Ld Nf^4 Q t+60 d Gl Gr Hd L Ld Nf^4 Q t+34 d Gr^2 Hd L Ld Nf^4 Q t+36 Bl d H Hd^2 L Ld Nf^4 Q t+25 Br d H Hd^2 L Ld Nf^4 Q t+36 d Gl H Hd^2 L Ld Nf^4 Q t+25 d Gr H Hd^2 L Ld Nf^4 Q t+23 d H^2 Hd^3 L Ld Nf^4 Q t+5/12 dd^2 Hd^2 Ld^3 Nf^4 Q t+d dd^3 H^2 L Nf^5 Q t+dd^2 e ed H^2 L Nf^5 Q t-2 d e^2 ed Hd^2 L Nf^5 Q t-3/2 Bl d e ed^2 Ld Nf^5 Q t-3/2 Br d e ed^2 Ld Nf^5 Q t-3/2 d e ed^2 Gl Ld Nf^5 Q t-3/2 d e ed^2 Gr Ld Nf^5 Q t-2 d e ed^2 H Hd Ld Nf^5 Q t+dd^2 H^2 L^2 Ld Nf^5 Q t-3/2 d e Hd^2 L^2 Ld Nf^5 Q t-d ed H Hd L Ld^2 Nf^5 Q t+1/6 dd^2 Hd^2 Ld^3 Nf^5 Q t+8 d dd^3 H^2 L Nf^6 Q t+8 dd^2 e ed H^2 L Nf^6 Q t+20 d^2 dd e Hd^2 L Nf^6 Q t+10 d e^2 ed Hd^2 L Nf^6 Q t+17 Bl d^2 dd ed Ld Nf^6 Q t+17 Br d^2 dd ed Ld Nf^6 Q t+17/2 Bl d e ed^2 Ld Nf^6 Q t+17/2 Br d e ed^2 Ld Nf^6 Q t+34 d^2 dd ed Gl Ld Nf^6 Q t+17/2 d e ed^2 Gl Ld Nf^6 Q t+34 d^2 dd ed Gr Ld Nf^6 Q t+17/2 d e ed^2 Gr Ld Nf^6 Q t+32 d^2 dd ed H Hd Ld Nf^6 Q t+16 d e ed^2 H Hd Ld Nf^6 Q t+11 dd^2 H^2 L^2 Ld Nf^6 Q t+55/2 d e Hd^2 L^2 Ld Nf^6 Q t+17 Bl d ed L Ld^2 Nf^6 Q t+17 Br d ed L Ld^2 Nf^6 Q t+17 d ed Gl L Ld^2 Nf^6 Q t+17 d ed Gr L Ld^2 Nf^6 Q t+40 d ed H Hd L Ld^2 Nf^6 Q t+55/12 dd^2 Hd^2 Ld^3 Nf^6 Q t+Bl dd H^2 Hd L Nf^3 Q^2 t+1/2 Br dd H^2 Hd L Nf^3 Q^2 t+1/2 dd H^3 Hd^2 L Nf^3 Q^2 t-d^3 dd Hd^2 Nf^4 Q^2 t-d^2 e ed Hd^2 Nf^4 Q^2 t+9 Bl^2 dd H L Nf^4 Q^2 t+10 Bl Br dd H L Nf^4 Q^2 t+5 Br^2 dd H L Nf^4 Q^2 t+36 Bl dd Gl H L Nf^4 Q^2 t+20 Br dd Gl H L Nf^4 Q^2 t+54 dd Gl^2 H L Nf^4 Q^2 t+20 Bl dd Gr H L Nf^4 Q^2 t+24 Br dd Gr H L Nf^4 Q^2 t+60 dd Gl Gr H L Nf^4 Q^2 t+36 dd Gr^2 H L Nf^4 Q^2 t+18 Bl dd H^2 Hd L Nf^4 Q^2 t+25/2 Br dd H^2 Hd L Nf^4 Q^2 t+36 dd Gl H^2 Hd L Nf^4 Q^2 t+25 dd Gr H^2 Hd L Nf^4 Q^2 t+23/2 dd H^3 Hd^2 L Nf^4 Q^2 t-1/2 Bl dd e L^2 Nf^4 Q^2 t+1/2 Br dd e L^2 Nf^4 Q^2 t-1/2 d^2 Hd^2 L Ld Nf^4 Q^2 t+d dd^2 ed H^2 Nf^5 Q^2 t+dd ed H^2 L Ld Nf^5 Q^2 t+12 d dd^2 ed H^2 Nf^6 Q^2 t+4 dd e ed^2 H^2 Nf^6 Q^2 t+10 d^3 dd Hd^2 Nf^6 Q^2 t+10 d^2 e ed Hd^2 Nf^6 Q^2 t+25/2 Bl dd e L^2 Nf^6 Q^2 t+15/2 Br dd e L^2 Nf^6 Q^2 t+25 dd e Gl L^2 Nf^6 Q^2 t+15 dd e Gr L^2 Nf^6 Q^2 t+25 dd e H Hd L^2 Nf^6 Q^2 t+22 dd ed H^2 L Ld Nf^6 Q^2 t+55/2 d^2 Hd^2 L Ld Nf^6 Q^2 t-1/3 Bl Br ed H Nf^2 Q^3 t+1/3 Br^2 ed H Nf^2 Q^3 t+1/3 Br ed Gl H Nf^2 Q^3 t+1/3 Bl ed Gr H Nf^2 Q^3 t-Br ed Gr H Nf^2 Q^3 t+1/3 Br ed H^2 Hd Nf^2 Q^3 t-1/3 ed Gr H^2 Hd Nf^2 Q^3 t-1/3 ed H^3 Hd^2 Nf^2 Q^3 t+Bl ed H^2 Hd Nf^3 Q^3 t+1/2 Br ed H^2 Hd Nf^3 Q^3 t+1/2 ed H^3 Hd^2 Nf^3 Q^3 t+1/6 Bl L^2 Ld Nf^3 Q^3 t-1/6 Gl L^2 Ld Nf^3 Q^3 t-1/6 H Hd L^2 Ld Nf^3 Q^3 t+3 Bl^2 ed H Nf^4 Q^3 t+10/3 Bl Br ed H Nf^4 Q^3 t+5/3 Br^2 ed H Nf^4 Q^3 t+12 Bl ed Gl H Nf^4 Q^3 t+20/3 Br ed Gl H Nf^4 Q^3 t+18 ed Gl^2 H Nf^4 Q^3 t+20/3 Bl ed Gr H Nf^4 Q^3 t+8 Br ed Gr H Nf^4 Q^3 t+20 ed Gl Gr H Nf^4 Q^3 t+12 ed Gr^2 H Nf^4 Q^3 t+6 Bl ed H^2 Hd Nf^4 Q^3 t+25/6 Br ed H^2 Hd Nf^4 Q^3 t+12 ed Gl H^2 Hd Nf^4 Q^3 t+25/3 ed Gr H^2 Hd Nf^4 Q^3 t+23/6 ed H^3 Hd^2 Nf^4 Q^3 t-1/3 Bl e ed L Nf^4 Q^3 t+1/3 d dd Gl L Nf^4 Q^3 t+1/3 e ed Gl L Nf^4 Q^3 t+1/3 e ed H Hd L Nf^4 Q^3 t+1/3 ed^2 H^2 Ld Nf^4 Q^3 t-5/12 Bl L^2 Ld Nf^4 Q^3 t+1/4 Br L^2 Ld Nf^4 Q^3 t+1/6 Gl L^2 Ld Nf^4 Q^3 t+1/6 H Hd L^2 Ld Nf^4 Q^3 t+2 d dd H Hd L Nf^5 Q^3 t+2 e ed H Hd L Nf^5 Q^3 t+5/6 Bl L^2 Ld Nf^5 Q^3 t+1/2 Br L^2 Ld Nf^5 Q^3 t-5/6 Gl L^2 Ld Nf^5 Q^3 t-1/2 Gr L^2 Ld Nf^5 Q^3 t+8/3 H Hd L^2 Ld Nf^5 Q^3 t+25 Bl d dd L Nf^6 Q^3 t+15 Br d dd L Nf^6 Q^3 t+25/3 Bl e ed L Nf^6 Q^3 t+5 Br e ed L Nf^6 Q^3 t+200/3 d dd Gl L Nf^6 Q^3 t+50/3 e ed Gl L Nf^6 Q^3 t+40 d dd Gr L Nf^6 Q^3 t+10 e ed Gr L Nf^6 Q^3 t+50 d dd H Hd L Nf^6 Q^3 t+50/3 e ed H Hd L Nf^6 Q^3 t+11/3 ed^2 H^2 Ld Nf^6 Q^3 t+125/12 Bl L^2 Ld Nf^6 Q^3 t+25/4 Br L^2 Ld Nf^6 Q^3 t+125/6 Gl L^2 Ld Nf^6 Q^3 t+25/2 Gr L^2 Ld Nf^6 Q^3 t+70/3 H Hd L^2 Ld Nf^6 Q^3 t-1/2 d ed H Hd Nf^3 Q^4 t-1/4 Bl d ed Nf^4 Q^4 t+1/4 Br d ed Nf^4 Q^4 t+1/3 d ed Gl Nf^4 Q^4 t+d ed H Hd Nf^5 Q^4 t+25/4 Bl d ed Nf^6 Q^4 t+15/4 Br d ed Nf^6 Q^4 t+50/3 d ed Gl Nf^6 Q^4 t+10 d ed Gr Nf^6 Q^4 t+25/2 d ed H Hd Nf^6 Q^4 t-1/2 d dd^2 Gl^2 H Nf^3 Qd t-d dd^2 Gl Gr H Nf^3 Qd t-3/2 d dd^2 Gr^2 H Nf^3 Qd t+1/2 Bl d^2 e Hd^3 Nf^3 Qd t-1/6 d^2 H^2 L^3 Nf^3 Qd t+5 Bl^2 d dd^2 H Nf^4 Qd t+10 Bl Br d dd^2 H Nf^4 Qd t+9 Br^2 d dd^2 H Nf^4 Qd t+5 Bl^2 dd e ed H Nf^4 Qd t+10 Bl Br dd e ed H Nf^4 Qd t+9 Br^2 dd e ed H Nf^4 Qd t+24 Bl d dd^2 Gl H Nf^4 Qd t+20 Br d dd^2 Gl H Nf^4 Qd t+12 Bl dd e ed Gl H Nf^4 Qd t+10 Br dd e ed Gl H Nf^4 Qd t+77/2 d dd^2 Gl^2 H Nf^4 Qd t+17 dd e ed Gl^2 H Nf^4 Qd t+20 Bl d dd^2 Gr H Nf^4 Qd t+36 Br d dd^2 Gr H Nf^4 Qd t+10 Bl dd e ed Gr H Nf^4 Qd t+18 Br dd e ed Gr H Nf^4 Qd t+65 d dd^2 Gl Gr H Nf^4 Qd t+30 dd e ed Gl Gr H Nf^4 Qd t+117/2 d dd^2 Gr^2 H Nf^4 Qd t+27 dd e ed Gr^2 H Nf^4 Qd t+9 Bl d dd^2 H^2 Hd Nf^4 Qd t+13 Br d dd^2 H^2 Hd Nf^4 Qd t+9 Bl dd e ed H^2 Hd Nf^4 Qd t+13 Br dd e ed H^2 Hd Nf^4 Qd t+18 d dd^2 Gl H^2 Hd Nf^4 Qd t+9 dd e ed Gl H^2 Hd Nf^4 Qd t+26 d dd^2 Gr H^2 Hd Nf^4 Qd t+13 dd e ed Gr H^2 Hd Nf^4 Qd t+7 d dd^2 H^3 Hd^2 Nf^4 Qd t+7 dd e ed H^3 Hd^2 Nf^4 Qd t+3/2 Bl d^2 e Hd^3 Nf^4 Qd t+Br d^2 e Hd^3 Nf^4 Qd t+3 d^2 e Gl Hd^3 Nf^4 Qd t+2 d^2 e Gr Hd^3 Nf^4 Qd t+d^2 e H Hd^4 Nf^4 Qd t+5/12 d^2 H^2 L^3 Nf^4 Qd t+10 Bl^2 dd H L Ld Nf^4 Qd t+20 Bl Br dd H L Ld Nf^4 Qd t+18 Br^2 dd H L Ld Nf^4 Qd t+24 Bl dd Gl H L Ld Nf^4 Qd t+20 Br dd Gl H L Ld Nf^4 Qd t+34 dd Gl^2 H L Ld Nf^4 Qd t+20 Bl dd Gr H L Ld Nf^4 Qd t+36 Br dd Gr H L Ld Nf^4 Qd t+60 dd Gl Gr H L Ld Nf^4 Qd t+54 dd Gr^2 H L Ld Nf^4 Qd t+25 Bl dd H^2 Hd L Ld Nf^4 Qd t+36 Br dd H^2 Hd L Ld Nf^4 Qd t+25 dd Gl H^2 Hd L Ld Nf^4 Qd t+36 dd Gr H^2 Hd L Ld Nf^4 Qd t+23 dd H^3 Hd^2 L Ld Nf^4 Qd t-3/2 Bl dd e^2 ed L Nf^5 Qd t-3/2 Br dd e^2 ed L Nf^5 Qd t-3/2 dd e^2 ed Gl L Nf^5 Qd t-3/2 dd e^2 ed Gr L Nf^5 Qd t-2 dd e^2 ed H Hd L Nf^5 Qd t+1/6 d^2 H^2 L^3 Nf^5 Qd t-2 dd e ed^2 H^2 Ld Nf^5 Qd t+d^3 dd Hd^2 Ld Nf^5 Qd t+d^2 e ed Hd^2 Ld Nf^5 Qd t-dd e H Hd L^2 Ld Nf^5 Qd t-3/2 dd ed H^2 L Ld^2 Nf^5 Qd t+d^2 Hd^2 L Ld^2 Nf^5 Qd t+17 Bl d dd^2 e L Nf^6 Qd t+17 Br d dd^2 e L Nf^6 Qd t+17/2 Bl dd e^2 ed L Nf^6 Qd t+17/2 Br dd e^2 ed L Nf^6 Qd t+34 d dd^2 e Gl L Nf^6 Qd t+17/2 dd e^2 ed Gl L Nf^6 Qd t+34 d dd^2 e Gr L Nf^6 Qd t+17/2 dd e^2 ed Gr L Nf^6 Qd t+32 d dd^2 e H Hd L Nf^6 Qd t+16 dd e^2 ed H Hd L Nf^6 Qd t+55/12 d^2 H^2 L^3 Nf^6 Qd t+20 d dd^2 ed H^2 Ld Nf^6 Qd t+10 dd e ed^2 H^2 Ld Nf^6 Qd t+8 d^3 dd Hd^2 Ld Nf^6 Qd t+8 d^2 e ed Hd^2 Ld Nf^6 Qd t+17 Bl dd e L^2 Ld Nf^6 Qd t+17 Br dd e L^2 Ld Nf^6 Qd t+17 dd e Gl L^2 Ld Nf^6 Qd t+17 dd e Gr L^2 Ld Nf^6 Qd t+40 dd e H Hd L^2 Ld Nf^6 Qd t+55/2 dd ed H^2 L Ld^2 Nf^6 Qd t+11 d^2 Hd^2 L Ld^2 Nf^6 Qd t+2 Bl^3 Br Nf^2 Q Qd t+Bl^2 Br^2 Nf^2 Q Qd t+2 Bl Br^3 Nf^2 Q Qd t+3 Bl^3 Gl Nf^2 Q Qd t+5 Bl^2 Br Gl Nf^2 Q Qd t+3 Bl Br^2 Gl Nf^2 Q Qd t+2 Br^3 Gl Nf^2 Q Qd t+13 Bl^2 Gl^2 Nf^2 Q Qd t+14 Bl Br Gl^2 Nf^2 Q Qd t+4 Br^2 Gl^2 Nf^2 Q Qd t+28 Bl Gl^3 Nf^2 Q Qd t+15 Br Gl^3 Nf^2 Q Qd t+26 Gl^4 Nf^2 Q Qd t+2 Bl^3 Gr Nf^2 Q Qd t+3 Bl^2 Br Gr Nf^2 Q Qd t+5 Bl Br^2 Gr Nf^2 Q Qd t+3 Br^3 Gr Nf^2 Q Qd t+15 Bl^2 Gl Gr Nf^2 Q Qd t+24 Bl Br Gl Gr Nf^2 Q Qd t+15 Br^2 Gl Gr Nf^2 Q Qd t+45 Bl Gl^2 Gr Nf^2 Q Qd t+40 Br Gl^2 Gr Nf^2 Q Qd t+60 Gl^3 Gr Nf^2 Q Qd t+4 Bl^2 Gr^2 Nf^2 Q Qd t+14 Bl Br Gr^2 Nf^2 Q Qd t+13 Br^2 Gr^2 Nf^2 Q Qd t+40 Bl Gl Gr^2 Nf^2 Q Qd t+45 Br Gl Gr^2 Nf^2 Q Qd t+80 Gl^2 Gr^2 Nf^2 Q Qd t+15 Bl Gr^3 Nf^2 Q Qd t+28 Br Gr^3 Nf^2 Q Qd t+60 Gl Gr^3 Nf^2 Q Qd t+26 Gr^4 Nf^2 Q Qd t+6 Bl^3 H Hd Nf^2 Q Qd t+6 Bl^2 Br H Hd Nf^2 Q Qd t+6 Bl Br^2 H Hd Nf^2 Q Qd t+6 Br^3 H Hd Nf^2 Q Qd t+14 Bl^2 Gl H Hd Nf^2 Q Qd t+14 Bl Br Gl H Hd Nf^2 Q Qd t+6 Br^2 Gl H Hd Nf^2 Q Qd t+40 Bl Gl^2 H Hd Nf^2 Q Qd t+20 Br Gl^2 H Hd Nf^2 Q Qd t+44 Gl^3 H Hd Nf^2 Q Qd t+6 Bl^2 Gr H Hd Nf^2 Q Qd t+14 Bl Br Gr H Hd Nf^2 Q Qd t+14 Br^2 Gr H Hd Nf^2 Q Qd t+42 Bl Gl Gr H Hd Nf^2 Q Qd t+42 Br Gl Gr H Hd Nf^2 Q Qd t+70 Gl^2 Gr H Hd Nf^2 Q Qd t+20 Bl Gr^2 H Hd Nf^2 Q Qd t+40 Br Gr^2 H Hd Nf^2 Q Qd t+70 Gl Gr^2 H Hd Nf^2 Q Qd t+44 Gr^3 H Hd Nf^2 Q Qd t+6 Bl^2 H^2 Hd^2 Nf^2 Q Qd t+8 Bl Br H^2 Hd^2 Nf^2 Q Qd t+6 Br^2 H^2 Hd^2 Nf^2 Q Qd t+14 Bl Gl H^2 Hd^2 Nf^2 Q Qd t+8 Br Gl H^2 Hd^2 Nf^2 Q Qd t+20 Gl^2 H^2 Hd^2 Nf^2 Q Qd t+8 Bl Gr H^2 Hd^2 Nf^2 Q Qd t+14 Br Gr H^2 Hd^2 Nf^2 Q Qd t+24 Gl Gr H^2 Hd^2 Nf^2 Q Qd t+20 Gr^2 H^2 Hd^2 Nf^2 Q Qd t+6 Bl H^3 Hd^3 Nf^2 Q Qd t+6 Br H^3 Hd^3 Nf^2 Q Qd t+6 Gl H^3 Hd^3 Nf^2 Q Qd t+6 Gr H^3 Hd^3 Nf^2 Q Qd t+4 H^4 Hd^4 Nf^2 Q Qd t+1/2 Bl d^2 dd^2 Nf^4 Q Qd t+1/2 Br d^2 dd^2 Nf^4 Q Qd t+1/4 Bl e^2 ed^2 Nf^4 Q Qd t+1/4 Br e^2 ed^2 Nf^4 Q Qd t+1/4 d^2 dd^2 Gl Nf^4 Q Qd t+1/4 e^2 ed^2 Gl Nf^4 Q Qd t+1/4 d^2 dd^2 Gr Nf^4 Q Qd t+1/4 e^2 ed^2 Gr Nf^4 Q Qd t+18 Bl^2 e Hd L Nf^4 Q Qd t+20 Bl Br e Hd L Nf^4 Q Qd t+10 Br^2 e Hd L Nf^4 Q Qd t+36 Bl e Gl Hd L Nf^4 Q Qd t+20 Br e Gl Hd L Nf^4 Q Qd t+54 e Gl^2 Hd L Nf^4 Q Qd t+20 Bl e Gr Hd L Nf^4 Q Qd t+24 Br e Gr Hd L Nf^4 Q Qd t+60 e Gl Gr Hd L Nf^4 Q Qd t+34 e Gr^2 Hd L Nf^4 Q Qd t+36 Bl e H Hd^2 L Nf^4 Q Qd t+25 Br e H Hd^2 L Nf^4 Q Qd t+36 e Gl H Hd^2 L Nf^4 Q Qd t+25 e Gr H Hd^2 L Nf^4 Q Qd t+23 e H^2 Hd^3 L Nf^4 Q Qd t-1/4 e^2 Hd^2 L^2 Nf^4 Q Qd t+10 Bl^2 ed H Ld Nf^4 Q Qd t+20 Bl Br ed H Ld Nf^4 Q Qd t+18 Br^2 ed H Ld Nf^4 Q Qd t+24 Bl ed Gl H Ld Nf^4 Q Qd t+20 Br ed Gl H Ld Nf^4 Q Qd t+34 ed Gl^2 H Ld Nf^4 Q Qd t+20 Bl ed Gr H Ld Nf^4 Q Qd t+36 Br ed Gr H Ld Nf^4 Q Qd t+60 ed Gl Gr H Ld Nf^4 Q Qd t+54 ed Gr^2 H Ld Nf^4 Q Qd t+25 Bl ed H^2 Hd Ld Nf^4 Q Qd t+36 Br ed H^2 Hd Ld Nf^4 Q Qd t+25 ed Gl H^2 Hd Ld Nf^4 Q Qd t+36 ed Gr H^2 Hd Ld Nf^4 Q Qd t+23 ed H^3 Hd^2 Ld Nf^4 Q Qd t-1/4 ed^2 H^2 Ld^2 Nf^4 Q Qd t+1/4 Bl L^2 Ld^2 Nf^4 Q Qd t+1/4 Br L^2 Ld^2 Nf^4 Q Qd t+1/4 Gl L^2 Ld^2 Nf^4 Q Qd t+1/4 Gr L^2 Ld^2 Nf^4 Q Qd t-3/2 Bl e^2 ed^2 Nf^5 Q Qd t-3/2 Br e^2 ed^2 Nf^5 Q Qd t-3/2 d^2 dd^2 Gl Nf^5 Q Qd t-3/2 e^2 ed^2 Gl Nf^5 Q Qd t-3/2 d^2 dd^2 Gr Nf^5 Q Qd t-3/2 e^2 ed^2 Gr Nf^5 Q Qd t-2 e^2 ed^2 H Hd Nf^5 Q Qd t-7/2 e^2 Hd^2 L^2 Nf^5 Q Qd t-7/2 ed^2 H^2 Ld^2 Nf^5 Q Qd t-3/2 Bl L^2 Ld^2 Nf^5 Q Qd t-3/2 Br L^2 Ld^2 Nf^5 Q Qd t-3/2 Gl L^2 Ld^2 Nf^5 Q Qd t-3/2 Gr L^2 Ld^2 Nf^5 Q Qd t-4 H Hd L^2 Ld^2 Nf^5 Q Qd t+51/2 Bl d^2 dd^2 Nf^6 Q Qd t+51/2 Br d^2 dd^2 Nf^6 Q Qd t+34 Bl d dd e ed Nf^6 Q Qd t+34 Br d dd e ed Nf^6 Q Qd t+17/4 Bl e^2 ed^2 Nf^6 Q Qd t+17/4 Br e^2 ed^2 Nf^6 Q Qd t+289/4 d^2 dd^2 Gl Nf^6 Q Qd t+68 d dd e ed Gl Nf^6 Q Qd t+17/4 e^2 ed^2 Gl Nf^6 Q Qd t+289/4 d^2 dd^2 Gr Nf^6 Q Qd t+68 d dd e ed Gr Nf^6 Q Qd t+17/4 e^2 ed^2 Gr Nf^6 Q Qd t+48 d^2 dd^2 H Hd Nf^6 Q Qd t+64 d dd e ed H Hd Nf^6 Q Qd t+8 e^2 ed^2 H Hd Nf^6 Q Qd t+55/4 e^2 Hd^2 L^2 Nf^6 Q Qd t+68 Bl d dd L Ld Nf^6 Q Qd t+68 Br d dd L Ld Nf^6 Q Qd t+34 Bl e ed L Ld Nf^6 Q Qd t+34 Br e ed L Ld Nf^6 Q Qd t+136 d dd Gl L Ld Nf^6 Q Qd t+34 e ed Gl L Ld Nf^6 Q Qd t+136 d dd Gr L Ld Nf^6 Q Qd t+34 e ed Gr L Ld Nf^6 Q Qd t+160 d dd H Hd L Ld Nf^6 Q Qd t+80 e ed H Hd L Ld Nf^6 Q Qd t+55/4 ed^2 H^2 Ld^2 Nf^6 Q Qd t+85/4 Bl L^2 Ld^2 Nf^6 Q Qd t+85/4 Br L^2 Ld^2 Nf^6 Q Qd t+85/4 Gl L^2 Ld^2 Nf^6 Q Qd t+85/4 Gr L^2 Ld^2 Nf^6 Q Qd t+56 H Hd L^2 Ld^2 Nf^6 Q Qd t+18 Bl^2 d Hd Nf^4 Q^2 Qd t+20 Bl Br d Hd Nf^4 Q^2 Qd t+10 Br^2 d Hd Nf^4 Q^2 Qd t+72 Bl d Gl Hd Nf^4 Q^2 Qd t+40 Br d Gl Hd Nf^4 Q^2 Qd t+117 d Gl^2 Hd Nf^4 Q^2 Qd t+40 Bl d Gr Hd Nf^4 Q^2 Qd t+48 Br d Gr Hd Nf^4 Q^2 Qd t+130 d Gl Gr Hd Nf^4 Q^2 Qd t+77 d Gr^2 Hd Nf^4 Q^2 Qd t+36 Bl d H Hd^2 Nf^4 Q^2 Qd t+25 Br d H Hd^2 Nf^4 Q^2 Qd t+72 d Gl H Hd^2 Nf^4 Q^2 Qd t+50 d Gr H Hd^2 Nf^4 Q^2 Qd t+23 d H^2 Hd^3 Nf^4 Q^2 Qd t+2 dd^2 H^2 L Nf^5 Q^2 Qd t+33 dd^2 H^2 L Nf^6 Q^2 Qd t+55 d e Hd^2 L Nf^6 Q^2 Qd t+34 Bl d ed Ld Nf^6 Q^2 Qd t+34 Br d ed Ld Nf^6 Q^2 Qd t+68 d ed Gl Ld Nf^6 Q^2 Qd t+68 d ed Gr Ld Nf^6 Q^2 Qd t+80 d ed H Hd Ld Nf^6 Q^2 Qd t-1/2 d^2 Hd^2 Nf^4 Q^3 Qd t+dd ed H^2 Nf^5 Q^3 Qd t+22 dd ed H^2 Nf^6 Q^3 Qd t+55/2 d^2 Hd^2 Nf^6 Q^3 Qd t+1/4 Bl L Nf^3 Q^4 Qd t-1/4 Br L Nf^3 Q^4 Qd t-H Hd L Nf^3 Q^4 Qd t-1/8 Bl L Nf^4 Q^4 Qd t+1/8 Br L Nf^4 Q^4 Qd t+1/3 Gl L Nf^4 Q^4 Qd t+5/4 Bl L Nf^5 Q^4 Qd t+3/4 Br L Nf^5 Q^4 Qd t+4 H Hd L Nf^5 Q^4 Qd t+125/8 Bl L Nf^6 Q^4 Qd t+75/8 Br L Nf^6 Q^4 Qd t+125/3 Gl L Nf^6 Q^4 Qd t+25 Gr L Nf^6 Q^4 Qd t+35 H Hd L Nf^6 Q^4 Qd t+1/2 Bl d H Hd^2 Ld Nf^3 Qd^2 t+Br d H Hd^2 Ld Nf^3 Qd^2 t+1/2 d H^2 Hd^3 Ld Nf^3 Qd^2 t-d dd^3 H^2 Nf^4 Qd^2 t-dd^2 e ed H^2 Nf^4 Qd^2 t+5 Bl^2 d Hd Ld Nf^4 Qd^2 t+10 Bl Br d Hd Ld Nf^4 Qd^2 t+9 Br^2 d Hd Ld Nf^4 Qd^2 t+24 Bl d Gl Hd Ld Nf^4 Qd^2 t+20 Br d Gl Hd Ld Nf^4 Qd^2 t+36 d Gl^2 Hd Ld Nf^4 Qd^2 t+20 Bl d Gr Hd Ld Nf^4 Qd^2 t+36 Br d Gr Hd Ld Nf^4 Qd^2 t+60 d Gl Gr Hd Ld Nf^4 Qd^2 t+54 d Gr^2 Hd Ld Nf^4 Qd^2 t+25/2 Bl d H Hd^2 Ld Nf^4 Qd^2 t+18 Br d H Hd^2 Ld Nf^4 Qd^2 t+25 d Gl H Hd^2 Ld Nf^4 Qd^2 t+36 d Gr H Hd^2 Ld Nf^4 Qd^2 t+23/2 d H^2 Hd^3 Ld Nf^4 Qd^2 t-1/2 dd^2 H^2 L Ld Nf^4 Qd^2 t+1/2 Bl d ed Ld^2 Nf^4 Qd^2 t-1/2 Br d ed Ld^2 Nf^4 Qd^2 t+d^2 dd e Hd^2 Nf^5 Qd^2 t+d e Hd^2 L Ld Nf^5 Qd^2 t+10 d dd^3 H^2 Nf^6 Qd^2 t+10 dd^2 e ed H^2 Nf^6 Qd^2 t+12 d^2 dd e Hd^2 Nf^6 Qd^2 t+4 d e^2 ed Hd^2 Nf^6 Qd^2 t+55/2 dd^2 H^2 L Ld Nf^6 Qd^2 t+22 d e Hd^2 L Ld Nf^6 Qd^2 t+15/2 Bl d ed Ld^2 Nf^6 Qd^2 t+25/2 Br d ed Ld^2 Nf^6 Qd^2 t+15 d ed Gl Ld^2 Nf^6 Qd^2 t+25 d ed Gr Ld^2 Nf^6 Qd^2 t+25 d ed H Hd Ld^2 Nf^6 Qd^2 t+10 Bl^2 dd H Nf^4 Q Qd^2 t+20 Bl Br dd H Nf^4 Q Qd^2 t+18 Br^2 dd H Nf^4 Q Qd^2 t+48 Bl dd Gl H Nf^4 Q Qd^2 t+40 Br dd Gl H Nf^4 Q Qd^2 t+77 dd Gl^2 H Nf^4 Q Qd^2 t+40 Bl dd Gr H Nf^4 Q Qd^2 t+72 Br dd Gr H Nf^4 Q Qd^2 t+130 dd Gl Gr H Nf^4 Q Qd^2 t+117 dd Gr^2 H Nf^4 Q Qd^2 t+25 Bl dd H^2 Hd Nf^4 Q Qd^2 t+36 Br dd H^2 Hd Nf^4 Q Qd^2 t+50 dd Gl H^2 Hd Nf^4 Q Qd^2 t+72 dd Gr H^2 Hd Nf^4 Q Qd^2 t+23 dd H^3 Hd^2 Nf^4 Q Qd^2 t+2 d^2 Hd^2 Ld Nf^5 Q Qd^2 t+34 Bl dd e L Nf^6 Q Qd^2 t+34 Br dd e L Nf^6 Q Qd^2 t+68 dd e Gl L Nf^6 Q Qd^2 t+68 dd e Gr L Nf^6 Q Qd^2 t+80 dd e H Hd L Nf^6 Q Qd^2 t+55 dd ed H^2 Ld Nf^6 Q Qd^2 t+33 d^2 Hd^2 Ld Nf^6 Q Qd^2 t+Bl d dd Nf^4 Q^2 Qd^2 t+Br d dd Nf^4 Q^2 Qd^2 t+Bl e ed Nf^4 Q^2 Qd^2 t+Br e ed Nf^4 Q^2 Qd^2 t+1/2 d dd Gl Nf^4 Q^2 Qd^2 t+1/2 d dd Gr Nf^4 Q^2 Qd^2 t+1/2 Bl L Ld Nf^4 Q^2 Qd^2 t+1/2 Br L Ld Nf^4 Q^2 Qd^2 t+51 Bl d dd Nf^6 Q^2 Qd^2 t+51 Br d dd Nf^6 Q^2 Qd^2 t+17 Bl e ed Nf^6 Q^2 Qd^2 t+17 Br e ed Nf^6 Q^2 Qd^2 t+289/2 d dd Gl Nf^6 Q^2 Qd^2 t+34 e ed Gl Nf^6 Q^2 Qd^2 t+289/2 d dd Gr Nf^6 Q^2 Qd^2 t+34 e ed Gr Nf^6 Q^2 Qd^2 t+120 d dd H Hd Nf^6 Q^2 Qd^2 t+40 e ed H Hd Nf^6 Q^2 Qd^2 t+85/2 Bl L Ld Nf^6 Q^2 Qd^2 t+85/2 Br L Ld Nf^6 Q^2 Qd^2 t+85 Gl L Ld Nf^6 Q^2 Qd^2 t+85 Gr L Ld Nf^6 Q^2 Qd^2 t+112 H Hd L Ld Nf^6 Q^2 Qd^2 t+1/3 Bl^2 e Hd Nf^2 Qd^3 t-1/3 Bl Br e Hd Nf^2 Qd^3 t-Bl e Gl Hd Nf^2 Qd^3 t+1/3 Br e Gl Hd Nf^2 Qd^3 t+1/3 Bl e Gr Hd Nf^2 Qd^3 t+1/3 Bl e H Hd^2 Nf^2 Qd^3 t-1/3 e Gl H Hd^2 Nf^2 Qd^3 t-1/3 e H^2 Hd^3 Nf^2 Qd^3 t+1/2 Bl e H Hd^2 Nf^3 Qd^3 t+Br e H Hd^2 Nf^3 Qd^3 t+1/2 e H^2 Hd^3 Nf^3 Qd^3 t+1/6 Br L Ld^2 Nf^3 Qd^3 t-1/6 Gr L Ld^2 Nf^3 Qd^3 t-1/6 H Hd L Ld^2 Nf^3 Qd^3 t+5/3 Bl^2 e Hd Nf^4 Qd^3 t+10/3 Bl Br e Hd Nf^4 Qd^3 t+3 Br^2 e Hd Nf^4 Qd^3 t+8 Bl e Gl Hd Nf^4 Qd^3 t+20/3 Br e Gl Hd Nf^4 Qd^3 t+12 e Gl^2 Hd Nf^4 Qd^3 t+20/3 Bl e Gr Hd Nf^4 Qd^3 t+12 Br e Gr Hd Nf^4 Qd^3 t+20 e Gl Gr Hd Nf^4 Qd^3 t+18 e Gr^2 Hd Nf^4 Qd^3 t+25/6 Bl e H Hd^2 Nf^4 Qd^3 t+6 Br e H Hd^2 Nf^4 Qd^3 t+25/3 e Gl H Hd^2 Nf^4 Qd^3 t+12 e Gr H Hd^2 Nf^4 Qd^3 t+23/6 e H^2 Hd^3 Nf^4 Qd^3 t+1/3 e^2 Hd^2 L Nf^4 Qd^3 t-1/3 Br e ed Ld Nf^4 Qd^3 t+1/3 d dd Gr Ld Nf^4 Qd^3 t+1/3 e ed Gr Ld Nf^4 Qd^3 t+1/3 e ed H Hd Ld Nf^4 Qd^3 t+1/4 Bl L Ld^2 Nf^4 Qd^3 t-5/12 Br L Ld^2 Nf^4 Qd^3 t+1/6 Gr L Ld^2 Nf^4 Qd^3 t+1/6 H Hd L Ld^2 Nf^4 Qd^3 t+2 d dd H Hd Ld Nf^5 Qd^3 t+2 e ed H Hd Ld Nf^5 Qd^3 t+1/2 Bl L Ld^2 Nf^5 Qd^3 t+5/6 Br L Ld^2 Nf^5 Qd^3 t-1/2 Gl L Ld^2 Nf^5 Qd^3 t-5/6 Gr L Ld^2 Nf^5 Qd^3 t+8/3 H Hd L Ld^2 Nf^5 Qd^3 t+11/3 e^2 Hd^2 L Nf^6 Qd^3 t+15 Bl d dd Ld Nf^6 Qd^3 t+25 Br d dd Ld Nf^6 Qd^3 t+5 Bl e ed Ld Nf^6 Qd^3 t+25/3 Br e ed Ld Nf^6 Qd^3 t+40 d dd Gl Ld Nf^6 Qd^3 t+10 e ed Gl Ld Nf^6 Qd^3 t+200/3 d dd Gr Ld Nf^6 Qd^3 t+50/3 e ed Gr Ld Nf^6 Qd^3 t+50 d dd H Hd Ld Nf^6 Qd^3 t+50/3 e ed H Hd Ld Nf^6 Qd^3 t+25/4 Bl L Ld^2 Nf^6 Qd^3 t+125/12 Br L Ld^2 Nf^6 Qd^3 t+25/2 Gl L Ld^2 Nf^6 Qd^3 t+125/6 Gr L Ld^2 Nf^6 Qd^3 t+70/3 H Hd L Ld^2 Nf^6 Qd^3 t-1/2 dd^2 H^2 Nf^4 Q Qd^3 t+d e Hd^2 Nf^5 Q Qd^3 t+55/2 dd^2 H^2 Nf^6 Q Qd^3 t+22 d e Hd^2 Nf^6 Q Qd^3 t-2/3 Bl Nf^2 Q^3 Qd^3 t-2/3 Br Nf^2 Q^3 Qd^3 t+2/9 Gl Nf^2 Q^3 Qd^3 t+2/9 Gr Nf^2 Q^3 Qd^3 t+2/3 H Hd Nf^2 Q^3 Qd^3 t+1/2 Bl Nf^4 Q^3 Qd^3 t+1/2 Br Nf^4 Q^3 Qd^3 t+5/36 Gl Nf^4 Q^3 Qd^3 t+5/36 Gr Nf^4 Q^3 Qd^3 t-1/2 Gl Nf^5 Q^3 Qd^3 t-1/2 Gr Nf^5 Q^3 Qd^3 t+85/6 Bl Nf^6 Q^3 Qd^3 t+85/6 Br Nf^6 Q^3 Qd^3 t+1445/36 Gl Nf^6 Q^3 Qd^3 t+1445/36 Gr Nf^6 Q^3 Qd^3 t+112/3 H Hd Nf^6 Q^3 Qd^3 t-1/2 dd e H Hd Nf^3 Qd^4 t+1/4 Bl dd e Nf^4 Qd^4 t-1/4 Br dd e Nf^4 Qd^4 t+1/3 dd e Gr Nf^4 Qd^4 t+dd e H Hd Nf^5 Qd^4 t+15/4 Bl dd e Nf^6 Qd^4 t+25/4 Br dd e Nf^6 Qd^4 t+10 dd e Gl Nf^6 Qd^4 t+50/3 dd e Gr Nf^6 Qd^4 t+25/2 dd e H Hd Nf^6 Qd^4 t-1/4 Bl Ld Nf^3 Q Qd^4 t+1/4 Br Ld Nf^3 Q Qd^4 t-H Hd Ld Nf^3 Q Qd^4 t+1/8 Bl Ld Nf^4 Q Qd^4 t-1/8 Br Ld Nf^4 Q Qd^4 t+1/3 Gr Ld Nf^4 Q Qd^4 t+3/4 Bl Ld Nf^5 Q Qd^4 t+5/4 Br Ld Nf^5 Q Qd^4 t+4 H Hd Ld Nf^5 Q Qd^4 t+75/8 Bl Ld Nf^6 Q Qd^4 t+125/8 Br Ld Nf^6 Q Qd^4 t+25 Gl Ld Nf^6 Q Qd^4 t+125/3 Gr Ld Nf^6 Q Qd^4 t+35 H Hd Ld Nf^6 Q Qd^4 t+Bl^3 Gl^2 t^2+Bl^2 Br Gl^2 t^2+Bl Br^2 Gl^2 t^2+4 Bl^2 Gl^3 t^2+3 Bl Br Gl^3 t^2+Br^2 Gl^3 t^2+7 Bl Gl^4 t^2+2 Br Gl^4 t^2+7 Gl^5 t^2+Bl^3 Gl Gr t^2+5 Bl^2 Br Gl Gr t^2+5 Bl Br^2 Gl Gr t^2+Br^3 Gl Gr t^2+4 Bl^2 Gl^2 Gr t^2+9 Bl Br Gl^2 Gr t^2+5 Br^2 Gl^2 Gr t^2+12 Bl Gl^3 Gr t^2+12 Br Gl^3 Gr t^2+12 Gl^4 Gr t^2+Bl^2 Br Gr^2 t^2+Bl Br^2 Gr^2 t^2+Br^3 Gr^2 t^2+5 Bl^2 Gl Gr^2 t^2+9 Bl Br Gl Gr^2 t^2+4 Br^2 Gl Gr^2 t^2+15 Bl Gl^2 Gr^2 t^2+15 Br Gl^2 Gr^2 t^2+24 Gl^3 Gr^2 t^2+Bl^2 Gr^3 t^2+3 Bl Br Gr^3 t^2+4 Br^2 Gr^3 t^2+12 Bl Gl Gr^3 t^2+12 Br Gl Gr^3 t^2+24 Gl^2 Gr^3 t^2+2 Bl Gr^4 t^2+7 Br Gr^4 t^2+12 Gl Gr^4 t^2+7 Gr^5 t^2+2 Bl^4 H Hd t^2+4 Bl^3 Br H Hd t^2+4 Bl^2 Br^2 H Hd t^2+4 Bl Br^3 H Hd t^2+2 Br^4 H Hd t^2+11 Bl^2 Gl^2 H Hd t^2+9 Bl Br Gl^2 H Hd t^2+4 Br^2 Gl^2 H Hd t^2+11 Bl Gl^3 H Hd t^2+5 Br Gl^3 H Hd t^2+13 Gl^4 H Hd t^2+9 Bl^2 Gl Gr H Hd t^2+16 Bl Br Gl Gr H Hd t^2+9 Br^2 Gl Gr H Hd t^2+15 Bl Gl^2 Gr H Hd t^2+16 Br Gl^2 Gr H Hd t^2+20 Gl^3 Gr H Hd t^2+4 Bl^2 Gr^2 H Hd t^2+9 Bl Br Gr^2 H Hd t^2+11 Br^2 Gr^2 H Hd t^2+16 Bl Gl Gr^2 H Hd t^2+15 Br Gl Gr^2 H Hd t^2+36 Gl^2 Gr^2 H Hd t^2+5 Bl Gr^3 H Hd t^2+11 Br Gr^3 H Hd t^2+20 Gl Gr^3 H Hd t^2+13 Gr^4 H Hd t^2+2 Bl^3 H^2 Hd^2 t^2+2 Bl^2 Br H^2 Hd^2 t^2+2 Bl Br^2 H^2 Hd^2 t^2+2 Br^3 H^2 Hd^2 t^2+6 Bl Gl^2 H^2 Hd^2 t^2+2 Br Gl^2 H^2 Hd^2 t^2+6 Gl^3 H^2 Hd^2 t^2+8 Bl Gl Gr H^2 Hd^2 t^2+8 Br Gl Gr H^2 Hd^2 t^2+8 Gl^2 Gr H^2 Hd^2 t^2+2 Bl Gr^2 H^2 Hd^2 t^2+6 Br Gr^2 H^2 Hd^2 t^2+8 Gl Gr^2 H^2 Hd^2 t^2+6 Gr^3 H^2 Hd^2 t^2+4 Bl^2 H^3 Hd^3 t^2+4 Bl Br H^3 Hd^3 t^2+4 Br^2 H^3 Hd^3 t^2+4 Gl^2 H^3 Hd^3 t^2+4 Gl Gr H^3 Hd^3 t^2+4 Gr^2 H^3 Hd^3 t^2+Bl H^4 Hd^4 t^2+Br H^4 Hd^4 t^2+2 H^5 Hd^5 t^2+7/2 Bl^2 d^2 dd^2 Nf^2 t^2+1/2 Bl Br d^2 dd^2 Nf^2 t^2+7/2 Br^2 d^2 dd^2 Nf^2 t^2+7/4 Bl^2 e^2 ed^2 Nf^2 t^2+1/4 Bl Br e^2 ed^2 Nf^2 t^2+7/4 Br^2 e^2 ed^2 Nf^2 t^2+27/4 d^2 dd^2 Gl^2 Nf^2 t^2+7/4 e^2 ed^2 Gl^2 Nf^2 t^2+1/4 d^2 dd^2 Gl Gr Nf^2 t^2+1/4 e^2 ed^2 Gl Gr Nf^2 t^2+27/4 d^2 dd^2 Gr^2 Nf^2 t^2+7/4 e^2 ed^2 Gr^2 Nf^2 t^2-1/3 dd^3 ed H^4 Nf^2 t^2-Bl d^2 dd^2 H Hd Nf^2 t^2-Br d^2 dd^2 H Hd Nf^2 t^2-1/2 Bl e^2 ed^2 H Hd Nf^2 t^2-1/2 Br e^2 ed^2 H Hd Nf^2 t^2+4 d^2 dd^2 H^2 Hd^2 Nf^2 t^2+2 e^2 ed^2 H^2 Hd^2 Nf^2 t^2-1/3 d^3 e Hd^4 Nf^2 t^2+8 Bl^3 e Hd L Nf^2 t^2+10 Bl^2 Br e Hd L Nf^2 t^2+8 Bl Br^2 e Hd L Nf^2 t^2+5 Br^3 e Hd L Nf^2 t^2+23 Bl e Gl^2 Hd L Nf^2 t^2+10 Br e Gl^2 Hd L Nf^2 t^2+14 e Gl^3 Hd L Nf^2 t^2+19 Bl e Gl Gr Hd L Nf^2 t^2+20 Br e Gl Gr Hd L Nf^2 t^2+19 e Gl^2 Gr Hd L Nf^2 t^2+8 Bl e Gr^2 Hd L Nf^2 t^2+13 Br e Gr^2 Hd L Nf^2 t^2+20 e Gl Gr^2 Hd L Nf^2 t^2+8 e Gr^3 Hd L Nf^2 t^2+23 Bl^2 e H Hd^2 L Nf^2 t^2+22 Bl Br e H Hd^2 L Nf^2 t^2+13 Br^2 e H Hd^2 L Nf^2 t^2+23 e Gl^2 H Hd^2 L Nf^2 t^2+22 e Gl Gr H Hd^2 L Nf^2 t^2+13 e Gr^2 H Hd^2 L Nf^2 t^2+20 Bl e H^2 Hd^3 L Nf^2 t^2+13 Br e H^2 Hd^3 L Nf^2 t^2+10 e H^3 Hd^4 L Nf^2 t^2-5/4 Bl e^2 Hd^2 L^2 Nf^2 t^2-5/4 Br e^2 Hd^2 L^2 Nf^2 t^2+e^2 H Hd^3 L^2 Nf^2 t^2+2/9 d^3 H L^3 Nf^2 t^2+4/3 H^4 L^4 Nf^2 t^2+5 Bl^3 ed H Ld Nf^2 t^2+8 Bl^2 Br ed H Ld Nf^2 t^2+10 Bl Br^2 ed H Ld Nf^2 t^2+8 Br^3 ed H Ld Nf^2 t^2+13 Bl ed Gl^2 H Ld Nf^2 t^2+8 Br ed Gl^2 H Ld Nf^2 t^2+8 ed Gl^3 H Ld Nf^2 t^2+20 Bl ed Gl Gr H Ld Nf^2 t^2+19 Br ed Gl Gr H Ld Nf^2 t^2+20 ed Gl^2 Gr H Ld Nf^2 t^2+10 Bl ed Gr^2 H Ld Nf^2 t^2+23 Br ed Gr^2 H Ld Nf^2 t^2+19 ed Gl Gr^2 H Ld Nf^2 t^2+14 ed Gr^3 H Ld Nf^2 t^2+13 Bl^2 ed H^2 Hd Ld Nf^2 t^2+22 Bl Br ed H^2 Hd Ld Nf^2 t^2+23 Br^2 ed H^2 Hd Ld Nf^2 t^2+13 ed Gl^2 H^2 Hd Ld Nf^2 t^2+22 ed Gl Gr H^2 Hd Ld Nf^2 t^2+23 ed Gr^2 H^2 Hd Ld Nf^2 t^2+13 Bl ed H^3 Hd^2 Ld Nf^2 t^2+20 Br ed H^3 Hd^2 Ld Nf^2 t^2+10 ed H^4 Hd^3 Ld Nf^2 t^2-5/4 Bl ed^2 H^2 Ld^2 Nf^2 t^2-5/4 Br ed^2 H^2 Ld^2 Nf^2 t^2+ed^2 H^3 Hd Ld^2 Nf^2 t^2+7/2 Bl^2 L^2 Ld^2 Nf^2 t^2+1/2 Bl Br L^2 Ld^2 Nf^2 t^2+7/2 Br^2 L^2 Ld^2 Nf^2 t^2+7/2 Gl^2 L^2 Ld^2 Nf^2 t^2+1/2 Gl Gr L^2 Ld^2 Nf^2 t^2+7/2 Gr^2 L^2 Ld^2 Nf^2 t^2-1/2 Bl H Hd L^2 Ld^2 Nf^2 t^2-1/2 Br H Hd L^2 Ld^2 Nf^2 t^2+9/2 H^2 Hd^2 L^2 Ld^2 Nf^2 t^2+2/9 dd^3 Hd Ld^3 Nf^2 t^2+4/3 Hd^4 Ld^4 Nf^2 t^2-Bl^2 e^2 ed^2 Nf^3 t^2-1/2 Bl Br e^2 ed^2 Nf^3 t^2-Br^2 e^2 ed^2 Nf^3 t^2-d^2 dd^2 Gl^2 Nf^3 t^2-e^2 ed^2 Gl^2 Nf^3 t^2-1/2 d^2 dd^2 Gl Gr Nf^3 t^2-1/2 e^2 ed^2 Gl Gr Nf^3 t^2-d^2 dd^2 Gr^2 Nf^3 t^2-e^2 ed^2 Gr^2 Nf^3 t^2-3 Bl e^2 ed^2 H Hd Nf^3 t^2-3 Br e^2 ed^2 H Hd Nf^3 t^2-e^2 ed^2 H^2 Hd^2 Nf^3 t^2-1/6 e^3 ed^2 Hd L Nf^3 t^2-2 Bl e^2 Hd^2 L^2 Nf^3 t^2-3/2 Br e^2 Hd^2 L^2 Nf^3 t^2-5/2 e^2 H Hd^3 L^2 Nf^3 t^2+1/6 d^3 H L^3 Nf^3 t^2-1/2 H^4 L^4 Nf^3 t^2-1/6 e^2 ed^3 H Ld Nf^3 t^2-3/2 Bl ed^2 H^2 Ld^2 Nf^3 t^2-2 Br ed^2 H^2 Ld^2 Nf^3 t^2-5/2 ed^2 H^3 Hd Ld^2 Nf^3 t^2-3 Bl H Hd L^2 Ld^2 Nf^3 t^2-3 Br H Hd L^2 Ld^2 Nf^3 t^2-3 H^2 Hd^2 L^2 Ld^2 Nf^3 t^2-1/6 e Hd L^3 Ld^2 Nf^3 t^2+1/6 dd^3 Hd Ld^3 Nf^3 t^2-1/6 ed H L^2 Ld^3 Nf^3 t^2-1/2 Hd^4 Ld^4 Nf^3 t^2+17/2 Bl^2 d^2 dd^2 Nf^4 t^2+25/2 Bl Br d^2 dd^2 Nf^4 t^2+17/2 Br^2 d^2 dd^2 Nf^4 t^2+17 Bl^2 d dd e ed Nf^4 t^2+25 Bl Br d dd e ed Nf^4 t^2+17 Br^2 d dd e ed Nf^4 t^2+17/4 Bl^2 e^2 ed^2 Nf^4 t^2+25/4 Bl Br e^2 ed^2 Nf^4 t^2+17/4 Br^2 e^2 ed^2 Nf^4 t^2+32 Bl d^2 dd^2 Gl Nf^4 t^2+25 Br d^2 dd^2 Gl Nf^4 t^2+32 Bl d dd e ed Gl Nf^4 t^2+25 Br d dd e ed Gl Nf^4 t^2+209/4 d^2 dd^2 Gl^2 Nf^4 t^2+49 d dd e ed Gl^2 Nf^4 t^2+17/4 e^2 ed^2 Gl^2 Nf^4 t^2+25 Bl d^2 dd^2 Gr Nf^4 t^2+32 Br d^2 dd^2 Gr Nf^4 t^2+25 Bl d dd e ed Gr Nf^4 t^2+32 Br d dd e ed Gr Nf^4 t^2+325/4 d^2 dd^2 Gl Gr Nf^4 t^2+75 d dd e ed Gl Gr Nf^4 t^2+25/4 e^2 ed^2 Gl Gr Nf^4 t^2+209/4 d^2 dd^2 Gr^2 Nf^4 t^2+49 d dd e ed Gr^2 Nf^4 t^2+17/4 e^2 ed^2 Gr^2 Nf^4 t^2+1/3 dd^3 ed H^4 Nf^4 t^2+19 Bl d^2 dd^2 H Hd Nf^4 t^2+19 Br d^2 dd^2 H Hd Nf^4 t^2+38 Bl d dd e ed H Hd Nf^4 t^2+38 Br d dd e ed H Hd Nf^4 t^2+19/2 Bl e^2 ed^2 H Hd Nf^4 t^2+19/2 Br e^2 ed^2 H Hd Nf^4 t^2+38 d^2 dd^2 Gl H Hd Nf^4 t^2+38 d dd e ed Gl H Hd Nf^4 t^2+38 d^2 dd^2 Gr H Hd Nf^4 t^2+38 d dd e ed Gr H Hd Nf^4 t^2+12 d^2 dd^2 H^2 Hd^2 Nf^4 t^2+24 d dd e ed H^2 Hd^2 Nf^4 t^2+6 e^2 ed^2 H^2 Hd^2 Nf^4 t^2+1/3 d^3 e Hd^4 Nf^4 t^2+3/2 d^2 dd^2 e Hd L Nf^4 t^2+11/12 e^3 ed^2 Hd L Nf^4 t^2+61/4 Bl e^2 Hd^2 L^2 Nf^4 t^2+31/4 Br e^2 Hd^2 L^2 Nf^4 t^2+29/2 e^2 H Hd^3 L^2 Nf^4 t^2+1/18 d^3 H L^3 Nf^4 t^2+13/6 H^4 L^4 Nf^4 t^2+3/2 d^2 dd^2 ed H Ld Nf^4 t^2+11/12 e^2 ed^3 H Ld Nf^4 t^2+17 Bl^2 d dd L Ld Nf^4 t^2+25 Bl Br d dd L Ld Nf^4 t^2+17 Br^2 d dd L Ld Nf^4 t^2+17 Bl^2 e ed L Ld Nf^4 t^2+25 Bl Br e ed L Ld Nf^4 t^2+17 Br^2 e ed L Ld Nf^4 t^2+32 Bl d dd Gl L Ld Nf^4 t^2+25 Br d dd Gl L Ld Nf^4 t^2+49 d dd Gl^2 L Ld Nf^4 t^2+17 e ed Gl^2 L Ld Nf^4 t^2+25 Bl d dd Gr L Ld Nf^4 t^2+32 Br d dd Gr L Ld Nf^4 t^2+75 d dd Gl Gr L Ld Nf^4 t^2+25 e ed Gl Gr L Ld Nf^4 t^2+49 d dd Gr^2 L Ld Nf^4 t^2+17 e ed Gr^2 L Ld Nf^4 t^2+76 Bl d dd H Hd L Ld Nf^4 t^2+76 Br d dd H Hd L Ld Nf^4 t^2+76 Bl e ed H Hd L Ld Nf^4 t^2+76 Br e ed H Hd L Ld Nf^4 t^2+76 d dd Gl H Hd L Ld Nf^4 t^2+76 d dd Gr H Hd L Ld Nf^4 t^2+66 d dd H^2 Hd^2 L Ld Nf^4 t^2+66 e ed H^2 Hd^2 L Ld Nf^4 t^2+31/4 Bl ed^2 H^2 Ld^2 Nf^4 t^2+61/4 Br ed^2 H^2 Ld^2 Nf^4 t^2+29/2 ed^2 H^3 Hd Ld^2 Nf^4 t^2+17/2 Bl^2 L^2 Ld^2 Nf^4 t^2+25/2 Bl Br L^2 Ld^2 Nf^4 t^2+17/2 Br^2 L^2 Ld^2 Nf^4 t^2+17/2 Gl^2 L^2 Ld^2 Nf^4 t^2+25/2 Gl Gr L^2 Ld^2 Nf^4 t^2+17/2 Gr^2 L^2 Ld^2 Nf^4 t^2+95/2 Bl H Hd L^2 Ld^2 Nf^4 t^2+95/2 Br H Hd L^2 Ld^2 Nf^4 t^2+97/2 H^2 Hd^2 L^2 Ld^2 Nf^4 t^2+7/12 e Hd L^3 Ld^2 Nf^4 t^2+1/18 dd^3 Hd Ld^3 Nf^4 t^2+7/12 ed H L^2 Ld^3 Nf^4 t^2+13/6 Hd^4 Ld^4 Nf^4 t^2-7/2 d dd e^2 ed Hd L Nf^5 t^2-7/3 e^3 ed^2 Hd L Nf^5 t^2+11/6 d^3 H L^3 Nf^5 t^2-7/2 d dd e ed^2 H Ld Nf^5 t^2-7/3 e^2 ed^3 H Ld Nf^5 t^2-7/2 e^2 ed Hd L^2 Ld Nf^5 t^2-7/2 e ed^2 H L Ld^2 Nf^5 t^2-7/3 e Hd L^3 Ld^2 Nf^5 t^2+11/6 dd^3 Hd Ld^3 Nf^5 t^2-7/3 ed H L^2 Ld^3 Nf^5 t^2+55/2 d^2 dd^2 e Hd L Nf^6 t^2+55/2 d dd e^2 ed Hd L Nf^6 t^2+55/12 e^3 ed^2 Hd L Nf^6 t^2+85/18 d^3 H L^3 Nf^6 t^2+55/2 d^2 dd^2 ed H Ld Nf^6 t^2+55/2 d dd e ed^2 H Ld Nf^6 t^2+55/12 e^2 ed^3 H Ld Nf^6 t^2+55 d dd e Hd L^2 Ld Nf^6 t^2+55/2 e^2 ed Hd L^2 Ld Nf^6 t^2+55 d dd ed H L Ld^2 Nf^6 t^2+55/2 e ed^2 H L Ld^2 Nf^6 t^2+275/12 e Hd L^3 Ld^2 Nf^6 t^2+85/18 dd^3 Hd Ld^3 Nf^6 t^2+275/12 ed H L^2 Ld^3 Nf^6 t^2+8 Bl^3 d Hd Nf^2 Q t^2+10 Bl^2 Br d Hd Nf^2 Q t^2+8 Bl Br^2 d Hd Nf^2 Q t^2+5 Br^3 d Hd Nf^2 Q t^2+23 Bl^2 d Gl Hd Nf^2 Q t^2+19 Bl Br d Gl Hd Nf^2 Q t^2+8 Br^2 d Gl Hd Nf^2 Q t^2+67 Bl d Gl^2 Hd Nf^2 Q t^2+29 Br d Gl^2 Hd Nf^2 Q t^2+73 d Gl^3 Hd Nf^2 Q t^2+10 Bl^2 d Gr Hd Nf^2 Q t^2+20 Bl Br d Gr Hd Nf^2 Q t^2+13 Br^2 d Gr Hd Nf^2 Q t^2+57 Bl d Gl Gr Hd Nf^2 Q t^2+60 Br d Gl Gr Hd Nf^2 Q t^2+95 d Gl^2 Gr Hd Nf^2 Q t^2+28 Bl d Gr^2 Hd Nf^2 Q t^2+37 Br d Gr^2 Hd Nf^2 Q t^2+100 d Gl Gr^2 Hd Nf^2 Q t^2+40 d Gr^3 Hd Nf^2 Q t^2+23 Bl^2 d H Hd^2 Nf^2 Q t^2+22 Bl Br d H Hd^2 Nf^2 Q t^2+13 Br^2 d H Hd^2 Nf^2 Q t^2+45 Bl d Gl H Hd^2 Nf^2 Q t^2+22 Br d Gl H Hd^2 Nf^2 Q t^2+68 d Gl^2 H Hd^2 Nf^2 Q t^2+22 Bl d Gr H Hd^2 Nf^2 Q t^2+29 Br d Gr H Hd^2 Nf^2 Q t^2+66 d Gl Gr H Hd^2 Nf^2 Q t^2+42 d Gr^2 H Hd^2 Nf^2 Q t^2+20 Bl d H^2 Hd^3 Nf^2 Q t^2+13 Br d H^2 Hd^3 Nf^2 Q t^2+20 d Gl H^2 Hd^3 Nf^2 Q t^2+13 d Gr H^2 Hd^3 Nf^2 Q t^2+10 d H^3 Hd^4 Nf^2 Q t^2+3 Bl dd^2 H^2 L Nf^3 Q t^2+3 Br dd^2 H^2 L Nf^3 Q t^2+2 dd^2 H^3 Hd L Nf^3 Q t^2+3/2 d^3 dd^2 Hd Nf^4 Q t^2+3/4 d e^2 ed^2 Hd Nf^4 Q t^2+19 Bl dd^2 H^2 L Nf^4 Q t^2+19 Br dd^2 H^2 L Nf^4 Q t^2+38 dd^2 Gl H^2 L Nf^4 Q t^2+38 dd^2 Gr H^2 L Nf^4 Q t^2+22 dd^2 H^3 Hd L Nf^4 Q t^2+61 Bl d e Hd^2 L Nf^4 Q t^2+31 Br d e Hd^2 L Nf^4 Q t^2+61 d e Gl Hd^2 L Nf^4 Q t^2+31 d e Gr Hd^2 L Nf^4 Q t^2+58 d e H Hd^3 L Nf^4 Q t^2+17 Bl^2 d ed Ld Nf^4 Q t^2+25 Bl Br d ed Ld Nf^4 Q t^2+17 Br^2 d ed Ld Nf^4 Q t^2+32 Bl d ed Gl Ld Nf^4 Q t^2+25 Br d ed Gl Ld Nf^4 Q t^2+49 d ed Gl^2 Ld Nf^4 Q t^2+25 Bl d ed Gr Ld Nf^4 Q t^2+32 Br d ed Gr Ld Nf^4 Q t^2+75 d ed Gl Gr Ld Nf^4 Q t^2+49 d ed Gr^2 Ld Nf^4 Q t^2+76 Bl d ed H Hd Ld Nf^4 Q t^2+76 Br d ed H Hd Ld Nf^4 Q t^2+76 d ed Gl H Hd Ld Nf^4 Q t^2+76 d ed Gr H Hd Ld Nf^4 Q t^2+66 d ed H^2 Hd^2 Ld Nf^4 Q t^2+3/4 d Hd L^2 Ld^2 Nf^4 Q t^2-7/2 d e^2 ed^2 Hd Nf^5 Q t^2+7/2 dd^2 e H L^2 Nf^5 Q t^2-7/2 d ed^2 H Ld^2 Nf^5 Q t^2-7/2 d Hd L^2 Ld^2 Nf^5 Q t^2+55/2 d^3 dd^2 Hd Nf^6 Q t^2+55 d^2 dd e ed Hd Nf^6 Q t^2+55/4 d e^2 ed^2 Hd Nf^6 Q t^2+55/2 dd^2 e H L^2 Nf^6 Q t^2+110 d^2 dd Hd L Ld Nf^6 Q t^2+110 d e ed Hd L Ld Nf^6 Q t^2+55/2 d ed^2 H Ld^2 Nf^6 Q t^2+275/4 d Hd L^2 Ld^2 Nf^6 Q t^2-5/2 Bl d^2 Hd^2 Nf^2 Q^2 t^2-5/2 Br d^2 Hd^2 Nf^2 Q^2 t^2+2 d^2 H Hd^3 Nf^2 Q^2 t^2+2 Br dd ed H^2 Nf^3 Q^2 t^2+dd ed H^3 Hd Nf^3 Q^2 t^2+19 Bl dd ed H^2 Nf^4 Q^2 t^2+19 Br dd ed H^2 Nf^4 Q^2 t^2+38 dd ed Gl H^2 Nf^4 Q^2 t^2+38 dd ed Gr H^2 Nf^4 Q^2 t^2+22 dd ed H^3 Hd Nf^4 Q^2 t^2+61/2 Bl d^2 Hd^2 Nf^4 Q^2 t^2+31/2 Br d^2 Hd^2 Nf^4 Q^2 t^2+61 d^2 Gl Hd^2 Nf^4 Q^2 t^2+31 d^2 Gr Hd^2 Nf^4 Q^2 t^2+29 d^2 H Hd^3 Nf^4 Q^2 t^2+1/4 dd H L^2 Ld Nf^4 Q^2 t^2+7/2 d dd^2 H L Nf^5 Q^2 t^2+165/2 d dd^2 H L Nf^6 Q^2 t^2+55 dd e ed H L Nf^6 Q^2 t^2+55 d^2 ed Hd Ld Nf^6 Q^2 t^2+275/4 dd H L^2 Ld Nf^6 Q^2 t^2+1/3 Br Gr L Nf^2 Q^3 t^2-1/3 Bl H Hd L Nf^2 Q^3 t^2-1/3 Br H Hd L Nf^2 Q^3 t^2+1/3 Gl H Hd L Nf^2 Q^3 t^2+1/3 Gr H Hd L Nf^2 Q^3 t^2+1/3 H^2 Hd^2 L Nf^2 Q^3 t^2+1/6 e ed^2 H Nf^3 Q^3 t^2+9/2 Bl H Hd L Nf^3 Q^3 t^2+5/2 Br H Hd L Nf^3 Q^3 t^2+5 H^2 Hd^2 L Nf^3 Q^3 t^2+1/6 e Hd L^2 Nf^3 Q^3 t^2-1/6 e ed^2 H Nf^4 Q^3 t^2+10 Bl^2 L Nf^4 Q^3 t^2+8 Bl Br L Nf^4 Q^3 t^2+4 Br^2 L Nf^4 Q^3 t^2+38 Bl Gl L Nf^4 Q^3 t^2+16 Br Gl L Nf^4 Q^3 t^2+57 Gl^2 L Nf^4 Q^3 t^2+16 Bl Gr L Nf^4 Q^3 t^2+56/3 Br Gr L Nf^4 Q^3 t^2+48 Gl Gr L Nf^4 Q^3 t^2+28 Gr^2 L Nf^4 Q^3 t^2+305/6 Bl H Hd L Nf^4 Q^3 t^2+155/6 Br H Hd L Nf^4 Q^3 t^2+305/3 Gl H Hd L Nf^4 Q^3 t^2+155/3 Gr H Hd L Nf^4 Q^3 t^2+128/3 H^2 Hd^2 L Nf^4 Q^3 t^2-5/12 e Hd L^2 Nf^4 Q^3 t^2-1/3 ed H L Ld Nf^4 Q^3 t^2-7/6 e ed^2 H Nf^5 Q^3 t^2+11/6 e Hd L^2 Nf^5 Q^3 t^2+7/2 ed H L Ld Nf^5 Q^3 t^2+55 d dd ed H Nf^6 Q^3 t^2+55/6 e ed^2 H Nf^6 Q^3 t^2+425/12 e Hd L^2 Nf^6 Q^3 t^2+275/6 ed H L Ld Nf^6 Q^3 t^2+1/4 d Hd L Nf^3 Q^4 t^2-1/8 d Hd L Nf^4 Q^4 t^2+11/4 d Hd L Nf^5 Q^4 t^2+425/8 d Hd L Nf^6 Q^4 t^2+5 Bl^3 dd H Nf^2 Qd t^2+8 Bl^2 Br dd H Nf^2 Qd t^2+10 Bl Br^2 dd H Nf^2 Qd t^2+8 Br^3 dd H Nf^2 Qd t^2+13 Bl^2 dd Gl H Nf^2 Qd t^2+20 Bl Br dd Gl H Nf^2 Qd t^2+10 Br^2 dd Gl H Nf^2 Qd t^2+37 Bl dd Gl^2 H Nf^2 Qd t^2+28 Br dd Gl^2 H Nf^2 Qd t^2+40 dd Gl^3 H Nf^2 Qd t^2+8 Bl^2 dd Gr H Nf^2 Qd t^2+19 Bl Br dd Gr H Nf^2 Qd t^2+23 Br^2 dd Gr H Nf^2 Qd t^2+60 Bl dd Gl Gr H Nf^2 Qd t^2+57 Br dd Gl Gr H Nf^2 Qd t^2+100 dd Gl^2 Gr H Nf^2 Qd t^2+29 Bl dd Gr^2 H Nf^2 Qd t^2+67 Br dd Gr^2 H Nf^2 Qd t^2+95 dd Gl Gr^2 H Nf^2 Qd t^2+73 dd Gr^3 H Nf^2 Qd t^2+13 Bl^2 dd H^2 Hd Nf^2 Qd t^2+22 Bl Br dd H^2 Hd Nf^2 Qd t^2+23 Br^2 dd H^2 Hd Nf^2 Qd t^2+29 Bl dd Gl H^2 Hd Nf^2 Qd t^2+22 Br dd Gl H^2 Hd Nf^2 Qd t^2+42 dd Gl^2 H^2 Hd Nf^2 Qd t^2+22 Bl dd Gr H^2 Hd Nf^2 Qd t^2+45 Br dd Gr H^2 Hd Nf^2 Qd t^2+66 dd Gl Gr H^2 Hd Nf^2 Qd t^2+68 dd Gr^2 H^2 Hd Nf^2 Qd t^2+13 Bl dd H^3 Hd^2 Nf^2 Qd t^2+20 Br dd H^3 Hd^2 Nf^2 Qd t^2+13 dd Gl H^3 Hd^2 Nf^2 Qd t^2+20 dd Gr H^3 Hd^2 Nf^2 Qd t^2+10 dd H^4 Hd^3 Nf^2 Qd t^2+3 Bl d^2 Hd^2 Ld Nf^3 Qd t^2+3 Br d^2 Hd^2 Ld Nf^3 Qd t^2+2 d^2 H Hd^3 Ld Nf^3 Qd t^2+3/2 d^2 dd^3 H Nf^4 Qd t^2+3/4 dd e^2 ed^2 H Nf^4 Qd t^2+17 Bl^2 dd e L Nf^4 Qd t^2+25 Bl Br dd e L Nf^4 Qd t^2+17 Br^2 dd e L Nf^4 Qd t^2+32 Bl dd e Gl L Nf^4 Qd t^2+25 Br dd e Gl L Nf^4 Qd t^2+49 dd e Gl^2 L Nf^4 Qd t^2+25 Bl dd e Gr L Nf^4 Qd t^2+32 Br dd e Gr L Nf^4 Qd t^2+75 dd e Gl Gr L Nf^4 Qd t^2+49 dd e Gr^2 L Nf^4 Qd t^2+76 Bl dd e H Hd L Nf^4 Qd t^2+76 Br dd e H Hd L Nf^4 Qd t^2+76 dd e Gl H Hd L Nf^4 Qd t^2+76 dd e Gr H Hd L Nf^4 Qd t^2+66 dd e H^2 Hd^2 L Nf^4 Qd t^2+31 Bl dd ed H^2 Ld Nf^4 Qd t^2+61 Br dd ed H^2 Ld Nf^4 Qd t^2+31 dd ed Gl H^2 Ld Nf^4 Qd t^2+61 dd ed Gr H^2 Ld Nf^4 Qd t^2+58 dd ed H^3 Hd Ld Nf^4 Qd t^2+19 Bl d^2 Hd^2 Ld Nf^4 Qd t^2+19 Br d^2 Hd^2 Ld Nf^4 Qd t^2+38 d^2 Gl Hd^2 Ld Nf^4 Qd t^2+38 d^2 Gr Hd^2 Ld Nf^4 Qd t^2+22 d^2 H Hd^3 Ld Nf^4 Qd t^2+3/4 dd H L^2 Ld^2 Nf^4 Qd t^2-7/2 dd e^2 ed^2 H Nf^5 Qd t^2-7/2 dd e^2 Hd L^2 Nf^5 Qd t^2+7/2 d^2 ed Hd Ld^2 Nf^5 Qd t^2-7/2 dd H L^2 Ld^2 Nf^5 Qd t^2+55/2 d^2 dd^3 H Nf^6 Qd t^2+55 d dd^2 e ed H Nf^6 Qd t^2+55/4 dd e^2 ed^2 H Nf^6 Qd t^2+55/2 dd e^2 Hd L^2 Nf^6 Qd t^2+110 d dd^2 H L Ld Nf^6 Qd t^2+110 dd e ed H L Ld Nf^6 Qd t^2+55/2 d^2 ed Hd Ld^2 Nf^6 Qd t^2+275/4 dd H L^2 Ld^2 Nf^6 Qd t^2+34 Bl^2 d dd Nf^4 Q Qd t^2+50 Bl Br d dd Nf^4 Q Qd t^2+34 Br^2 d dd Nf^4 Q Qd t^2+17 Bl^2 e ed Nf^4 Q Qd t^2+25 Bl Br e ed Nf^4 Q Qd t^2+17 Br^2 e ed Nf^4 Q Qd t^2+128 Bl d dd Gl Nf^4 Q Qd t^2+100 Br d dd Gl Nf^4 Q Qd t^2+32 Bl e ed Gl Nf^4 Q Qd t^2+25 Br e ed Gl Nf^4 Q Qd t^2+209 d dd Gl^2 Nf^4 Q Qd t^2+49 e ed Gl^2 Nf^4 Q Qd t^2+100 Bl d dd Gr Nf^4 Q Qd t^2+128 Br d dd Gr Nf^4 Q Qd t^2+25 Bl e ed Gr Nf^4 Q Qd t^2+32 Br e ed Gr Nf^4 Q Qd t^2+325 d dd Gl Gr Nf^4 Q Qd t^2+75 e ed Gl Gr Nf^4 Q Qd t^2+209 d dd Gr^2 Nf^4 Q Qd t^2+49 e ed Gr^2 Nf^4 Q Qd t^2+152 Bl d dd H Hd Nf^4 Q Qd t^2+152 Br d dd H Hd Nf^4 Q Qd t^2+76 Bl e ed H Hd Nf^4 Q Qd t^2+76 Br e ed H Hd Nf^4 Q Qd t^2+304 d dd Gl H Hd Nf^4 Q Qd t^2+76 e ed Gl H Hd Nf^4 Q Qd t^2+304 d dd Gr H Hd Nf^4 Q Qd t^2+76 e ed Gr H Hd Nf^4 Q Qd t^2+132 d dd H^2 Hd^2 Nf^4 Q Qd t^2+66 e ed H^2 Hd^2 Nf^4 Q Qd t^2+34 Bl^2 L Ld Nf^4 Q Qd t^2+50 Bl Br L Ld Nf^4 Q Qd t^2+34 Br^2 L Ld Nf^4 Q Qd t^2+64 Bl Gl L Ld Nf^4 Q Qd t^2+50 Br Gl L Ld Nf^4 Q Qd t^2+98 Gl^2 L Ld Nf^4 Q Qd t^2+50 Bl Gr L Ld Nf^4 Q Qd t^2+64 Br Gr L Ld Nf^4 Q Qd t^2+150 Gl Gr L Ld Nf^4 Q Qd t^2+98 Gr^2 L Ld Nf^4 Q Qd t^2+190 Bl H Hd L Ld Nf^4 Q Qd t^2+190 Br H Hd L Ld Nf^4 Q Qd t^2+190 Gl H Hd L Ld Nf^4 Q Qd t^2+190 Gr H Hd L Ld Nf^4 Q Qd t^2+194 H^2 Hd^2 L Ld Nf^4 Q Qd t^2-7 e^2 ed Hd L Nf^5 Q Qd t^2-7 e ed^2 H Ld Nf^5 Q Qd t^2-7/2 e Hd L^2 Ld Nf^5 Q Qd t^2-7/2 ed H L Ld^2 Nf^5 Q Qd t^2+220 d dd e Hd L Nf^6 Q Qd t^2+55 e^2 ed Hd L Nf^6 Q Qd t^2+220 d dd ed H Ld Nf^6 Q Qd t^2+55 e ed^2 H Ld Nf^6 Q Qd t^2+275/2 e Hd L^2 Ld Nf^6 Q Qd t^2+275/2 ed H L Ld^2 Nf^6 Q Qd t^2+165 d^2 dd Hd Nf^6 Q^2 Qd t^2+110 d e ed Hd Nf^6 Q^2 Qd t^2+275 d Hd L Ld Nf^6 Q^2 Qd t^2+7/2 dd H L Nf^5 Q^3 Qd t^2+275/2 dd H L Nf^6 Q^3 Qd t^2-1/4 ed H Nf^3 Q^4 Qd t^2+1/8 ed H Nf^4 Q^4 Qd t^2+7/4 ed H Nf^5 Q^4 Qd t^2+275/8 ed H Nf^6 Q^4 Qd t^2-5/2 Bl dd^2 H^2 Nf^2 Qd^2 t^2-5/2 Br dd^2 H^2 Nf^2 Qd^2 t^2+2 dd^2 H^3 Hd Nf^2 Qd^2 t^2+2 Bl d e Hd^2 Nf^3 Qd^2 t^2+d e H Hd^3 Nf^3 Qd^2 t^2+31/2 Bl dd^2 H^2 Nf^4 Qd^2 t^2+61/2 Br dd^2 H^2 Nf^4 Qd^2 t^2+31 dd^2 Gl H^2 Nf^4 Qd^2 t^2+61 dd^2 Gr H^2 Nf^4 Qd^2 t^2+29 dd^2 H^3 Hd Nf^4 Qd^2 t^2+19 Bl d e Hd^2 Nf^4 Qd^2 t^2+19 Br d e Hd^2 Nf^4 Qd^2 t^2+38 d e Gl Hd^2 Nf^4 Qd^2 t^2+38 d e Gr Hd^2 Nf^4 Qd^2 t^2+22 d e H Hd^3 Nf^4 Qd^2 t^2+1/4 d Hd L Ld^2 Nf^4 Qd^2 t^2+7/2 d^2 dd Hd Ld Nf^5 Qd^2 t^2+55 dd^2 e H L Nf^6 Qd^2 t^2+165/2 d^2 dd Hd Ld Nf^6 Qd^2 t^2+55 d e ed Hd Ld Nf^6 Qd^2 t^2+275/4 d Hd L Ld^2 Nf^6 Qd^2 t^2+165 d dd^2 H Nf^6 Q Qd^2 t^2+110 dd e ed H Nf^6 Q Qd^2 t^2+275 dd H L Ld Nf^6 Q Qd^2 t^2+7 Bl^2 Nf^2 Q^2 Qd^2 t^2+Bl Br Nf^2 Q^2 Qd^2 t^2+7 Br^2 Nf^2 Q^2 Qd^2 t^2+27/2 Gl^2 Nf^2 Q^2 Qd^2 t^2+1/2 Gl Gr Nf^2 Q^2 Qd^2 t^2+27/2 Gr^2 Nf^2 Q^2 Qd^2 t^2-Bl H Hd Nf^2 Q^2 Qd^2 t^2-Br H Hd Nf^2 Q^2 Qd^2 t^2+9 H^2 Hd^2 Nf^2 Q^2 Qd^2 t^2+17 Bl^2 Nf^4 Q^2 Qd^2 t^2+25 Bl Br Nf^4 Q^2 Qd^2 t^2+17 Br^2 Nf^4 Q^2 Qd^2 t^2+64 Bl Gl Nf^4 Q^2 Qd^2 t^2+50 Br Gl Nf^4 Q^2 Qd^2 t^2+209/2 Gl^2 Nf^4 Q^2 Qd^2 t^2+50 Bl Gr Nf^4 Q^2 Qd^2 t^2+64 Br Gr Nf^4 Q^2 Qd^2 t^2+325/2 Gl Gr Nf^4 Q^2 Qd^2 t^2+209/2 Gr^2 Nf^4 Q^2 Qd^2 t^2+95 Bl H Hd Nf^4 Q^2 Qd^2 t^2+95 Br H Hd Nf^4 Q^2 Qd^2 t^2+190 Gl H Hd Nf^4 Q^2 Qd^2 t^2+190 Gr H Hd Nf^4 Q^2 Qd^2 t^2+97 H^2 Hd^2 Nf^4 Q^2 Qd^2 t^2+3/2 e Hd L Nf^4 Q^2 Qd^2 t^2+3/2 ed H Ld Nf^4 Q^2 Qd^2 t^2+275/2 e Hd L Nf^6 Q^2 Qd^2 t^2+275/2 ed H Ld Nf^6 Q^2 Qd^2 t^2+3/2 d Hd Nf^4 Q^3 Qd^2 t^2+275/2 d Hd Nf^6 Q^3 Qd^2 t^2+1/3 Bl Gl Ld Nf^2 Qd^3 t^2-1/3 Bl H Hd Ld Nf^2 Qd^3 t^2-1/3 Br H Hd Ld Nf^2 Qd^3 t^2+1/3 Gl H Hd Ld Nf^2 Qd^3 t^2+1/3 Gr H Hd Ld Nf^2 Qd^3 t^2+1/3 H^2 Hd^2 Ld Nf^2 Qd^3 t^2+1/6 e^2 ed Hd Nf^3 Qd^3 t^2+5/2 Bl H Hd Ld Nf^3 Qd^3 t^2+9/2 Br H Hd Ld Nf^3 Qd^3 t^2+5 H^2 Hd^2 Ld Nf^3 Qd^3 t^2+1/6 ed H Ld^2 Nf^3 Qd^3 t^2-1/6 e^2 ed Hd Nf^4 Qd^3 t^2+4 Bl^2 Ld Nf^4 Qd^3 t^2+8 Bl Br Ld Nf^4 Qd^3 t^2+10 Br^2 Ld Nf^4 Qd^3 t^2+56/3 Bl Gl Ld Nf^4 Qd^3 t^2+16 Br Gl Ld Nf^4 Qd^3 t^2+28 Gl^2 Ld Nf^4 Qd^3 t^2+16 Bl Gr Ld Nf^4 Qd^3 t^2+38 Br Gr Ld Nf^4 Qd^3 t^2+48 Gl Gr Ld Nf^4 Qd^3 t^2+57 Gr^2 Ld Nf^4 Qd^3 t^2+155/6 Bl H Hd Ld Nf^4 Qd^3 t^2+305/6 Br H Hd Ld Nf^4 Qd^3 t^2+155/3 Gl H Hd Ld Nf^4 Qd^3 t^2+305/3 Gr H Hd Ld Nf^4 Qd^3 t^2+128/3 H^2 Hd^2 Ld Nf^4 Qd^3 t^2-1/3 e Hd L Ld Nf^4 Qd^3 t^2-5/12 ed H Ld^2 Nf^4 Qd^3 t^2-7/6 e^2 ed Hd Nf^5 Qd^3 t^2+7/2 e Hd L Ld Nf^5 Qd^3 t^2+11/6 ed H Ld^2 Nf^5 Qd^3 t^2+55 d dd e Hd Nf^6 Qd^3 t^2+55/6 e^2 ed Hd Nf^6 Qd^3 t^2+275/6 e Hd L Ld Nf^6 Qd^3 t^2+425/12 ed H Ld^2 Nf^6 Qd^3 t^2+7/2 d Hd Ld Nf^5 Q Qd^3 t^2+275/2 d Hd Ld Nf^6 Q Qd^3 t^2+3/2 dd H Nf^4 Q^2 Qd^3 t^2+275/2 dd H Nf^6 Q^2 Qd^3 t^2+1/4 dd H Ld Nf^3 Qd^4 t^2-1/8 dd H Ld Nf^4 Qd^4 t^2+11/4 dd H Ld Nf^5 Qd^4 t^2+425/8 dd H Ld Nf^6 Qd^4 t^2-1/4 e Hd Nf^3 Q Qd^4 t^2+1/8 e Hd Nf^4 Q Qd^4 t^2+7/4 e Hd Nf^5 Q Qd^4 t^2+275/8 e Hd Nf^6 Q Qd^4 t^2+4 Bl^3 d dd Nf^2 t^3+9 Bl^2 Br d dd Nf^2 t^3+9 Bl Br^2 d dd Nf^2 t^3+4 Br^3 d dd Nf^2 t^3+d^3 dd^3 Nf^2 t^3+4 Bl^3 e ed Nf^2 t^3+9 Bl^2 Br e ed Nf^2 t^3+9 Bl Br^2 e ed Nf^2 t^3+4 Br^3 e ed Nf^2 t^3+1/3 e^3 ed^3 Nf^2 t^3+11 Bl^2 d dd Gl Nf^2 t^3+16 Bl Br d dd Gl Nf^2 t^3+9 Br^2 d dd Gl Nf^2 t^3+33 Bl d dd Gl^2 Nf^2 t^3+25 Br d dd Gl^2 Nf^2 t^3+11 Bl e ed Gl^2 Nf^2 t^3+9 Br e ed Gl^2 Nf^2 t^3+37 d dd Gl^3 Nf^2 t^3+8 e ed Gl^3 Nf^2 t^3+9 Bl^2 d dd Gr Nf^2 t^3+16 Bl Br d dd Gr Nf^2 t^3+11 Br^2 d dd Gr Nf^2 t^3+48 Bl d dd Gl Gr Nf^2 t^3+48 Br d dd Gl Gr Nf^2 t^3+16 Bl e ed Gl Gr Nf^2 t^3+16 Br e ed Gl Gr Nf^2 t^3+80 d dd Gl^2 Gr Nf^2 t^3+16 e ed Gl^2 Gr Nf^2 t^3+25 Bl d dd Gr^2 Nf^2 t^3+33 Br d dd Gr^2 Nf^2 t^3+9 Bl e ed Gr^2 Nf^2 t^3+11 Br e ed Gr^2 Nf^2 t^3+80 d dd Gl Gr^2 Nf^2 t^3+16 e ed Gl Gr^2 Nf^2 t^3+37 d dd Gr^3 Nf^2 t^3+8 e ed Gr^3 Nf^2 t^3+26 Bl^2 d dd H Hd Nf^2 t^3+39 Bl Br d dd H Hd Nf^2 t^3+26 Br^2 d dd H Hd Nf^2 t^3+26 Bl^2 e ed H Hd Nf^2 t^3+39 Bl Br e ed H Hd Nf^2 t^3+26 Br^2 e ed H Hd Nf^2 t^3+50 Bl d dd Gl H Hd Nf^2 t^3+39 Br d dd Gl H Hd Nf^2 t^3+76 d dd Gl^2 H Hd Nf^2 t^3+26 e ed Gl^2 H Hd Nf^2 t^3+39 Bl d dd Gr H Hd Nf^2 t^3+50 Br d dd Gr H Hd Nf^2 t^3+117 d dd Gl Gr H Hd Nf^2 t^3+39 e ed Gl Gr H Hd Nf^2 t^3+76 d dd Gr^2 H Hd Nf^2 t^3+26 e ed Gr^2 H Hd Nf^2 t^3+38 Bl d dd H^2 Hd^2 Nf^2 t^3+38 Br d dd H^2 Hd^2 Nf^2 t^3+38 Bl e ed H^2 Hd^2 Nf^2 t^3+38 Br e ed H^2 Hd^2 Nf^2 t^3+38 d dd Gl H^2 Hd^2 Nf^2 t^3+38 d dd Gr H^2 Hd^2 Nf^2 t^3+20 d dd H^3 Hd^3 Nf^2 t^3+20 e ed H^3 Hd^3 Nf^2 t^3+1/3 dd^3 H^3 L Nf^2 t^3+1/3 d^3 Hd^3 Ld Nf^2 t^3+4 Bl^3 L Ld Nf^2 t^3+9 Bl^2 Br L Ld Nf^2 t^3+9 Bl Br^2 L Ld Nf^2 t^3+4 Br^3 L Ld Nf^2 t^3+11 Bl Gl^2 L Ld Nf^2 t^3+9 Br Gl^2 L Ld Nf^2 t^3+8 Gl^3 L Ld Nf^2 t^3+16 Bl Gl Gr L Ld Nf^2 t^3+16 Br Gl Gr L Ld Nf^2 t^3+16 Gl^2 Gr L Ld Nf^2 t^3+9 Bl Gr^2 L Ld Nf^2 t^3+11 Br Gr^2 L Ld Nf^2 t^3+16 Gl Gr^2 L Ld Nf^2 t^3+8 Gr^3 L Ld Nf^2 t^3+52 Bl^2 H Hd L Ld Nf^2 t^3+78 Bl Br H Hd L Ld Nf^2 t^3+52 Br^2 H Hd L Ld Nf^2 t^3+52 Gl^2 H Hd L Ld Nf^2 t^3+78 Gl Gr H Hd L Ld Nf^2 t^3+52 Gr^2 H Hd L Ld Nf^2 t^3+99 Bl H^2 Hd^2 L Ld Nf^2 t^3+99 Br H^2 Hd^2 L Ld Nf^2 t^3+62 H^3 Hd^3 L Ld Nf^2 t^3+2/3 L^3 Ld^3 Nf^2 t^3+2 dd^3 H^3 L Nf^3 t^3-3/2 Bl e^2 ed Hd L Nf^3 t^3-Br e^2 ed Hd L Nf^3 t^3-11/2 e^2 ed H Hd^2 L Nf^3 t^3-Bl e ed^2 H Ld Nf^3 t^3-3/2 Br e ed^2 H Ld Nf^3 t^3-11/2 e ed^2 H^2 Hd Ld Nf^3 t^3+2 d^3 Hd^3 Ld Nf^3 t^3-3 e H Hd^2 L^2 Ld Nf^3 t^3-3 ed H^2 Hd L Ld^2 Nf^3 t^3-3/2 d^3 dd^3 Nf^4 t^3-3/2 d^2 dd^2 e ed Nf^4 t^3-3/4 d dd e^2 ed^2 Nf^4 t^3-3/4 e^3 ed^3 Nf^4 t^3+17/3 dd^3 H^3 L Nf^4 t^3+63 Bl d dd e Hd L Nf^4 t^3+52 Br d dd e Hd L Nf^4 t^3+63/2 Bl e^2 ed Hd L Nf^4 t^3+26 Br e^2 ed Hd L Nf^4 t^3+63 d dd e Gl Hd L Nf^4 t^3+52 d dd e Gr Hd L Nf^4 t^3+105 d dd e H Hd^2 L Nf^4 t^3+105/2 e^2 ed H Hd^2 L Nf^4 t^3+52 Bl d dd ed H Ld Nf^4 t^3+63 Br d dd ed H Ld Nf^4 t^3+26 Bl e ed^2 H Ld Nf^4 t^3+63/2 Br e ed^2 H Ld Nf^4 t^3+52 d dd ed Gl H Ld Nf^4 t^3+63 d dd ed Gr H Ld Nf^4 t^3+105 d dd ed H^2 Hd Ld Nf^4 t^3+105/2 e ed^2 H^2 Hd Ld Nf^4 t^3+17/3 d^3 Hd^3 Ld Nf^4 t^3-3/2 d^2 dd^2 L Ld Nf^4 t^3-3/4 e^2 ed^2 L Ld Nf^4 t^3+63 Bl e Hd L^2 Ld Nf^4 t^3+52 Br e Hd L^2 Ld Nf^4 t^3+135 e H Hd^2 L^2 Ld Nf^4 t^3+52 Bl ed H L Ld^2 Nf^4 t^3+63 Br ed H L Ld^2 Nf^4 t^3+135 ed H^2 Hd L Ld^2 Nf^4 t^3-3/2 d dd L^2 Ld^2 Nf^4 t^3-3/2 e ed L^2 Ld^2 Nf^4 t^3-3/4 L^3 Ld^3 Nf^4 t^3-3/2 d dd e^2 ed^2 Nf^5 t^3-1/2 e^3 ed^3 Nf^5 t^3-3/2 e^2 ed^2 L Ld Nf^5 t^3-1/2 L^3 Ld^3 Nf^5 t^3+23/2 d^3 dd^3 Nf^6 t^3+69/2 d^2 dd^2 e ed Nf^6 t^3+69/4 d dd e^2 ed^2 Nf^6 t^3+23/12 e^3 ed^3 Nf^6 t^3+69/2 d^2 dd^2 L Ld Nf^6 t^3+69 d dd e ed L Ld Nf^6 t^3+69/4 e^2 ed^2 L Ld Nf^6 t^3+69/2 d dd L^2 Ld^2 Nf^6 t^3+69/2 e ed L^2 Ld^2 Nf^6 t^3+115/12 L^3 Ld^3 Nf^6 t^3+2 dd^2 ed H^3 Nf^3 Q t^3+17 dd^2 ed H^3 Nf^4 Q t^3+63 Bl d^2 dd Hd Nf^4 Q t^3+52 Br d^2 dd Hd Nf^4 Q t^3+63 Bl d e ed Hd Nf^4 Q t^3+52 Br d e ed Hd Nf^4 Q t^3+126 d^2 dd Gl Hd Nf^4 Q t^3+63 d e ed Gl Hd Nf^4 Q t^3+104 d^2 dd Gr Hd Nf^4 Q t^3+52 d e ed Gr Hd Nf^4 Q t^3+105 d^2 dd H Hd^2 Nf^4 Q t^3+105 d e ed H Hd^2 Nf^4 Q t^3+126 Bl d Hd L Ld Nf^4 Q t^3+104 Br d Hd L Ld Nf^4 Q t^3+126 d Gl Hd L Ld Nf^4 Q t^3+104 d Gr Hd L Ld Nf^4 Q t^3+270 d H Hd^2 L Ld Nf^4 Q t^3-3/2 d e ed^2 Ld Nf^5 Q t^3+69 d^2 dd ed Ld Nf^6 Q t^3+69/2 d e ed^2 Ld Nf^6 Q t^3+69 d ed L Ld^2 Nf^6 Q t^3+3 dd H^2 Hd L Nf^3 Q^2 t^3+63 Bl dd H L Nf^4 Q^2 t^3+52 Br dd H L Nf^4 Q^2 t^3+126 dd Gl H L Nf^4 Q^2 t^3+104 dd Gr H L Nf^4 Q^2 t^3+135 dd H^2 Hd L Nf^4 Q^2 t^3+40 dd e L^2 Nf^6 Q^2 t^3-1/3 Br ed H Nf^2 Q^3 t^3+1/3 ed Gr H Nf^2 Q^3 t^3+3 ed H^2 Hd Nf^3 Q^3 t^3-1/6 L^2 Ld Nf^3 Q^3 t^3+21 Bl ed H Nf^4 Q^3 t^3+52/3 Br ed H Nf^4 Q^3 t^3+42 ed Gl H Nf^4 Q^3 t^3+104/3 ed Gr H Nf^4 Q^3 t^3+45 ed H^2 Hd Nf^4 Q^3 t^3+1/3 e ed L Nf^4 Q^3 t^3+1/6 L^2 Ld Nf^4 Q^3 t^3+2/3 L^2 Ld Nf^5 Q^3 t^3+80 d dd L Nf^6 Q^3 t^3+80/3 e ed L Nf^6 Q^3 t^3+100/3 L^2 Ld Nf^6 Q^3 t^3+20 d ed Nf^6 Q^4 t^3+2 d^2 e Hd^3 Nf^3 Qd t^3+52 Bl d dd^2 H Nf^4 Qd t^3+63 Br d dd^2 H Nf^4 Qd t^3+52 Bl dd e ed H Nf^4 Qd t^3+63 Br dd e ed H Nf^4 Qd t^3+104 d dd^2 Gl H Nf^4 Qd t^3+52 dd e ed Gl H Nf^4 Qd t^3+126 d dd^2 Gr H Nf^4 Qd t^3+63 dd e ed Gr H Nf^4 Qd t^3+105 d dd^2 H^2 Hd Nf^4 Qd t^3+105 dd e ed H^2 Hd Nf^4 Qd t^3+17 d^2 e Hd^3 Nf^4 Qd t^3+104 Bl dd H L Ld Nf^4 Qd t^3+126 Br dd H L Ld Nf^4 Qd t^3+104 dd Gl H L Ld Nf^4 Qd t^3+126 dd Gr H L Ld Nf^4 Qd t^3+270 dd H^2 Hd L Ld Nf^4 Qd t^3-3/2 dd e^2 ed L Nf^5 Qd t^3+69 d dd^2 e L Nf^6 Qd t^3+69/2 dd e^2 ed L Nf^6 Qd t^3+69 dd e L^2 Ld Nf^6 Qd t^3+4 Bl^3 Nf^2 Q Qd t^3+9 Bl^2 Br Nf^2 Q Qd t^3+9 Bl Br^2 Nf^2 Q Qd t^3+4 Br^3 Nf^2 Q Qd t^3+11 Bl^2 Gl Nf^2 Q Qd t^3+16 Bl Br Gl Nf^2 Q Qd t^3+9 Br^2 Gl Nf^2 Q Qd t^3+33 Bl Gl^2 Nf^2 Q Qd t^3+25 Br Gl^2 Nf^2 Q Qd t^3+37 Gl^3 Nf^2 Q Qd t^3+9 Bl^2 Gr Nf^2 Q Qd t^3+16 Bl Br Gr Nf^2 Q Qd t^3+11 Br^2 Gr Nf^2 Q Qd t^3+48 Bl Gl Gr Nf^2 Q Qd t^3+48 Br Gl Gr Nf^2 Q Qd t^3+80 Gl^2 Gr Nf^2 Q Qd t^3+25 Bl Gr^2 Nf^2 Q Qd t^3+33 Br Gr^2 Nf^2 Q Qd t^3+80 Gl Gr^2 Nf^2 Q Qd t^3+37 Gr^3 Nf^2 Q Qd t^3+52 Bl^2 H Hd Nf^2 Q Qd t^3+78 Bl Br H Hd Nf^2 Q Qd t^3+52 Br^2 H Hd Nf^2 Q Qd t^3+100 Bl Gl H Hd Nf^2 Q Qd t^3+78 Br Gl H Hd Nf^2 Q Qd t^3+152 Gl^2 H Hd Nf^2 Q Qd t^3+78 Bl Gr H Hd Nf^2 Q Qd t^3+100 Br Gr H Hd Nf^2 Q Qd t^3+234 Gl Gr H Hd Nf^2 Q Qd t^3+152 Gr^2 H Hd Nf^2 Q Qd t^3+99 Bl H^2 Hd^2 Nf^2 Q Qd t^3+99 Br H^2 Hd^2 Nf^2 Q Qd t^3+99 Gl H^2 Hd^2 Nf^2 Q Qd t^3+99 Gr H^2 Hd^2 Nf^2 Q Qd t^3+62 H^3 Hd^3 Nf^2 Q Qd t^3-3/2 d^2 dd^2 Nf^4 Q Qd t^3-3/4 e^2 ed^2 Nf^4 Q Qd t^3+126 Bl e Hd L Nf^4 Q Qd t^3+104 Br e Hd L Nf^4 Q Qd t^3+126 e Gl Hd L Nf^4 Q Qd t^3+104 e Gr Hd L Nf^4 Q Qd t^3+270 e H Hd^2 L Nf^4 Q Qd t^3+104 Bl ed H Ld Nf^4 Q Qd t^3+126 Br ed H Ld Nf^4 Q Qd t^3+104 ed Gl H Ld Nf^4 Q Qd t^3+126 ed Gr H Ld Nf^4 Q Qd t^3+270 ed H^2 Hd Ld Nf^4 Q Qd t^3-3/4 L^2 Ld^2 Nf^4 Q Qd t^3-3/2 e^2 ed^2 Nf^5 Q Qd t^3-3/2 L^2 Ld^2 Nf^5 Q Qd t^3+207/2 d^2 dd^2 Nf^6 Q Qd t^3+138 d dd e ed Nf^6 Q Qd t^3+69/4 e^2 ed^2 Nf^6 Q Qd t^3+276 d dd L Ld Nf^6 Q Qd t^3+138 e ed L Ld Nf^6 Q Qd t^3+345/4 L^2 Ld^2 Nf^6 Q Qd t^3+126 Bl d Hd Nf^4 Q^2 Qd t^3+104 Br d Hd Nf^4 Q^2 Qd t^3+252 d Gl Hd Nf^4 Q^2 Qd t^3+208 d Gr Hd Nf^4 Q^2 Qd t^3+270 d H Hd^2 Nf^4 Q^2 Qd t^3+138 d ed Ld Nf^6 Q^2 Qd t^3+L Nf^5 Q^4 Qd t^3+50 L Nf^6 Q^4 Qd t^3+3 d H Hd^2 Ld Nf^3 Qd^2 t^3+52 Bl d Hd Ld Nf^4 Qd^2 t^3+63 Br d Hd Ld Nf^4 Qd^2 t^3+104 d Gl Hd Ld Nf^4 Qd^2 t^3+126 d Gr Hd Ld Nf^4 Qd^2 t^3+135 d H Hd^2 Ld Nf^4 Qd^2 t^3+40 d ed Ld^2 Nf^6 Qd^2 t^3+104 Bl dd H Nf^4 Q Qd^2 t^3+126 Br dd H Nf^4 Q Qd^2 t^3+208 dd Gl H Nf^4 Q Qd^2 t^3+252 dd Gr H Nf^4 Q Qd^2 t^3+270 dd H^2 Hd Nf^4 Q Qd^2 t^3+138 dd e L Nf^6 Q Qd^2 t^3-3 d dd Nf^4 Q^2 Qd^2 t^3-3 e ed Nf^4 Q^2 Qd^2 t^3-3/2 L Ld Nf^4 Q^2 Qd^2 t^3+207 d dd Nf^6 Q^2 Qd^2 t^3+69 e ed Nf^6 Q^2 Qd^2 t^3+345/2 L Ld Nf^6 Q^2 Qd^2 t^3-1/3 Bl e Hd Nf^2 Qd^3 t^3+1/3 e Gl Hd Nf^2 Qd^3 t^3+3 e H Hd^2 Nf^3 Qd^3 t^3-1/6 L Ld^2 Nf^3 Qd^3 t^3+52/3 Bl e Hd Nf^4 Qd^3 t^3+21 Br e Hd Nf^4 Qd^3 t^3+104/3 e Gl Hd Nf^4 Qd^3 t^3+42 e Gr Hd Nf^4 Qd^3 t^3+45 e H Hd^2 Nf^4 Qd^3 t^3+1/3 e ed Ld Nf^4 Qd^3 t^3+1/6 L Ld^2 Nf^4 Qd^3 t^3+2/3 L Ld^2 Nf^5 Qd^3 t^3+80 d dd Ld Nf^6 Qd^3 t^3+80/3 e ed Ld Nf^6 Qd^3 t^3+100/3 L Ld^2 Nf^6 Qd^3 t^3+2 Nf^2 Q^3 Qd^3 t^3-3/2 Nf^4 Q^3 Qd^3 t^3+115/2 Nf^6 Q^3 Qd^3 t^3+20 dd e Nf^6 Qd^4 t^3+Ld Nf^5 Q Qd^4 t^3+50 Ld Nf^6 Q Qd^4 t^3+Bl^4 t^4+2 Bl^2 Br^2 t^4+Br^4 t^4+3 Bl^2 Gl^2 t^4+Bl Br Gl^2 t^4+2 Br^2 Gl^2 t^4+Bl Gl^3 t^4+5 Gl^4 t^4+Bl^2 Gl Gr t^4+3 Bl Br Gl Gr t^4+Br^2 Gl Gr t^4+2 Bl Gl^2 Gr t^4+3 Br Gl^2 Gr t^4+3 Gl^3 Gr t^4+2 Bl^2 Gr^2 t^4+Bl Br Gr^2 t^4+3 Br^2 Gr^2 t^4+3 Bl Gl Gr^2 t^4+2 Br Gl Gr^2 t^4+9 Gl^2 Gr^2 t^4+Br Gr^3 t^4+3 Gl Gr^3 t^4+5 Gr^4 t^4+4 Bl^3 H Hd t^4+10 Bl^2 Br H Hd t^4+10 Bl Br^2 H Hd t^4+4 Br^3 H Hd t^4+13 Bl Gl^2 H Hd t^4+10 Br Gl^2 H Hd t^4+10 Gl^3 H Hd t^4+19 Bl Gl Gr H Hd t^4+19 Br Gl Gr H Hd t^4+19 Gl^2 Gr H Hd t^4+10 Bl Gr^2 H Hd t^4+13 Br Gr^2 H Hd t^4+19 Gl Gr^2 H Hd t^4+10 Gr^3 H Hd t^4+26 Bl^2 H^2 Hd^2 t^4+29 Bl Br H^2 Hd^2 t^4+26 Br^2 H^2 Hd^2 t^4+26 Gl^2 H^2 Hd^2 t^4+29 Gl Gr H^2 Hd^2 t^4+26 Gr^2 H^2 Hd^2 t^4+19 Bl H^3 Hd^3 t^4+19 Br H^3 Hd^3 t^4+15 H^4 Hd^4 t^4-2 Bl d^2 dd^2 Nf^2 t^4-2 Br d^2 dd^2 Nf^2 t^4-Bl e^2 ed^2 Nf^2 t^4-Br e^2 ed^2 Nf^2 t^4+5/2 d^2 dd^2 H Hd Nf^2 t^4+5/4 e^2 ed^2 H Hd Nf^2 t^4+17 Bl^2 e Hd L Nf^2 t^4+22 Bl Br e Hd L Nf^2 t^4+14 Br^2 e Hd L Nf^2 t^4+17 e Gl^2 Hd L Nf^2 t^4+22 e Gl Gr Hd L Nf^2 t^4+14 e Gr^2 Hd L Nf^2 t^4+95 Bl e H Hd^2 L Nf^2 t^4+74 Br e H Hd^2 L Nf^2 t^4+88 e H^2 Hd^3 L Nf^2 t^4+9/2 e^2 Hd^2 L^2 Nf^2 t^4+14 Bl^2 ed H Ld Nf^2 t^4+22 Bl Br ed H Ld Nf^2 t^4+17 Br^2 ed H Ld Nf^2 t^4+14 ed Gl^2 H Ld Nf^2 t^4+22 ed Gl Gr H Ld Nf^2 t^4+17 ed Gr^2 H Ld Nf^2 t^4+74 Bl ed H^2 Hd Ld Nf^2 t^4+95 Br ed H^2 Hd Ld Nf^2 t^4+88 ed H^3 Hd^2 Ld Nf^2 t^4+9/2 ed^2 H^2 Ld^2 Nf^2 t^4-2 Bl L^2 Ld^2 Nf^2 t^4-2 Br L^2 Ld^2 Nf^2 t^4+5/4 H Hd L^2 Ld^2 Nf^2 t^4-1/2 e^2 ed^2 H Hd Nf^3 t^4-e^2 Hd^2 L^2 Nf^3 t^4-ed^2 H^2 Ld^2 Nf^3 t^4-1/2 H Hd L^2 Ld^2 Nf^3 t^4+14 Bl d^2 dd^2 Nf^4 t^4+14 Br d^2 dd^2 Nf^4 t^4+28 Bl d dd e ed Nf^4 t^4+28 Br d dd e ed Nf^4 t^4+7 Bl e^2 ed^2 Nf^4 t^4+7 Br e^2 ed^2 Nf^4 t^4+28 d^2 dd^2 Gl Nf^4 t^4+28 d dd e ed Gl Nf^4 t^4+28 d^2 dd^2 Gr Nf^4 t^4+28 d dd e ed Gr Nf^4 t^4+101/2 d^2 dd^2 H Hd Nf^4 t^4+101 d dd e ed H Hd Nf^4 t^4+101/4 e^2 ed^2 H Hd Nf^4 t^4+61/2 e^2 Hd^2 L^2 Nf^4 t^4+28 Bl d dd L Ld Nf^4 t^4+28 Br d dd L Ld Nf^4 t^4+28 Bl e ed L Ld Nf^4 t^4+28 Br e ed L Ld Nf^4 t^4+28 d dd Gl L Ld Nf^4 t^4+28 d dd Gr L Ld Nf^4 t^4+202 d dd H Hd L Ld Nf^4 t^4+202 e ed H Hd L Ld Nf^4 t^4+61/2 ed^2 H^2 Ld^2 Nf^4 t^4+14 Bl L^2 Ld^2 Nf^4 t^4+14 Br L^2 Ld^2 Nf^4 t^4+505/4 H Hd L^2 Ld^2 Nf^4 t^4+17 Bl^2 d Hd Nf^2 Q t^4+22 Bl Br d Hd Nf^2 Q t^4+14 Br^2 d Hd Nf^2 Q t^4+34 Bl d Gl Hd Nf^2 Q t^4+22 Br d Gl Hd Nf^2 Q t^4+51 d Gl^2 Hd Nf^2 Q t^4+22 Bl d Gr Hd Nf^2 Q t^4+25 Br d Gr Hd Nf^2 Q t^4+66 d Gl Gr Hd Nf^2 Q t^4+39 d Gr^2 Hd Nf^2 Q t^4+95 Bl d H Hd^2 Nf^2 Q t^4+74 Br d H Hd^2 Nf^2 Q t^4+95 d Gl H Hd^2 Nf^2 Q t^4+74 d Gr H Hd^2 Nf^2 Q t^4+88 d H^2 Hd^3 Nf^2 Q t^4+1/2 dd^2 H^2 L Nf^3 Q t^4+101/2 dd^2 H^2 L Nf^4 Q t^4+122 d e Hd^2 L Nf^4 Q t^4+28 Bl d ed Ld Nf^4 Q t^4+28 Br d ed Ld Nf^4 Q t^4+28 d ed Gl Ld Nf^4 Q t^4+28 d ed Gr Ld Nf^4 Q t^4+202 d ed H Hd Ld Nf^4 Q t^4+9 d^2 Hd^2 Nf^2 Q^2 t^4-5/2 dd ed H^2 Nf^3 Q^2 t^4+101/2 dd ed H^2 Nf^4 Q^2 t^4+61 d^2 Hd^2 Nf^4 Q^2 t^4-1/3 Bl L Nf^2 Q^3 t^4-1/3 Br L Nf^2 Q^3 t^4+1/3 Gl L Nf^2 Q^3 t^4+1/3 Gr L Nf^2 Q^3 t^4+1/3 H Hd L Nf^2 Q^3 t^4+2 H Hd L Nf^3 Q^3 t^4+40/3 Bl L Nf^4 Q^3 t^4+25/3 Br L Nf^4 Q^3 t^4+80/3 Gl L Nf^4 Q^3 t^4+50/3 Gr L Nf^4 Q^3 t^4+305/3 H Hd L Nf^4 Q^3 t^4+14 Bl^2 dd H Nf^2 Qd t^4+22 Bl Br dd H Nf^2 Qd t^4+17 Br^2 dd H Nf^2 Qd t^4+25 Bl dd Gl H Nf^2 Qd t^4+22 Br dd Gl H Nf^2 Qd t^4+39 dd Gl^2 H Nf^2 Qd t^4+22 Bl dd Gr H Nf^2 Qd t^4+34 Br dd Gr H Nf^2 Qd t^4+66 dd Gl Gr H Nf^2 Qd t^4+51 dd Gr^2 H Nf^2 Qd t^4+74 Bl dd H^2 Hd Nf^2 Qd t^4+95 Br dd H^2 Hd Nf^2 Qd t^4+74 dd Gl H^2 Hd Nf^2 Qd t^4+95 dd Gr H^2 Hd Nf^2 Qd t^4+88 dd H^3 Hd^2 Nf^2 Qd t^4+1/2 d^2 Hd^2 Ld Nf^3 Qd t^4+28 Bl dd e L Nf^4 Qd t^4+28 Br dd e L Nf^4 Qd t^4+28 dd e Gl L Nf^4 Qd t^4+28 dd e Gr L Nf^4 Qd t^4+202 dd e H Hd L Nf^4 Qd t^4+122 dd ed H^2 Ld Nf^4 Qd t^4+101/2 d^2 Hd^2 Ld Nf^4 Qd t^4+56 Bl d dd Nf^4 Q Qd t^4+56 Br d dd Nf^4 Q Qd t^4+28 Bl e ed Nf^4 Q Qd t^4+28 Br e ed Nf^4 Q Qd t^4+112 d dd Gl Nf^4 Q Qd t^4+28 e ed Gl Nf^4 Q Qd t^4+112 d dd Gr Nf^4 Q Qd t^4+28 e ed Gr Nf^4 Q Qd t^4+404 d dd H Hd Nf^4 Q Qd t^4+202 e ed H Hd Nf^4 Q Qd t^4+56 Bl L Ld Nf^4 Q Qd t^4+56 Br L Ld Nf^4 Q Qd t^4+56 Gl L Ld Nf^4 Q Qd t^4+56 Gr L Ld Nf^4 Q Qd t^4+505 H Hd L Ld Nf^4 Q Qd t^4+9 dd^2 H^2 Nf^2 Qd^2 t^4-5/2 d e Hd^2 Nf^3 Qd^2 t^4+61 dd^2 H^2 Nf^4 Qd^2 t^4+101/2 d e Hd^2 Nf^4 Qd^2 t^4-4 Bl Nf^2 Q^2 Qd^2 t^4-4 Br Nf^2 Q^2 Qd^2 t^4+5/2 H Hd Nf^2 Q^2 Qd^2 t^4+28 Bl Nf^4 Q^2 Qd^2 t^4+28 Br Nf^4 Q^2 Qd^2 t^4+56 Gl Nf^4 Q^2 Qd^2 t^4+56 Gr Nf^4 Q^2 Qd^2 t^4+505/2 H Hd Nf^4 Q^2 Qd^2 t^4-1/3 Bl Ld Nf^2 Qd^3 t^4-1/3 Br Ld Nf^2 Qd^3 t^4+1/3 Gl Ld Nf^2 Qd^3 t^4+1/3 Gr Ld Nf^2 Qd^3 t^4+1/3 H Hd Ld Nf^2 Qd^3 t^4+2 H Hd Ld Nf^3 Qd^3 t^4+25/3 Bl Ld Nf^4 Qd^3 t^4+40/3 Br Ld Nf^4 Qd^3 t^4+50/3 Gl Ld Nf^4 Qd^3 t^4+80/3 Gr Ld Nf^4 Qd^3 t^4+305/3 H Hd Ld Nf^4 Qd^3 t^4+Bl^2 d dd Nf^2 t^5+3 Bl Br d dd Nf^2 t^5+Br^2 d dd Nf^2 t^5+Bl^2 e ed Nf^2 t^5+3 Bl Br e ed Nf^2 t^5+Br^2 e ed Nf^2 t^5+3 Bl d dd Gl Nf^2 t^5+3 Br d dd Gl Nf^2 t^5+4 d dd Gl^2 Nf^2 t^5+e ed Gl^2 Nf^2 t^5+3 Bl d dd Gr Nf^2 t^5+3 Br d dd Gr Nf^2 t^5+9 d dd Gl Gr Nf^2 t^5+3 e ed Gl Gr Nf^2 t^5+4 d dd Gr^2 Nf^2 t^5+e ed Gr^2 Nf^2 t^5+34 Bl d dd H Hd Nf^2 t^5+34 Br d dd H Hd Nf^2 t^5+34 Bl e ed H Hd Nf^2 t^5+34 Br e ed H Hd Nf^2 t^5+34 d dd Gl H Hd Nf^2 t^5+34 d dd Gr H Hd Nf^2 t^5+69 d dd H^2 Hd^2 Nf^2 t^5+69 e ed H^2 Hd^2 Nf^2 t^5+Bl^2 L Ld Nf^2 t^5+3 Bl Br L Ld Nf^2 t^5+Br^2 L Ld Nf^2 t^5+Gl^2 L Ld Nf^2 t^5+3 Gl Gr L Ld Nf^2 t^5+Gr^2 L Ld Nf^2 t^5+68 Bl H Hd L Ld Nf^2 t^5+68 Br H Hd L Ld Nf^2 t^5+181 H^2 Hd^2 L Ld Nf^2 t^5-e^2 ed Hd L Nf^3 t^5-e ed^2 H Ld Nf^3 t^5+40 d dd e Hd L Nf^4 t^5+20 e^2 ed Hd L Nf^4 t^5+40 d dd ed H Ld Nf^4 t^5+20 e ed^2 H Ld Nf^4 t^5+40 e Hd L^2 Ld Nf^4 t^5+40 ed H L Ld^2 Nf^4 t^5+40 d^2 dd Hd Nf^4 Q t^5+40 d e ed Hd Nf^4 Q t^5+80 d Hd L Ld Nf^4 Q t^5+40 dd H L Nf^4 Q^2 t^5-1/3 ed H Nf^2 Q^3 t^5+40/3 ed H Nf^4 Q^3 t^5+40 d dd^2 H Nf^4 Qd t^5+40 dd e ed H Nf^4 Qd t^5+80 dd H L Ld Nf^4 Qd t^5+Bl^2 Nf^2 Q Qd t^5+3 Bl Br Nf^2 Q Qd t^5+Br^2 Nf^2 Q Qd t^5+3 Bl Gl Nf^2 Q Qd t^5+3 Br Gl Nf^2 Q Qd t^5+4 Gl^2 Nf^2 Q Qd t^5+3 Bl Gr Nf^2 Q Qd t^5+3 Br Gr Nf^2 Q Qd t^5+9 Gl Gr Nf^2 Q Qd t^5+4 Gr^2 Nf^2 Q Qd t^5+68 Bl H Hd Nf^2 Q Qd t^5+68 Br H Hd Nf^2 Q Qd t^5+68 Gl H Hd Nf^2 Q Qd t^5+68 Gr H Hd Nf^2 Q Qd t^5+181 H^2 Hd^2 Nf^2 Q Qd t^5+80 e Hd L Nf^4 Q Qd t^5+80 ed H Ld Nf^4 Q Qd t^5+80 d Hd Nf^4 Q^2 Qd t^5+40 d Hd Ld Nf^4 Qd^2 t^5+80 dd H Nf^4 Q Qd^2 t^5-1/3 e Hd Nf^2 Qd^3 t^5+40/3 e Hd Nf^4 Qd^3 t^5+2 Bl^2 H Hd t^6+3 Bl Br H Hd t^6+2 Br^2 H Hd t^6+2 Gl^2 H Hd t^6+3 Gl Gr H Hd t^6+2 Gr^2 H Hd t^6+18 Bl H^2 Hd^2 t^6+18 Br H^2 Hd^2 t^6+33 H^3 Hd^3 t^6+2 d^2 dd^2 Nf^2 t^6+e^2 ed^2 Nf^2 t^6+4 Bl e Hd L Nf^2 t^6+3 Br e Hd L Nf^2 t^6+50 e H Hd^2 L Nf^2 t^6+3 Bl ed H Ld Nf^2 t^6+4 Br ed H Ld Nf^2 t^6+50 ed H^2 Hd Ld Nf^2 t^6+2 L^2 Ld^2 Nf^2 t^6+2 d^2 dd^2 Nf^4 t^6+4 d dd e ed Nf^4 t^6+e^2 ed^2 Nf^4 t^6+4 d dd L Ld Nf^4 t^6+4 e ed L Ld Nf^4 t^6+2 L^2 Ld^2 Nf^4 t^6+4 Bl d Hd Nf^2 Q t^6+3 Br d Hd Nf^2 Q t^6+4 d Gl Hd Nf^2 Q t^6+3 d Gr Hd Nf^2 Q t^6+50 d H Hd^2 Nf^2 Q t^6+4 d ed Ld Nf^4 Q t^6+1/3 L Nf^2 Q^3 t^6+5/3 L Nf^4 Q^3 t^6+3 Bl dd H Nf^2 Qd t^6+4 Br dd H Nf^2 Qd t^6+3 dd Gl H Nf^2 Qd t^6+4 dd Gr H Nf^2 Qd t^6+50 dd H^2 Hd Nf^2 Qd t^6+4 dd e L Nf^4 Qd t^6+8 d dd Nf^4 Q Qd t^6+4 e ed Nf^4 Q Qd t^6+8 L Ld Nf^4 Q Qd t^6+4 Nf^2 Q^2 Qd^2 t^6+4 Nf^4 Q^2 Qd^2 t^6+1/3 Ld Nf^2 Qd^3 t^6+5/3 Ld Nf^4 Qd^3 t^6+4 d dd H Hd Nf^2 t^7+4 e ed H Hd Nf^2 t^7+8 H Hd L Ld Nf^2 t^7+8 H Hd Nf^2 Q Qd t^7+5 H^2 Hd^2 t^8+1/6 d^2 H^3 L^3 Nf^3 u-1/12 d^5 L^2 Nf^4 u-5/12 d^2 H^3 L^3 Nf^4 u+1/3 d^3 dd Gr Hd Ld Nf^4 u+Bl^2 dd H^2 L Ld Nf^4 u+Bl Br dd H^2 L Ld Nf^4 u+Br^2 dd H^2 L Ld Nf^4 u+2 Bl dd Gl H^2 L Ld Nf^4 u+Br dd Gl H^2 L Ld Nf^4 u+3 dd Gl^2 H^2 L Ld Nf^4 u+Bl dd Gr H^2 L Ld Nf^4 u+2 Br dd Gr H^2 L Ld Nf^4 u+3 dd Gl Gr H^2 L Ld Nf^4 u+3 dd Gr^2 H^2 L Ld Nf^4 u+Bl dd H^3 Hd L Ld Nf^4 u+Br dd H^3 Hd L Ld Nf^4 u+dd Gl H^3 Hd L Ld Nf^4 u+dd Gr H^3 Hd L Ld Nf^4 u+dd H^4 Hd^2 L Ld Nf^4 u+1/8 dd^4 e Ld^2 Nf^4 u-1/3 dd e Hd^3 Ld^3 Nf^4 u-1/2 Bl dd e^2 ed H L Nf^5 u-1/2 dd e^2 ed Gl H L Nf^5 u+1/4 d^5 L^2 Nf^5 u+1/6 dd e^3 ed L^2 Nf^5 u-1/6 d^2 H^3 L^3 Nf^5 u+1/2 Bl d^3 dd Hd Ld Nf^5 u+1/2 Bl d^2 e ed Hd Ld Nf^5 u+1/6 dd e^2 L^3 Ld Nf^5 u+5/16 dd^4 e Ld^2 Nf^5 u+1/2 Bl d^2 Hd L Ld^2 Nf^5 u+1/2 d^2 H Hd^2 L Ld^2 Nf^5 u+3 Bl d dd^2 e H L Nf^6 u+2 Br d dd^2 e H L Nf^6 u+3/2 Bl dd e^2 ed H L Nf^6 u+Br dd e^2 ed H L Nf^6 u+6 d dd^2 e Gl H L Nf^6 u+3/2 dd e^2 ed Gl H L Nf^6 u+4 d dd^2 e Gr H L Nf^6 u+dd e^2 ed Gr H L Nf^6 u+2 d dd^2 e H^2 Hd L Nf^6 u+dd e^2 ed H^2 Hd L Nf^6 u+7/24 d^5 L^2 Nf^6 u-1/4 d dd^2 e^2 L^2 Nf^6 u-5/12 dd e^3 ed L^2 Nf^6 u+5/12 d^2 H^3 L^3 Nf^6 u+3/2 Bl d^3 dd Hd Ld Nf^6 u+Br d^3 dd Hd Ld Nf^6 u+3/2 Bl d^2 e ed Hd Ld Nf^6 u+Br d^2 e ed Hd Ld Nf^6 u+4 d^3 dd Gl Hd Ld Nf^6 u+3 d^2 e ed Gl Hd Ld Nf^6 u+8/3 d^3 dd Gr Hd Ld Nf^6 u+2 d^2 e ed Gr Hd Ld Nf^6 u+d^3 dd H Hd^2 Ld Nf^6 u+d^2 e ed H Hd^2 Ld Nf^6 u+3 Bl dd e H L^2 Ld Nf^6 u+2 Br dd e H L^2 Ld Nf^6 u+3 dd e Gl H L^2 Ld Nf^6 u+2 dd e Gr H L^2 Ld Nf^6 u+3 dd e H^2 Hd L^2 Ld Nf^6 u+1/6 dd e^2 L^3 Ld Nf^6 u+1/16 dd^4 e Ld^2 Nf^6 u-1/2 d^2 e ed^2 Ld^2 Nf^6 u+dd ed H^3 L Ld^2 Nf^6 u+3/2 Bl d^2 Hd L Ld^2 Nf^6 u+Br d^2 Hd L Ld^2 Nf^6 u+3 d^2 Gl Hd L Ld^2 Nf^6 u+2 d^2 Gr Hd L Ld^2 Nf^6 u+3/2 d^2 H Hd^2 L Ld^2 Nf^6 u+1/3 dd e Hd^3 Ld^3 Nf^6 u+1/3 d^2 ed L Ld^3 Nf^6 u+1/4 d^5 L^2 Nf^7 u-1/6 dd e^3 ed L^2 Nf^7 u-1/6 dd e^2 L^3 Ld Nf^7 u+3/16 dd^4 e Ld^2 Nf^7 u+7/24 d^5 L^2 Nf^8 u+5/4 d dd^2 e^2 L^2 Nf^8 u+5/12 dd e^3 ed L^2 Nf^8 u+5/6 dd e^2 L^3 Ld Nf^8 u+5/16 dd^4 e Ld^2 Nf^8 u+d^3 dd ed Ld^2 Nf^8 u+1/2 d^2 e ed^2 Ld^2 Nf^8 u+2/3 d^2 ed L Ld^3 Nf^8 u+Bl^4 H Nf^2 Q u+Bl^2 Br^2 H Nf^2 Q u+Br^4 H Nf^2 Q u+2 Bl^3 Gl H Nf^2 Q u+2 Bl Br^2 Gl H Nf^2 Q u+8 Bl^2 Gl^2 H Nf^2 Q u+3 Br^2 Gl^2 H Nf^2 Q u+15 Bl Gl^3 H Nf^2 Q u+16 Gl^4 H Nf^2 Q u+Bl^2 Br Gr H Nf^2 Q u+Br^3 Gr H Nf^2 Q u+6 Bl Br Gl Gr H Nf^2 Q u+10 Br Gl^2 Gr H Nf^2 Q u+2 Bl^2 Gr^2 H Nf^2 Q u+Bl Br Gr^2 H Nf^2 Q u+4 Br^2 Gr^2 H Nf^2 Q u+10 Bl Gl Gr^2 H Nf^2 Q u+5 Br Gl Gr^2 H Nf^2 Q u+20 Gl^2 Gr^2 H Nf^2 Q u+2 Bl Gr^3 H Nf^2 Q u+5 Br Gr^3 H Nf^2 Q u+7 Gl Gr^3 H Nf^2 Q u+7 Gr^4 H Nf^2 Q u+Bl^3 H^2 Hd Nf^2 Q u+Bl Br^2 H^2 Hd Nf^2 Q u+2 Bl^2 Gl H^2 Hd Nf^2 Q u+Br^2 Gl H^2 Hd Nf^2 Q u+6 Bl Gl^2 H^2 Hd Nf^2 Q u+7 Gl^3 H^2 Hd Nf^2 Q u+Bl Br Gr H^2 Hd Nf^2 Q u+3 Br Gl Gr H^2 Hd Nf^2 Q u+2 Bl Gr^2 H^2 Hd Nf^2 Q u+Br Gr^2 H^2 Hd Nf^2 Q u+5 Gl Gr^2 H^2 Hd Nf^2 Q u+2 Gr^3 H^2 Hd Nf^2 Q u+Bl^2 H^3 Hd^2 Nf^2 Q u+Br^2 H^3 Hd^2 Nf^2 Q u+2 Bl Gl H^3 Hd^2 Nf^2 Q u+3 Gl^2 H^3 Hd^2 Nf^2 Q u+Br Gr H^3 Hd^2 Nf^2 Q u+2 Gr^2 H^3 Hd^2 Nf^2 Q u+Bl H^4 Hd^3 Nf^2 Q u+Gl H^4 Hd^3 Nf^2 Q u+H^5 Hd^4 Nf^2 Q u-1/2 Bl d^2 dd^2 H Nf^4 Q u-1/4 Bl e^2 ed^2 H Nf^4 Q u-1/4 d^2 dd^2 Gl H Nf^4 Q u-1/4 e^2 ed^2 Gl H Nf^4 Q u+3 Bl^3 e L Nf^4 Q u+3 Bl Br^2 e L Nf^4 Q u+7 Bl^2 e Gl L Nf^4 Q u+3 Br^2 e Gl L Nf^4 Q u+20 Bl e Gl^2 L Nf^4 Q u+22 e Gl^3 L Nf^4 Q u+3 Bl Br e Gr L Nf^4 Q u+9 Br e Gl Gr L Nf^4 Q u+6 Bl e Gr^2 L Nf^4 Q u+2 Br e Gr^2 L Nf^4 Q u+15 e Gl Gr^2 L Nf^4 Q u+4 e Gr^3 L Nf^4 Q u+6 Bl^2 e H Hd L Nf^4 Q u+4 Br^2 e H Hd L Nf^4 Q u+12 Bl e Gl H Hd L Nf^4 Q u+18 e Gl^2 H Hd L Nf^4 Q u+4 Br e Gr H Hd L Nf^4 Q u+8 e Gr^2 H Hd L Nf^4 Q u+6 Bl e H^2 Hd^2 L Nf^4 Q u+6 e Gl H^2 Hd^2 L Nf^4 Q u+4 e H^3 Hd^3 L Nf^4 Q u+1/4 e^2 H Hd^2 L^2 Nf^4 Q u+Bl^2 ed H^2 Ld Nf^4 Q u+Bl Br ed H^2 Ld Nf^4 Q u+Br^2 ed H^2 Ld Nf^4 Q u+2 Bl ed Gl H^2 Ld Nf^4 Q u+Br ed Gl H^2 Ld Nf^4 Q u+3 ed Gl^2 H^2 Ld Nf^4 Q u+Bl ed Gr H^2 Ld Nf^4 Q u+2 Br ed Gr H^2 Ld Nf^4 Q u+3 ed Gl Gr H^2 Ld Nf^4 Q u+3 ed Gr^2 H^2 Ld Nf^4 Q u+Bl ed H^3 Hd Ld Nf^4 Q u+Br ed H^3 Hd Ld Nf^4 Q u+ed Gl H^3 Hd Ld Nf^4 Q u+ed Gr H^3 Hd Ld Nf^4 Q u+ed H^4 Hd^2 Ld Nf^4 Q u+1/2 ed^2 H^3 Ld^2 Nf^4 Q u-1/4 Bl H L^2 Ld^2 Nf^4 Q u-1/4 Gl H L^2 Ld^2 Nf^4 Q u-1/3 Hd^3 Ld^4 Nf^4 Q u+1/2 Bl e^2 ed^2 H Nf^5 Q u-1/2 Br e^2 ed^2 H Nf^5 Q u+1/2 d^2 dd^2 Gl H Nf^5 Q u+1/2 e^2 ed^2 Gl H Nf^5 Q u-1/2 d^2 dd^2 Gr H Nf^5 Q u-1/2 e^2 ed^2 Gr H Nf^5 Q u+1/2 e^2 ed^2 H^2 Hd Nf^5 Q u-1/6 e^3 ed^2 L Nf^5 Q u-3/2 Bl e^2 Hd L^2 Nf^5 Q u-3/2 e^2 Gl Hd L^2 Nf^5 Q u-e^2 H Hd^2 L^2 Nf^5 Q u+1/2 Bl H L^2 Ld^2 Nf^5 Q u-1/2 Br H L^2 Ld^2 Nf^5 Q u+1/2 Gl H L^2 Ld^2 Nf^5 Q u-1/2 Gr H L^2 Ld^2 Nf^5 Q u+3/2 H^2 Hd L^2 Ld^2 Nf^5 Q u-1/6 e L^3 Ld^2 Nf^5 Q u-1/6 dd^3 Ld^3 Nf^5 Q u+9/2 Bl d^2 dd^2 H Nf^6 Q u+3 Br d^2 dd^2 H Nf^6 Q u+6 Bl d dd e ed H Nf^6 Q u+4 Br d dd e ed H Nf^6 Q u+3/4 Bl e^2 ed^2 H Nf^6 Q u+1/2 Br e^2 ed^2 H Nf^6 Q u+51/4 d^2 dd^2 Gl H Nf^6 Q u+12 d dd e ed Gl H Nf^6 Q u+3/4 e^2 ed^2 Gl H Nf^6 Q u+17/2 d^2 dd^2 Gr H Nf^6 Q u+8 d dd e ed Gr H Nf^6 Q u+1/2 e^2 ed^2 Gr H Nf^6 Q u+3 d^2 dd^2 H^2 Hd Nf^6 Q u+4 d dd e ed H^2 Hd Nf^6 Q u+1/2 e^2 ed^2 H^2 Hd Nf^6 Q u-1/2 d^2 dd^2 e L Nf^6 Q u-5/12 e^3 ed^2 L Nf^6 Q u+9/2 Bl e^2 Hd L^2 Nf^6 Q u+9/2 e^2 Gl Hd L^2 Nf^6 Q u+15/4 e^2 H Hd^2 L^2 Nf^6 Q u+12 Bl d dd H L Ld Nf^6 Q u+8 Br d dd H L Ld Nf^6 Q u+6 Bl e ed H L Ld Nf^6 Q u+4 Br e ed H L Ld Nf^6 Q u+24 d dd Gl H L Ld Nf^6 Q u+6 e ed Gl H L Ld Nf^6 Q u+16 d dd Gr H L Ld Nf^6 Q u+4 e ed Gr H L Ld Nf^6 Q u+12 d dd H^2 Hd L Ld Nf^6 Q u+6 e ed H^2 Hd L Ld Nf^6 Q u+1/2 ed^2 H^3 Ld^2 Nf^6 Q u+15/4 Bl H L^2 Ld^2 Nf^6 Q u+5/2 Br H L^2 Ld^2 Nf^6 Q u+15/4 Gl H L^2 Ld^2 Nf^6 Q u+5/2 Gr H L^2 Ld^2 Nf^6 Q u+9/2 H^2 Hd L^2 Ld^2 Nf^6 Q u-1/12 e L^3 Ld^2 Nf^6 Q u+1/6 dd^3 Ld^3 Nf^6 Q u+1/3 Hd^3 Ld^4 Nf^6 Q u-d dd e^2 ed L Nf^7 Q u+1/6 e^3 ed^2 L Nf^7 Q u-1/2 e^2 ed L^2 Ld Nf^7 Q u+1/6 e L^3 Ld^2 Nf^7 Q u+1/6 dd^3 Ld^3 Nf^7 Q u+15/2 d^2 dd^2 e L Nf^8 Q u+5 d dd e^2 ed L Nf^8 Q u+5/12 e^3 ed^2 L Nf^8 Q u+10 d dd e L^2 Ld Nf^8 Q u+5/2 e^2 ed L^2 Ld Nf^8 Q u+25/12 e L^3 Ld^2 Nf^8 Q u+5/6 dd^3 Ld^3 Nf^8 Q u+3/2 Bl d Gl^2 Nf^3 Q^2 u+5/2 d Gl^3 Nf^3 Q^2 u+1/2 Br d Gl Gr Nf^3 Q^2 u+1/2 Bl d Gr^2 Nf^3 Q^2 u+3/2 d Gl Gr^2 Nf^3 Q^2 u+3 Bl^3 d Nf^4 Q^2 u+3 Bl Br^2 d Nf^4 Q^2 u-1/12 d^3 dd^2 Nf^4 Q^2 u+14 Bl^2 d Gl Nf^4 Q^2 u+6 Br^2 d Gl Nf^4 Q^2 u+85/2 Bl d Gl^2 Nf^4 Q^2 u+109/2 d Gl^3 Nf^4 Q^2 u+6 Bl Br d Gr Nf^4 Q^2 u+39/2 Br d Gl Gr Nf^4 Q^2 u+21/2 Bl d Gr^2 Nf^4 Q^2 u+6 Br d Gr^2 Nf^4 Q^2 u+75/2 d Gl Gr^2 Nf^4 Q^2 u+9 d Gr^3 Nf^4 Q^2 u+6 Bl^2 d H Hd Nf^4 Q^2 u+4 Br^2 d H Hd Nf^4 Q^2 u+24 Bl d Gl H Hd Nf^4 Q^2 u+39 d Gl^2 H Hd Nf^4 Q^2 u+8 Br d Gr H Hd Nf^4 Q^2 u+14 d Gr^2 H Hd Nf^4 Q^2 u+6 Bl d H^2 Hd^2 Nf^4 Q^2 u+12 d Gl H^2 Hd^2 Nf^4 Q^2 u+4 d H^3 Hd^3 Nf^4 Q^2 u-1/8 d^3 dd^2 Nf^5 Q^2 u-1/2 dd^2 H^3 L Nf^5 Q^2 u-17/24 d^3 dd^2 Nf^6 Q^2 u-1/2 d^2 dd e ed Nf^6 Q^2 u-1/4 d e^2 ed^2 Nf^6 Q^2 u+3/2 dd^2 H^3 L Nf^6 Q^2 u+18 Bl d e Hd L Nf^6 Q^2 u+36 d e Gl Hd L Nf^6 Q^2 u+15 d e H Hd^2 L Nf^6 Q^2 u+6 Bl d ed H Ld Nf^6 Q^2 u+4 Br d ed H Ld Nf^6 Q^2 u+12 d ed Gl H Ld Nf^6 Q^2 u+8 d ed Gr H Ld Nf^6 Q^2 u+6 d ed H^2 Hd Ld Nf^6 Q^2 u-1/4 d L^2 Ld^2 Nf^6 Q^2 u+1/8 d^3 dd^2 Nf^7 Q^2 u+d e^2 ed^2 Nf^7 Q^2 u+d L^2 Ld^2 Nf^7 Q^2 u+115/24 d^3 dd^2 Nf^8 Q^2 u+15/2 d^2 dd e ed Nf^8 Q^2 u+5/4 d e^2 ed^2 Nf^8 Q^2 u+15 d^2 dd L Ld Nf^8 Q^2 u+10 d e ed L Ld Nf^8 Q^2 u+25/4 d L^2 Ld^2 Nf^8 Q^2 u+1/2 d^2 H Hd^2 Nf^4 Q^3 u-1/2 d^2 Gl Hd Nf^5 Q^3 u+dd ed H^3 Nf^6 Q^3 u+9 Bl d^2 Hd Nf^6 Q^3 u+51/2 d^2 Gl Hd Nf^6 Q^3 u+15/2 d^2 H Hd^2 Nf^6 Q^3 u+5 d^2 ed Ld Nf^8 Q^3 u-1/4 Bl H L Nf^3 Q^4 u-1/4 H^2 Hd L Nf^3 Q^4 u-1/8 Bl H L Nf^4 Q^4 u-1/8 H^2 Hd L Nf^4 Q^4 u+3/4 Bl H L Nf^5 Q^4 u+3/4 H^2 Hd L Nf^5 Q^4 u-1/4 e L^2 Nf^5 Q^4 u+45/8 Bl H L Nf^6 Q^4 u+15 Gl H L Nf^6 Q^4 u+45/8 H^2 Hd L Nf^6 Q^4 u-3/8 e L^2 Nf^6 Q^4 u+1/4 e L^2 Nf^7 Q^4 u+35/8 e L^2 Nf^8 Q^4 u-1/3 d L Nf^5 Q^5 u-5/12 d L Nf^6 Q^5 u+1/3 d L Nf^7 Q^5 u+77/12 d L Nf^8 Q^5 u+Bl^3 d Ld Nf^4 Qd u+Bl^2 Br d Ld Nf^4 Qd u+Bl Br^2 d Ld Nf^4 Qd u+Br^3 d Ld Nf^4 Qd u+4 Bl^2 d Gl Ld Nf^4 Qd u+4 Bl Br d Gl Ld Nf^4 Qd u+2 Br^2 d Gl Ld Nf^4 Qd u+12 Bl d Gl^2 Ld Nf^4 Qd u+6 Br d Gl^2 Ld Nf^4 Qd u+15 d Gl^3 Ld Nf^4 Qd u+2 Bl^2 d Gr Ld Nf^4 Qd u+4 Bl Br d Gr Ld Nf^4 Qd u+4 Br^2 d Gr Ld Nf^4 Qd u+12 Bl d Gl Gr Ld Nf^4 Qd u+12 Br d Gl Gr Ld Nf^4 Qd u+22 d Gl^2 Gr Ld Nf^4 Qd u+6 Bl d Gr^2 Ld Nf^4 Qd u+12 Br d Gr^2 Ld Nf^4 Qd u+22 d Gl Gr^2 Ld Nf^4 Qd u+15 d Gr^3 Ld Nf^4 Qd u+2 Bl^2 d H Hd Ld Nf^4 Qd u+2 Bl Br d H Hd Ld Nf^4 Qd u+2 Br^2 d H Hd Ld Nf^4 Qd u+8 Bl d Gl H Hd Ld Nf^4 Qd u+4 Br d Gl H Hd Ld Nf^4 Qd u+12 d Gl^2 H Hd Ld Nf^4 Qd u+4 Bl d Gr H Hd Ld Nf^4 Qd u+8 Br d Gr H Hd Ld Nf^4 Qd u+12 d Gl Gr H Hd Ld Nf^4 Qd u+12 d Gr^2 H Hd Ld Nf^4 Qd u+2 Bl d H^2 Hd^2 Ld Nf^4 Qd u+2 Br d H^2 Hd^2 Ld Nf^4 Qd u+4 d Gl H^2 Hd^2 Ld Nf^4 Qd u+4 d Gr H^2 Hd^2 Ld Nf^4 Qd u+2 d H^3 Hd^3 Ld Nf^4 Qd u+1/2 Bl d^2 dd e Hd Nf^5 Qd u-1/2 Bl d e^2 ed Hd Nf^5 Qd u-d e^2 ed Gl Hd Nf^5 Qd u+9/2 Bl d^2 dd e Hd Nf^6 Qd u+3 Br d^2 dd e Hd Nf^6 Qd u+3/2 Bl d e^2 ed Hd Nf^6 Qd u+Br d e^2 ed Hd Nf^6 Qd u+12 d^2 dd e Gl Hd Nf^6 Qd u+3 d e^2 ed Gl Hd Nf^6 Qd u+8 d^2 dd e Gr Hd Nf^6 Qd u+2 d e^2 ed Gr Hd Nf^6 Qd u+3 d^2 dd e H Hd^2 Nf^6 Qd u+d e^2 ed H Hd^2 Nf^6 Qd u+1/3 d^3 dd^2 Ld Nf^6 Qd u+2 dd^2 H^3 L Ld Nf^6 Qd u+6 Bl d e Hd L Ld Nf^6 Qd u+4 Br d e Hd L Ld Nf^6 Qd u+12 d e Gl Hd L Ld Nf^6 Qd u+8 d e Gr Hd L Ld Nf^6 Qd u+6 d e H Hd^2 L Ld Nf^6 Qd u+2 Bl d ed H Ld^2 Nf^6 Qd u+3 Br d ed H Ld^2 Nf^6 Qd u+4 d ed Gl H Ld^2 Nf^6 Qd u+6 d ed Gr H Ld^2 Nf^6 Qd u+3 d ed H^2 Hd Ld^2 Nf^6 Qd u+1/3 d L^2 Ld^3 Nf^6 Qd u+11/3 d^3 dd^2 Ld Nf^8 Qd u+6 d^2 dd e ed Ld Nf^8 Qd u+d e^2 ed^2 Ld Nf^8 Qd u+6 d^2 dd L Ld^2 Nf^8 Qd u+4 d e ed L Ld^2 Nf^8 Qd u+5/3 d L^2 Ld^3 Nf^8 Qd u+2 Bl^2 dd H^2 Nf^4 Q Qd u+2 Bl Br dd H^2 Nf^4 Q Qd u+2 Br^2 dd H^2 Nf^4 Q Qd u+8 Bl dd Gl H^2 Nf^4 Q Qd u+4 Br dd Gl H^2 Nf^4 Q Qd u+13 dd Gl^2 H^2 Nf^4 Q Qd u+4 Bl dd Gr H^2 Nf^4 Q Qd u+8 Br dd Gr H^2 Nf^4 Q Qd u+13 dd Gl Gr H^2 Nf^4 Q Qd u+13 dd Gr^2 H^2 Nf^4 Q Qd u+2 Bl dd H^3 Hd Nf^4 Q Qd u+2 Br dd H^3 Hd Nf^4 Q Qd u+4 dd Gl H^3 Hd Nf^4 Q Qd u+4 dd Gr H^3 Hd Nf^4 Q Qd u+2 dd H^4 Hd^2 Nf^4 Q Qd u+Bl d^2 Hd Ld Nf^5 Q Qd u+12 Bl dd e H L Nf^6 Q Qd u+8 Br dd e H L Nf^6 Q Qd u+24 dd e Gl H L Nf^6 Q Qd u+16 dd e Gr H L Nf^6 Q Qd u+12 dd e H^2 Hd L Nf^6 Q Qd u+4 dd ed H^3 Ld Nf^6 Q Qd u+9 Bl d^2 Hd Ld Nf^6 Q Qd u+6 Br d^2 Hd Ld Nf^6 Q Qd u+24 d^2 Gl Hd Ld Nf^6 Q Qd u+16 d^2 Gr Hd Ld Nf^6 Q Qd u+9 d^2 H Hd^2 Ld Nf^6 Q Qd u-dd e^2 L^2 Nf^7 Q Qd u+5 dd e^2 L^2 Nf^8 Q Qd u+6 d^2 ed Ld^2 Nf^8 Q Qd u+18 Bl d dd H Nf^6 Q^2 Qd u+12 Br d dd H Nf^6 Q^2 Qd u+6 Bl e ed H Nf^6 Q^2 Qd u+4 Br e ed H Nf^6 Q^2 Qd u+51 d dd Gl H Nf^6 Q^2 Qd u+12 e ed Gl H Nf^6 Q^2 Qd u+34 d dd Gr H Nf^6 Q^2 Qd u+8 e ed Gr H Nf^6 Q^2 Qd u+18 d dd H^2 Hd Nf^6 Q^2 Qd u+6 e ed H^2 Hd Nf^6 Q^2 Qd u+15 Bl H L Ld Nf^6 Q^2 Qd u+10 Br H L Ld Nf^6 Q^2 Qd u+30 Gl H L Ld Nf^6 Q^2 Qd u+20 Gr H L Ld Nf^6 Q^2 Qd u+18 H^2 Hd L Ld Nf^6 Q^2 Qd u-e^2 ed L Nf^7 Q^2 Qd u-1/2 e L^2 Ld Nf^7 Q^2 Qd u+30 d dd e L Nf^8 Q^2 Qd u+5 e^2 ed L Nf^8 Q^2 Qd u+25/2 e L^2 Ld Nf^8 Q^2 Qd u+1/6 d^2 dd Nf^5 Q^3 Qd u-1/6 d^2 dd Nf^6 Q^3 Qd u-1/6 d^2 dd Nf^7 Q^3 Qd u+115/6 d^2 dd Nf^8 Q^3 Qd u+10 d e ed Nf^8 Q^3 Qd u+25 d L Ld Nf^8 Q^3 Qd u+1/2 Bl^3 e Nf^3 Qd^2 u-1/2 Bl^2 Br e Nf^3 Qd^2 u+1/2 Bl Br^2 e Nf^3 Qd^2 u-1/2 Br^3 e Nf^3 Qd^2 u-1/2 e Gl^3 Nf^3 Qd^2 u+e Gl^2 Gr Nf^3 Qd^2 u+Bl e Gr^2 Nf^3 Qd^2 u-Br e Gr^2 Nf^3 Qd^2 u+1/2 e Gr^3 Nf^3 Qd^2 u+1/2 Bl^3 e Nf^4 Qd^2 u+1/2 Bl^2 Br e Nf^4 Qd^2 u+1/2 Bl Br^2 e Nf^4 Qd^2 u+1/2 Br^3 e Nf^4 Qd^2 u-1/6 e^3 ed^2 Nf^4 Qd^2 u+2 Bl^2 e Gl Nf^4 Qd^2 u+2 Bl Br e Gl Nf^4 Qd^2 u+Br^2 e Gl Nf^4 Qd^2 u+6 Bl e Gl^2 Nf^4 Qd^2 u+3 Br e Gl^2 Nf^4 Qd^2 u+15/2 e Gl^3 Nf^4 Qd^2 u+Bl^2 e Gr Nf^4 Qd^2 u+2 Bl Br e Gr Nf^4 Qd^2 u+2 Br^2 e Gr Nf^4 Qd^2 u+6 Bl e Gl Gr Nf^4 Qd^2 u+6 Br e Gl Gr Nf^4 Qd^2 u+11 e Gl^2 Gr Nf^4 Qd^2 u+3 Bl e Gr^2 Nf^4 Qd^2 u+6 Br e Gr^2 Nf^4 Qd^2 u+11 e Gl Gr^2 Nf^4 Qd^2 u+15/2 e Gr^3 Nf^4 Qd^2 u+Bl^2 e H Hd Nf^4 Qd^2 u+Bl Br e H Hd Nf^4 Qd^2 u+Br^2 e H Hd Nf^4 Qd^2 u+4 Bl e Gl H Hd Nf^4 Qd^2 u+2 Br e Gl H Hd Nf^4 Qd^2 u+6 e Gl^2 H Hd Nf^4 Qd^2 u+2 Bl e Gr H Hd Nf^4 Qd^2 u+4 Br e Gr H Hd Nf^4 Qd^2 u+6 e Gl Gr H Hd Nf^4 Qd^2 u+6 e Gr^2 H Hd Nf^4 Qd^2 u+Bl e H^2 Hd^2 Nf^4 Qd^2 u+Br e H^2 Hd^2 Nf^4 Qd^2 u+2 e Gl H^2 Hd^2 Nf^4 Qd^2 u+2 e Gr H^2 Hd^2 Nf^4 Qd^2 u+e H^3 Hd^3 Nf^4 Qd^2 u-1/2 Bl H L Ld^2 Nf^4 Qd^2 u+1/4 Br H L Ld^2 Nf^4 Qd^2 u-1/2 H^2 Hd L Ld^2 Nf^4 Qd^2 u-1/2 Bl e^2 Hd L Nf^5 Qd^2 u-e^2 Gl Hd L Nf^5 Qd^2 u-1/2 e^2 H Hd^2 L Nf^5 Qd^2 u-1/2 Gr H L Ld^2 Nf^5 Qd^2 u-1/2 d^2 dd^2 e Nf^6 Qd^2 u+3/2 Bl e^2 Hd L Nf^6 Qd^2 u+Br e^2 Hd L Nf^6 Qd^2 u+3 e^2 Gl Hd L Nf^6 Qd^2 u+2 e^2 Gr Hd L Nf^6 Qd^2 u+3/2 e^2 H Hd^2 L Nf^6 Qd^2 u+6 Bl d dd H Ld Nf^6 Qd^2 u+9 Br d dd H Ld Nf^6 Qd^2 u+2 Bl e ed H Ld Nf^6 Qd^2 u+3 Br e ed H Ld Nf^6 Qd^2 u+16 d dd Gl H Ld Nf^6 Qd^2 u+4 e ed Gl H Ld Nf^6 Qd^2 u+24 d dd Gr H Ld Nf^6 Qd^2 u+6 e ed Gr H Ld Nf^6 Qd^2 u+9 d dd H^2 Hd Ld Nf^6 Qd^2 u+3 e ed H^2 Hd Ld Nf^6 Qd^2 u+5/2 Bl H L Ld^2 Nf^6 Qd^2 u+15/4 Br H L Ld^2 Nf^6 Qd^2 u+5 Gl H L Ld^2 Nf^6 Qd^2 u+15/2 Gr H L Ld^2 Nf^6 Qd^2 u+9/2 H^2 Hd L Ld^2 Nf^6 Qd^2 u-1/2 e L^2 Ld^2 Nf^6 Qd^2 u+11/2 d^2 dd^2 e Nf^8 Qd^2 u+3 d dd e^2 ed Nf^8 Qd^2 u+1/6 e^3 ed^2 Nf^8 Qd^2 u+12 d dd e L Ld Nf^8 Qd^2 u+2 e^2 ed L Ld Nf^8 Qd^2 u+5/2 e L^2 Ld^2 Nf^8 Qd^2 u+dd^2 H^3 Nf^4 Q Qd^2 u-d e H Hd^2 Nf^5 Q Qd^2 u+3 dd^2 H^3 Nf^6 Q Qd^2 u+9 Bl d e Hd Nf^6 Q Qd^2 u+6 Br d e Hd Nf^6 Q Qd^2 u+24 d e Gl Hd Nf^6 Q Qd^2 u+16 d e Gr Hd Nf^6 Q Qd^2 u+9 d e H Hd^2 Nf^6 Q Qd^2 u-d L Ld^2 Nf^6 Q Qd^2 u+22 d^2 dd Ld Nf^8 Q Qd^2 u+12 d e ed Ld Nf^8 Q Qd^2 u+15 d L Ld^2 Nf^8 Q Qd^2 u+1/6 Gr H Nf^3 Q^3 Qd^2 u-1/2 Bl H Nf^4 Q^3 Qd^2 u-1/4 Gl H Nf^4 Q^3 Qd^2 u-1/6 Gr H Nf^4 Q^3 Qd^2 u-1/6 Gr H Nf^5 Q^3 Qd^2 u+15/2 Bl H Nf^6 Q^3 Qd^2 u+5 Br H Nf^6 Q^3 Qd^2 u+85/4 Gl H Nf^6 Q^3 Qd^2 u+85/6 Gr H Nf^6 Q^3 Qd^2 u+9 H^2 Hd Nf^6 Q^3 Qd^2 u-1/2 e L Nf^6 Q^3 Qd^2 u+25/2 e L Nf^8 Q^3 Qd^2 u+1/8 d Nf^4 Q^4 Qd^2 u-23/48 d Nf^5 Q^4 Qd^2 u-29/48 d Nf^6 Q^4 Qd^2 u-1/48 d Nf^7 Q^4 Qd^2 u+575/48 d Nf^8 Q^4 Qd^2 u-1/3 dd e Gl H Nf^4 Qd^3 u+2 Bl dd e H Nf^6 Qd^3 u+3 Br dd e H Nf^6 Qd^3 u+16/3 dd e Gl H Nf^6 Qd^3 u+8 dd e Gr H Nf^6 Qd^3 u+3 dd e H^2 Hd Nf^6 Qd^3 u+2 dd e^2 L Nf^8 Qd^3 u-1/3 Gl H Ld Nf^4 Q Qd^3 u+1/2 Br H Ld Nf^5 Q Qd^3 u-2/3 d dd e Nf^6 Q Qd^3 u+5 Bl H Ld Nf^6 Q Qd^3 u+15/2 Br H Ld Nf^6 Q Qd^3 u+40/3 Gl H Ld Nf^6 Q Qd^3 u+20 Gr H Ld Nf^6 Q Qd^3 u+9 H^2 Hd Ld Nf^6 Q Qd^3 u+44/3 d dd e Nf^8 Q Qd^3 u+2 e^2 ed Nf^8 Q Qd^3 u+10 e L Ld Nf^8 Q Qd^3 u-1/3 d Ld Nf^6 Q^2 Qd^3 u+55/3 d Ld Nf^8 Q^2 Qd^3 u+1/8 d Ld^2 Nf^4 Qd^4 u-25/48 d Ld^2 Nf^5 Qd^4 u-11/48 d Ld^2 Nf^6 Qd^4 u+1/48 d Ld^2 Nf^7 Qd^4 u+125/48 d Ld^2 Nf^8 Qd^4 u-7/12 e Nf^6 Q^2 Qd^4 u+55/12 e Nf^8 Q^2 Qd^4 u-1/12 e Ld Nf^5 Qd^5 u-1/24 e Ld Nf^6 Qd^5 u+1/12 e Ld Nf^7 Qd^5 u+25/24 e Ld Nf^8 Qd^5 u+Bl^3 dd H^2 Nf^2 t u+Bl^2 Br dd H^2 Nf^2 t u+Bl Br^2 dd H^2 Nf^2 t u+Br^3 dd H^2 Nf^2 t u+2 Bl^2 dd Gl H^2 Nf^2 t u+2 Bl Br dd Gl H^2 Nf^2 t u+Br^2 dd Gl H^2 Nf^2 t u+6 Bl dd Gl^2 H^2 Nf^2 t u+3 Br dd Gl^2 H^2 Nf^2 t u+7 dd Gl^3 H^2 Nf^2 t u+Bl^2 dd Gr H^2 Nf^2 t u+2 Bl Br dd Gr H^2 Nf^2 t u+2 Br^2 dd Gr H^2 Nf^2 t u+6 Bl dd Gl Gr H^2 Nf^2 t u+6 Br dd Gl Gr H^2 Nf^2 t u+10 dd Gl^2 Gr H^2 Nf^2 t u+3 Bl dd Gr^2 H^2 Nf^2 t u+6 Br dd Gr^2 H^2 Nf^2 t u+10 dd Gl Gr^2 H^2 Nf^2 t u+7 dd Gr^3 H^2 Nf^2 t u+Bl^2 dd H^3 Hd Nf^2 t u+Bl Br dd H^3 Hd Nf^2 t u+Br^2 dd H^3 Hd Nf^2 t u+2 Bl dd Gl H^3 Hd Nf^2 t u+Br dd Gl H^3 Hd Nf^2 t u+3 dd Gl^2 H^3 Hd Nf^2 t u+Bl dd Gr H^3 Hd Nf^2 t u+2 Br dd Gr H^3 Hd Nf^2 t u+3 dd Gl Gr H^3 Hd Nf^2 t u+3 dd Gr^2 H^3 Hd Nf^2 t u+Bl dd H^4 Hd^2 Nf^2 t u+Br dd H^4 Hd^2 Nf^2 t u+dd Gl H^4 Hd^2 Nf^2 t u+dd Gr H^4 Hd^2 Nf^2 t u+dd H^5 Hd^3 Nf^2 t u+3/2 Bl^2 d^2 Hd Ld Nf^3 t u+Bl Br d^2 Hd Ld Nf^3 t u+1/2 Br^2 d^2 Hd Ld Nf^3 t u+d^2 Gl^2 Hd Ld Nf^3 t u+3/2 Bl d^2 H Hd^2 Ld Nf^3 t u+1/2 Br d^2 H Hd^2 Ld Nf^3 t u+1/2 d^2 H^2 Hd^3 Ld Nf^3 t u-1/4 dd Hd^2 Ld^4 Nf^3 t u-1/4 d^2 e^2 ed Hd^2 Nf^4 t u+9 Bl^2 dd e H L Nf^4 t u+10 Bl Br dd e H L Nf^4 t u+5 Br^2 dd e H L Nf^4 t u+18 Bl dd e Gl H L Nf^4 t u+10 Br dd e Gl H L Nf^4 t u+27 dd e Gl^2 H L Nf^4 t u+10 Bl dd e Gr H L Nf^4 t u+12 Br dd e Gr H L Nf^4 t u+30 dd e Gl Gr H L Nf^4 t u+17 dd e Gr^2 H L Nf^4 t u+13 Bl dd e H^2 Hd L Nf^4 t u+9 Br dd e H^2 Hd L Nf^4 t u+13 dd e Gl H^2 Hd L Nf^4 t u+9 dd e Gr H^2 Hd L Nf^4 t u+7 dd e H^3 Hd^2 L Nf^4 t u-1/4 Bl dd e^2 L^2 Nf^4 t u+1/4 Br dd e^2 L^2 Nf^4 t u-1/4 dd e^2 Gl L^2 Nf^4 t u+1/4 dd e^2 Gr L^2 Nf^4 t u+2 Bl dd ed H^3 Ld Nf^4 t u+3 Br dd ed H^3 Ld Nf^4 t u+2 dd ed Gl H^3 Ld Nf^4 t u+3 dd ed Gr H^3 Ld Nf^4 t u+9/2 Bl^2 d^2 Hd Ld Nf^4 t u+5 Bl Br d^2 Hd Ld Nf^4 t u+5/2 Br^2 d^2 Hd Ld Nf^4 t u+18 Bl d^2 Gl Hd Ld Nf^4 t u+10 Br d^2 Gl Hd Ld Nf^4 t u+27 d^2 Gl^2 Hd Ld Nf^4 t u+10 Bl d^2 Gr Hd Ld Nf^4 t u+12 Br d^2 Gr Hd Ld Nf^4 t u+30 d^2 Gl Gr Hd Ld Nf^4 t u+18 d^2 Gr^2 Hd Ld Nf^4 t u+2 dd ed H^4 Hd Ld Nf^4 t u+13/2 Bl d^2 H Hd^2 Ld Nf^4 t u+9/2 Br d^2 H Hd^2 Ld Nf^4 t u+13 d^2 Gl H Hd^2 Ld Nf^4 t u+9 d^2 Gr H Hd^2 Ld Nf^4 t u+7/2 d^2 H^2 Hd^3 Ld Nf^4 t u+1/4 Bl d^2 ed Ld^2 Nf^4 t u+1/4 Br d^2 ed Ld^2 Nf^4 t u+17/24 dd Hd^2 Ld^4 Nf^4 t u+1/2 d^3 dd e Hd^2 Nf^5 t u-2 dd e^2 H Hd L^2 Nf^5 t u+2 d^2 e Hd^2 L Ld Nf^5 t u+3/2 Bl d^2 ed Ld^2 Nf^5 t u+3/2 Br d^2 ed Ld^2 Nf^5 t u+3/2 d^2 ed Gl Ld^2 Nf^5 t u+3/2 d^2 ed Gr Ld^2 Nf^5 t u+d^2 ed H Hd Ld^2 Nf^5 t u-dd H^2 L^2 Ld^2 Nf^5 t u-3/4 dd Hd^2 Ld^4 Nf^5 t u+2 d^2 dd^3 H^2 Nf^6 t u+4 d dd^2 e ed H^2 Nf^6 t u+dd e^2 ed^2 H^2 Nf^6 t u+5/2 d^3 dd e Hd^2 Nf^6 t u+5/4 d^2 e^2 ed Hd^2 Nf^6 t u+25/4 Bl dd e^2 L^2 Nf^6 t u+15/4 Br dd e^2 L^2 Nf^6 t u+25/4 dd e^2 Gl L^2 Nf^6 t u+15/4 dd e^2 Gr L^2 Nf^6 t u+10 dd e^2 H Hd L^2 Nf^6 t u+16 d dd^2 H^2 L Ld Nf^6 t u+16 dd e ed H^2 L Ld Nf^6 t u+10 d^2 e Hd^2 L Ld Nf^6 t u+17/4 Bl d^2 ed Ld^2 Nf^6 t u+17/4 Br d^2 ed Ld^2 Nf^6 t u+17/2 d^2 ed Gl Ld^2 Nf^6 t u+17/2 d^2 ed Gr Ld^2 Nf^6 t u+8 d^2 ed H Hd Ld^2 Nf^6 t u+11 dd H^2 L^2 Ld^2 Nf^6 t u+55/24 dd Hd^2 Ld^4 Nf^6 t u+18 Bl^2 d dd H Nf^4 Q t u+20 Bl Br d dd H Nf^4 Q t u+10 Br^2 d dd H Nf^4 Q t u+9 Bl^2 e ed H Nf^4 Q t u+10 Bl Br e ed H Nf^4 Q t u+5 Br^2 e ed H Nf^4 Q t u+72 Bl d dd Gl H Nf^4 Q t u+40 Br d dd Gl H Nf^4 Q t u+18 Bl e ed Gl H Nf^4 Q t u+10 Br e ed Gl H Nf^4 Q t u+117 d dd Gl^2 H Nf^4 Q t u+27 e ed Gl^2 H Nf^4 Q t u+40 Bl d dd Gr H Nf^4 Q t u+48 Br d dd Gr H Nf^4 Q t u+10 Bl e ed Gr H Nf^4 Q t u+12 Br e ed Gr H Nf^4 Q t u+130 d dd Gl Gr H Nf^4 Q t u+30 e ed Gl Gr H Nf^4 Q t u+77 d dd Gr^2 H Nf^4 Q t u+17 e ed Gr^2 H Nf^4 Q t u+26 Bl d dd H^2 Hd Nf^4 Q t u+18 Br d dd H^2 Hd Nf^4 Q t u+13 Bl e ed H^2 Hd Nf^4 Q t u+9 Br e ed H^2 Hd Nf^4 Q t u+52 d dd Gl H^2 Hd Nf^4 Q t u+13 e ed Gl H^2 Hd Nf^4 Q t u+36 d dd Gr H^2 Hd Nf^4 Q t u+9 e ed Gr H^2 Hd Nf^4 Q t u+14 d dd H^3 Hd^2 Nf^4 Q t u+7 e ed H^3 Hd^2 Nf^4 Q t u+18 Bl^2 H L Ld Nf^4 Q t u+20 Bl Br H L Ld Nf^4 Q t u+10 Br^2 H L Ld Nf^4 Q t u+36 Bl Gl H L Ld Nf^4 Q t u+20 Br Gl H L Ld Nf^4 Q t u+54 Gl^2 H L Ld Nf^4 Q t u+20 Bl Gr H L Ld Nf^4 Q t u+24 Br Gr H L Ld Nf^4 Q t u+60 Gl Gr H L Ld Nf^4 Q t u+34 Gr^2 H L Ld Nf^4 Q t u+36 Bl H^2 Hd L Ld Nf^4 Q t u+25 Br H^2 Hd L Ld Nf^4 Q t u+36 Gl H^2 Hd L Ld Nf^4 Q t u+25 Gr H^2 Hd L Ld Nf^4 Q t u+23 H^3 Hd^2 L Ld Nf^4 Q t u-5/2 Bl e^2 ed L Nf^5 Q t u-3/2 Br e^2 ed L Nf^5 Q t u-5/2 e^2 ed Gl L Nf^5 Q t u-3/2 e^2 ed Gr L Nf^5 Q t u-4 e^2 ed H Hd L Nf^5 Q t u-e ed^2 H^2 Ld Nf^5 Q t u+2 d^3 Hd^2 Ld Nf^5 Q t u-2 e H Hd L^2 Ld Nf^5 Q t u-ed H^2 L Ld^2 Nf^5 Q t u+50 Bl d dd e L Nf^6 Q t u+30 Br d dd e L Nf^6 Q t u+25/2 Bl e^2 ed L Nf^6 Q t u+15/2 Br e^2 ed L Nf^6 Q t u+100 d dd e Gl L Nf^6 Q t u+25/2 e^2 ed Gl L Nf^6 Q t u+60 d dd e Gr L Nf^6 Q t u+15/2 e^2 ed Gr L Nf^6 Q t u+80 d dd e H Hd L Nf^6 Q t u+20 e^2 ed H Hd L Nf^6 Q t u+32 d dd ed H^2 Ld Nf^6 Q t u+8 e ed^2 H^2 Ld Nf^6 Q t u+10 d^3 Hd^2 Ld Nf^6 Q t u+25 Bl e L^2 Ld Nf^6 Q t u+15 Br e L^2 Ld Nf^6 Q t u+25 e Gl L^2 Ld Nf^6 Q t u+15 e Gr L^2 Ld Nf^6 Q t u+50 e H Hd L^2 Ld Nf^6 Q t u+22 ed H^2 L Ld^2 Nf^6 Q t u-1/2 Bl d^2 dd Nf^4 Q^2 t u+1/2 Br d^2 dd Nf^4 Q^2 t u-1/4 d^2 dd Gl Nf^4 Q^2 t u+1/4 d^2 dd Gr Nf^4 Q^2 t u+75/2 Bl d^2 dd Nf^6 Q^2 t u+45/2 Br d^2 dd Nf^6 Q^2 t u+25 Bl d e ed Nf^6 Q^2 t u+15 Br d e ed Nf^6 Q^2 t u+425/4 d^2 dd Gl Nf^6 Q^2 t u+50 d e ed Gl Nf^6 Q^2 t u+255/4 d^2 dd Gr Nf^6 Q^2 t u+30 d e ed Gr Nf^6 Q^2 t u+60 d^2 dd H Hd Nf^6 Q^2 t u+40 d e ed H Hd Nf^6 Q^2 t u+50 Bl d L Ld Nf^6 Q^2 t u+30 Br d L Ld Nf^6 Q^2 t u+100 d Gl L Ld Nf^6 Q^2 t u+60 d Gr L Ld Nf^6 Q^2 t u+100 d H Hd L Ld Nf^6 Q^2 t u+3/2 dd H^2 L Nf^5 Q^3 t u+55/2 dd H^2 L Nf^6 Q^3 t u-1/4 ed H^2 Nf^3 Q^4 t u-3/8 ed H^2 Nf^4 Q^4 t u+3/4 ed H^2 Nf^5 Q^4 t u+55/8 ed H^2 Nf^6 Q^4 t u+2 Bl dd^2 H^3 Nf^4 Qd t u+3 Br dd^2 H^3 Nf^4 Qd t u+4 dd^2 Gl H^3 Nf^4 Qd t u+6 dd^2 Gr H^3 Nf^4 Qd t u+9 Bl^2 d e Hd Nf^4 Qd t u+10 Bl Br d e Hd Nf^4 Qd t u+5 Br^2 d e Hd Nf^4 Qd t u+36 Bl d e Gl Hd Nf^4 Qd t u+20 Br d e Gl Hd Nf^4 Qd t u+54 d e Gl^2 Hd Nf^4 Qd t u+20 Bl d e Gr Hd Nf^4 Qd t u+24 Br d e Gr Hd Nf^4 Qd t u+60 d e Gl Gr Hd Nf^4 Qd t u+36 d e Gr^2 Hd Nf^4 Qd t u+2 dd^2 H^4 Hd Nf^4 Qd t u+13 Bl d e H Hd^2 Nf^4 Qd t u+9 Br d e H Hd^2 Nf^4 Qd t u+26 d e Gl H Hd^2 Nf^4 Qd t u+18 d e Gr H Hd^2 Nf^4 Qd t u+7 d e H^2 Hd^3 Nf^4 Qd t u-2 d e^2 Hd^2 L Nf^5 Qd t u+3/2 Bl d^2 dd Ld Nf^5 Qd t u+3/2 Br d^2 dd Ld Nf^5 Qd t u+2 d^2 dd H Hd Ld Nf^5 Qd t u-d H Hd L Ld^2 Nf^5 Qd t u+16 dd^2 e H^2 L Nf^6 Qd t u+10 d e^2 Hd^2 L Nf^6 Qd t u+51/2 Bl d^2 dd Ld Nf^6 Qd t u+51/2 Br d^2 dd Ld Nf^6 Qd t u+17 Bl d e ed Ld Nf^6 Qd t u+17 Br d e ed Ld Nf^6 Qd t u+68 d^2 dd Gl Ld Nf^6 Qd t u+34 d e ed Gl Ld Nf^6 Qd t u+68 d^2 dd Gr Ld Nf^6 Qd t u+34 d e ed Gr Ld Nf^6 Qd t u+48 d^2 dd H Hd Ld Nf^6 Qd t u+32 d e ed H Hd Ld Nf^6 Qd t u+17 Bl d L Ld^2 Nf^6 Qd t u+17 Br d L Ld^2 Nf^6 Qd t u+34 d Gl L Ld^2 Nf^6 Qd t u+34 d Gr L Ld^2 Nf^6 Qd t u+40 d H Hd L Ld^2 Nf^6 Qd t u+2 d^2 e Hd^2 Nf^5 Q Qd t u+48 d dd^2 H^2 Nf^6 Q Qd t u+32 dd e ed H^2 Nf^6 Q Qd t u+30 d^2 e Hd^2 Nf^6 Q Qd t u+88 dd H^2 L Ld Nf^6 Q Qd t u+18 Bl^2 H Nf^4 Q^2 Qd t u+20 Bl Br H Nf^4 Q^2 Qd t u+10 Br^2 H Nf^4 Q^2 Qd t u+72 Bl Gl H Nf^4 Q^2 Qd t u+40 Br Gl H Nf^4 Q^2 Qd t u+117 Gl^2 H Nf^4 Q^2 Qd t u+40 Bl Gr H Nf^4 Q^2 Qd t u+48 Br Gr H Nf^4 Q^2 Qd t u+130 Gl Gr H Nf^4 Q^2 Qd t u+77 Gr^2 H Nf^4 Q^2 Qd t u+36 Bl H^2 Hd Nf^4 Q^2 Qd t u+25 Br H^2 Hd Nf^4 Q^2 Qd t u+72 Gl H^2 Hd Nf^4 Q^2 Qd t u+50 Gr H^2 Hd Nf^4 Q^2 Qd t u+23 H^3 Hd^2 Nf^4 Q^2 Qd t u+50 Bl e L Nf^6 Q^2 Qd t u+30 Br e L Nf^6 Q^2 Qd t u+100 e Gl L Nf^6 Q^2 Qd t u+60 e Gr L Nf^6 Q^2 Qd t u+100 e H Hd L Nf^6 Q^2 Qd t u+44 ed H^2 Ld Nf^6 Q^2 Qd t u+1/3 d Gl Nf^4 Q^3 Qd t u+50 Bl d Nf^6 Q^3 Qd t u+30 Br d Nf^6 Q^3 Qd t u+425/3 d Gl Nf^6 Q^3 Qd t u+85 d Gr Nf^6 Q^3 Qd t u+100 d H Hd Nf^6 Q^3 Qd t u+1/2 Bl H^2 Hd Ld Nf^3 Qd^2 t u+Br H^2 Hd Ld Nf^3 Qd^2 t u+1/2 H^3 Hd^2 Ld Nf^3 Qd^2 t u+1/4 Bl e^2 ed Nf^4 Qd^2 t u+1/4 Br e^2 ed Nf^4 Qd^2 t u+5 Bl^2 H Ld Nf^4 Qd^2 t u+10 Bl Br H Ld Nf^4 Qd^2 t u+9 Br^2 H Ld Nf^4 Qd^2 t u+24 Bl Gl H Ld Nf^4 Qd^2 t u+20 Br Gl H Ld Nf^4 Qd^2 t u+36 Gl^2 H Ld Nf^4 Qd^2 t u+20 Bl Gr H Ld Nf^4 Qd^2 t u+36 Br Gr H Ld Nf^4 Qd^2 t u+60 Gl Gr H Ld Nf^4 Qd^2 t u+54 Gr^2 H Ld Nf^4 Qd^2 t u+25/2 Bl H^2 Hd Ld Nf^4 Qd^2 t u+18 Br H^2 Hd Ld Nf^4 Qd^2 t u+25 Gl H^2 Hd Ld Nf^4 Qd^2 t u+36 Gr H^2 Hd Ld Nf^4 Qd^2 t u+23/2 H^3 Hd^2 Ld Nf^4 Qd^2 t u-3/4 ed H^2 Ld^2 Nf^4 Qd^2 t u-3/2 Bl d dd e Nf^5 Qd^2 t u-3/2 Br d dd e Nf^5 Qd^2 t u-3/2 Bl e^2 ed Nf^5 Qd^2 t u-3/2 Br e^2 ed Nf^5 Qd^2 t u-3/2 e^2 ed Gl Nf^5 Qd^2 t u-3/2 e^2 ed Gr Nf^5 Qd^2 t u-e^2 ed H Hd Nf^5 Qd^2 t u+e H Hd L Ld Nf^5 Qd^2 t u+51/2 Bl d dd e Nf^6 Qd^2 t u+51/2 Br d dd e Nf^6 Qd^2 t u+17/4 Bl e^2 ed Nf^6 Qd^2 t u+17/4 Br e^2 ed Nf^6 Qd^2 t u+68 d dd e Gl Nf^6 Qd^2 t u+17/2 e^2 ed Gl Nf^6 Qd^2 t u+68 d dd e Gr Nf^6 Qd^2 t u+17/2 e^2 ed Gr Nf^6 Qd^2 t u+48 d dd e H Hd Nf^6 Qd^2 t u+8 e^2 ed H Hd Nf^6 Qd^2 t u+17 Bl e L Ld Nf^6 Qd^2 t u+17 Br e L Ld Nf^6 Qd^2 t u+34 e Gl L Ld Nf^6 Qd^2 t u+34 e Gr L Ld Nf^6 Qd^2 t u+40 e H Hd L Ld Nf^6 Qd^2 t u+55/4 ed H^2 Ld^2 Nf^6 Qd^2 t u+d H Hd Ld Nf^5 Q Qd^2 t u+51 Bl d Ld Nf^6 Q Qd^2 t u+51 Br d Ld Nf^6 Q Qd^2 t u+136 d Gl Ld Nf^6 Q Qd^2 t u+136 d Gr Ld Nf^6 Q Qd^2 t u+120 d H Hd Ld Nf^6 Q Qd^2 t u+66 dd H^2 Nf^6 Q^2 Qd^2 t u+3/2 dd H^2 Ld Nf^5 Qd^3 t u+55/2 dd H^2 Ld Nf^6 Qd^3 t u-4/3 e Gl Nf^4 Q Qd^3 t u+2/3 e Gr Nf^4 Q Qd^3 t u+e H Hd Nf^5 Q Qd^3 t u+17 Bl e Nf^6 Q Qd^3 t u+17 Br e Nf^6 Q Qd^3 t u+136/3 e Gl Nf^6 Q Qd^3 t u+136/3 e Gr Nf^6 Q Qd^3 t u+40 e H Hd Nf^6 Q Qd^3 t u+5/2 Bl d^2 e Hd^2 Nf^3 t^2 u+Br d^2 e Hd^2 Nf^3 t^2 u+3/2 d^2 e H Hd^3 Nf^3 t^2 u+15 Bl d dd^2 H^2 Nf^4 t^2 u+15 Br d dd^2 H^2 Nf^4 t^2 u+15 Bl dd e ed H^2 Nf^4 t^2 u+15 Br dd e ed H^2 Nf^4 t^2 u+30 d dd^2 Gl H^2 Nf^4 t^2 u+15 dd e ed Gl H^2 Nf^4 t^2 u+30 d dd^2 Gr H^2 Nf^4 t^2 u+15 dd e ed Gr H^2 Nf^4 t^2 u+13 d dd^2 H^3 Hd Nf^4 t^2 u+13 dd e ed H^3 Hd Nf^4 t^2 u+25/2 Bl d^2 e Hd^2 Nf^4 t^2 u+6 Br d^2 e Hd^2 Nf^4 t^2 u+25 d^2 e Gl Hd^2 Nf^4 t^2 u+12 d^2 e Gr Hd^2 Nf^4 t^2 u+17/2 d^2 e H Hd^3 Nf^4 t^2 u+38 Bl dd H^2 L Ld Nf^4 t^2 u+38 Br dd H^2 L Ld Nf^4 t^2 u+38 dd Gl H^2 L Ld Nf^4 t^2 u+38 dd Gr H^2 L Ld Nf^4 t^2 u+44 dd H^3 Hd L Ld Nf^4 t^2 u-7/2 dd e^2 ed H L Nf^5 t^2 u+7/2 d^3 dd Hd Ld Nf^5 t^2 u+7/2 d^2 e ed Hd Ld Nf^5 t^2 u+7/2 d^2 Hd L Ld^2 Nf^5 t^2 u+55 d dd^2 e H L Nf^6 t^2 u+55/2 dd e^2 ed H L Nf^6 t^2 u+55/2 d^3 dd Hd Ld Nf^6 t^2 u+55/2 d^2 e ed Hd Ld Nf^6 t^2 u+55 dd e H L^2 Ld Nf^6 t^2 u+55/2 d^2 Hd L Ld^2 Nf^6 t^2 u+8 Bl^3 H Nf^2 Q t^2 u+10 Bl^2 Br H Nf^2 Q t^2 u+8 Bl Br^2 H Nf^2 Q t^2 u+5 Br^3 H Nf^2 Q t^2 u+23 Bl^2 Gl H Nf^2 Q t^2 u+19 Bl Br Gl H Nf^2 Q t^2 u+8 Br^2 Gl H Nf^2 Q t^2 u+67 Bl Gl^2 H Nf^2 Q t^2 u+29 Br Gl^2 H Nf^2 Q t^2 u+73 Gl^3 H Nf^2 Q t^2 u+10 Bl^2 Gr H Nf^2 Q t^2 u+20 Bl Br Gr H Nf^2 Q t^2 u+13 Br^2 Gr H Nf^2 Q t^2 u+57 Bl Gl Gr H Nf^2 Q t^2 u+60 Br Gl Gr H Nf^2 Q t^2 u+95 Gl^2 Gr H Nf^2 Q t^2 u+28 Bl Gr^2 H Nf^2 Q t^2 u+37 Br Gr^2 H Nf^2 Q t^2 u+100 Gl Gr^2 H Nf^2 Q t^2 u+40 Gr^3 H Nf^2 Q t^2 u+23 Bl^2 H^2 Hd Nf^2 Q t^2 u+22 Bl Br H^2 Hd Nf^2 Q t^2 u+13 Br^2 H^2 Hd Nf^2 Q t^2 u+45 Bl Gl H^2 Hd Nf^2 Q t^2 u+22 Br Gl H^2 Hd Nf^2 Q t^2 u+68 Gl^2 H^2 Hd Nf^2 Q t^2 u+22 Bl Gr H^2 Hd Nf^2 Q t^2 u+29 Br Gr H^2 Hd Nf^2 Q t^2 u+66 Gl Gr H^2 Hd Nf^2 Q t^2 u+42 Gr^2 H^2 Hd Nf^2 Q t^2 u+20 Bl H^3 Hd^2 Nf^2 Q t^2 u+13 Br H^3 Hd^2 Nf^2 Q t^2 u+20 Gl H^3 Hd^2 Nf^2 Q t^2 u+13 Gr H^3 Hd^2 Nf^2 Q t^2 u+10 H^4 Hd^3 Nf^2 Q t^2 u+3/2 d^2 dd^2 H Nf^4 Q t^2 u+3/4 e^2 ed^2 H Nf^4 Q t^2 u+30 Bl^2 e L Nf^4 Q t^2 u+24 Bl Br e L Nf^4 Q t^2 u+12 Br^2 e L Nf^4 Q t^2 u+57 Bl e Gl L Nf^4 Q t^2 u+24 Br e Gl L Nf^4 Q t^2 u+87 e Gl^2 L Nf^4 Q t^2 u+24 Bl e Gr L Nf^4 Q t^2 u+28 Br e Gr L Nf^4 Q t^2 u+72 e Gl Gr L Nf^4 Q t^2 u+40 e Gr^2 L Nf^4 Q t^2 u+122 Bl e H Hd L Nf^4 Q t^2 u+62 Br e H Hd L Nf^4 Q t^2 u+122 e Gl H Hd L Nf^4 Q t^2 u+62 e Gr H Hd L Nf^4 Q t^2 u+87 e H^2 Hd^2 L Nf^4 Q t^2 u+38 Bl ed H^2 Ld Nf^4 Q t^2 u+38 Br ed H^2 Ld Nf^4 Q t^2 u+38 ed Gl H^2 Ld Nf^4 Q t^2 u+38 ed Gr H^2 Ld Nf^4 Q t^2 u+44 ed H^3 Hd Ld Nf^4 Q t^2 u+3/4 H L^2 Ld^2 Nf^4 Q t^2 u-7/2 e^2 ed^2 H Nf^5 Q t^2 u-11/2 e^2 Hd L^2 Nf^5 Q t^2 u-7/2 H L^2 Ld^2 Nf^5 Q t^2 u+165/2 d^2 dd^2 H Nf^6 Q t^2 u+110 d dd e ed H Nf^6 Q t^2 u+55/4 e^2 ed^2 H Nf^6 Q t^2 u+85/2 e^2 Hd L^2 Nf^6 Q t^2 u+220 d dd H L Ld Nf^6 Q t^2 u+110 e ed H L Ld Nf^6 Q t^2 u+275/4 H L^2 Ld^2 Nf^6 Q t^2 u+d Gl Gr Nf^3 Q^2 t^2 u+30 Bl^2 d Nf^4 Q^2 t^2 u+24 Bl Br d Nf^4 Q^2 t^2 u+12 Br^2 d Nf^4 Q^2 t^2 u+114 Bl d Gl Nf^4 Q^2 t^2 u+48 Br d Gl Nf^4 Q^2 t^2 u+186 d Gl^2 Nf^4 Q^2 t^2 u+48 Bl d Gr Nf^4 Q^2 t^2 u+56 Br d Gr Nf^4 Q^2 t^2 u+156 d Gl Gr Nf^4 Q^2 t^2 u+90 d Gr^2 Nf^4 Q^2 t^2 u+122 Bl d H Hd Nf^4 Q^2 t^2 u+62 Br d H Hd Nf^4 Q^2 t^2 u+244 d Gl H Hd Nf^4 Q^2 t^2 u+124 d Gr H Hd Nf^4 Q^2 t^2 u+87 d H^2 Hd^2 Nf^4 Q^2 t^2 u+170 d e Hd L Nf^6 Q^2 t^2 u+110 d ed H Ld Nf^6 Q^2 t^2 u+85 d^2 Hd Nf^6 Q^3 t^2 u+1/4 H L Nf^3 Q^4 t^2 u-1/8 H L Nf^4 Q^4 t^2 u+11/4 H L Nf^5 Q^4 t^2 u+425/8 H L Nf^6 Q^4 t^2 u+17 Bl^2 d Ld Nf^4 Qd t^2 u+25 Bl Br d Ld Nf^4 Qd t^2 u+17 Br^2 d Ld Nf^4 Qd t^2 u+64 Bl d Gl Ld Nf^4 Qd t^2 u+50 Br d Gl Ld Nf^4 Qd t^2 u+96 d Gl^2 Ld Nf^4 Qd t^2 u+50 Bl d Gr Ld Nf^4 Qd t^2 u+64 Br d Gr Ld Nf^4 Qd t^2 u+150 d Gl Gr Ld Nf^4 Qd t^2 u+96 d Gr^2 Ld Nf^4 Qd t^2 u+76 Bl d H Hd Ld Nf^4 Qd t^2 u+76 Br d H Hd Ld Nf^4 Qd t^2 u+152 d Gl H Hd Ld Nf^4 Qd t^2 u+152 d Gr H Hd Ld Nf^4 Qd t^2 u+66 d H^2 Hd^2 Ld Nf^4 Qd t^2 u+7/2 d^2 dd e Hd Nf^5 Qd t^2 u-7/2 d e^2 ed Hd Nf^5 Qd t^2 u+165/2 d^2 dd e Hd Nf^6 Qd t^2 u+55/2 d e^2 ed Hd Nf^6 Qd t^2 u+110 d e Hd L Ld Nf^6 Qd t^2 u+55 d ed H Ld^2 Nf^6 Qd t^2 u+76 Bl dd H^2 Nf^4 Q Qd t^2 u+76 Br dd H^2 Nf^4 Q Qd t^2 u+152 dd Gl H^2 Nf^4 Q Qd t^2 u+152 dd Gr H^2 Nf^4 Q Qd t^2 u+88 dd H^3 Hd Nf^4 Q Qd t^2 u+7 d^2 Hd Ld Nf^5 Q Qd t^2 u+220 dd e H L Nf^6 Q Qd t^2 u+165 d^2 Hd Ld Nf^6 Q Qd t^2 u+330 d dd H Nf^6 Q^2 Qd t^2 u+110 e ed H Nf^6 Q^2 Qd t^2 u+275 H L Ld Nf^6 Q^2 Qd t^2 u-3/2 Bl^2 e Nf^3 Qd^2 t^2 u-1/2 Bl Br e Nf^3 Qd^2 t^2 u-1/2 Br^2 e Nf^3 Qd^2 t^2 u+e H^2 Hd^2 Nf^3 Qd^2 t^2 u+17/2 Bl^2 e Nf^4 Qd^2 t^2 u+25/2 Bl Br e Nf^4 Qd^2 t^2 u+17/2 Br^2 e Nf^4 Qd^2 t^2 u+32 Bl e Gl Nf^4 Qd^2 t^2 u+25 Br e Gl Nf^4 Qd^2 t^2 u+48 e Gl^2 Nf^4 Qd^2 t^2 u+25 Bl e Gr Nf^4 Qd^2 t^2 u+32 Br e Gr Nf^4 Qd^2 t^2 u+75 e Gl Gr Nf^4 Qd^2 t^2 u+48 e Gr^2 Nf^4 Qd^2 t^2 u+38 Bl e H Hd Nf^4 Qd^2 t^2 u+38 Br e H Hd Nf^4 Qd^2 t^2 u+76 e Gl H Hd Nf^4 Qd^2 t^2 u+76 e Gr H Hd Nf^4 Qd^2 t^2 u+33 e H^2 Hd^2 Nf^4 Qd^2 t^2 u+1/4 H L Ld^2 Nf^4 Qd^2 t^2 u-7/2 e^2 Hd L Nf^5 Qd^2 t^2 u+55/2 e^2 Hd L Nf^6 Qd^2 t^2 u+165 d dd H Ld Nf^6 Qd^2 t^2 u+55 e ed H Ld Nf^6 Qd^2 t^2 u+275/4 H L Ld^2 Nf^6 Qd^2 t^2 u+165 d e Hd Nf^6 Q Qd^2 t^2 u+3/2 H Nf^4 Q^3 Qd^2 t^2 u+275/2 H Nf^6 Q^3 Qd^2 t^2 u+55 dd e H Nf^6 Qd^3 t^2 u+7/2 H Ld Nf^5 Q Qd^3 t^2 u+275/2 H Ld Nf^6 Q Qd^3 t^2 u+12 Bl^2 dd H^2 Nf^2 t^3 u+18 Bl Br dd H^2 Nf^2 t^3 u+12 Br^2 dd H^2 Nf^2 t^3 u+23 Bl dd Gl H^2 Nf^2 t^3 u+18 Br dd Gl H^2 Nf^2 t^3 u+35 dd Gl^2 H^2 Nf^2 t^3 u+18 Bl dd Gr H^2 Nf^2 t^3 u+23 Br dd Gr H^2 Nf^2 t^3 u+54 dd Gl Gr H^2 Nf^2 t^3 u+35 dd Gr^2 H^2 Nf^2 t^3 u+24 Bl dd H^3 Hd Nf^2 t^3 u+24 Br dd H^3 Hd Nf^2 t^3 u+24 dd Gl H^3 Hd Nf^2 t^3 u+24 dd Gr H^3 Hd Nf^2 t^3 u+14 dd H^4 Hd^2 Nf^2 t^3 u+3/2 Bl d^2 Hd Ld Nf^3 t^3 u+Br d^2 Hd Ld Nf^3 t^3 u+11/2 d^2 H Hd^2 Ld Nf^3 t^3 u+63 Bl dd e H L Nf^4 t^3 u+52 Br dd e H L Nf^4 t^3 u+63 dd e Gl H L Nf^4 t^3 u+52 dd e Gr H L Nf^4 t^3 u+105 dd e H^2 Hd L Nf^4 t^3 u+34 dd ed H^3 Ld Nf^4 t^3 u+63/2 Bl d^2 Hd Ld Nf^4 t^3 u+26 Br d^2 Hd Ld Nf^4 t^3 u+63 d^2 Gl Hd Ld Nf^4 t^3 u+52 d^2 Gr Hd Ld Nf^4 t^3 u+105/2 d^2 H Hd^2 Ld Nf^4 t^3 u-3/4 d^2 ed Ld^2 Nf^4 t^3 u+3/2 d^2 ed Ld^2 Nf^5 t^3 u+20 dd e^2 L^2 Nf^6 t^3 u+69/4 d^2 ed Ld^2 Nf^6 t^3 u+126 Bl d dd H Nf^4 Q t^3 u+104 Br d dd H Nf^4 Q t^3 u+63 Bl e ed H Nf^4 Q t^3 u+52 Br e ed H Nf^4 Q t^3 u+252 d dd Gl H Nf^4 Q t^3 u+63 e ed Gl H Nf^4 Q t^3 u+208 d dd Gr H Nf^4 Q t^3 u+52 e ed Gr H Nf^4 Q t^3 u+210 d dd H^2 Hd Nf^4 Q t^3 u+105 e ed H^2 Hd Nf^4 Q t^3 u+126 Bl H L Ld Nf^4 Q t^3 u+104 Br H L Ld Nf^4 Q t^3 u+126 Gl H L Ld Nf^4 Q t^3 u+104 Gr H L Ld Nf^4 Q t^3 u+270 H^2 Hd L Ld Nf^4 Q t^3 u-2 e^2 ed L Nf^5 Q t^3 u+160 d dd e L Nf^6 Q t^3 u+40 e^2 ed L Nf^6 Q t^3 u+80 e L^2 Ld Nf^6 Q t^3 u+120 d^2 dd Nf^6 Q^2 t^3 u+80 d e ed Nf^6 Q^2 t^3 u+160 d L Ld Nf^6 Q^2 t^3 u+34 dd^2 H^3 Nf^4 Qd t^3 u+63 Bl d e Hd Nf^4 Qd t^3 u+52 Br d e Hd Nf^4 Qd t^3 u+126 d e Gl Hd Nf^4 Qd t^3 u+104 d e Gr Hd Nf^4 Qd t^3 u+105 d e H Hd^2 Nf^4 Qd t^3 u+3/2 d^2 dd Ld Nf^5 Qd t^3 u+207/2 d^2 dd Ld Nf^6 Qd t^3 u+69 d e ed Ld Nf^6 Qd t^3 u+69 d L Ld^2 Nf^6 Qd t^3 u+126 Bl H Nf^4 Q^2 Qd t^3 u+104 Br H Nf^4 Q^2 Qd t^3 u+252 Gl H Nf^4 Q^2 Qd t^3 u+208 Gr H Nf^4 Q^2 Qd t^3 u+270 H^2 Hd Nf^4 Q^2 Qd t^3 u+160 e L Nf^6 Q^2 Qd t^3 u+160 d Nf^6 Q^3 Qd t^3 u+3 H^2 Hd Ld Nf^3 Qd^2 t^3 u-3/4 e^2 ed Nf^4 Qd^2 t^3 u+52 Bl H Ld Nf^4 Qd^2 t^3 u+63 Br H Ld Nf^4 Qd^2 t^3 u+104 Gl H Ld Nf^4 Qd^2 t^3 u+126 Gr H Ld Nf^4 Qd^2 t^3 u+135 H^2 Hd Ld Nf^4 Qd^2 t^3 u-3/2 d dd e Nf^5 Qd^2 t^3 u-3/2 e^2 ed Nf^5 Qd^2 t^3 u+207/2 d dd e Nf^6 Qd^2 t^3 u+69/4 e^2 ed Nf^6 Qd^2 t^3 u+69 e L Ld Nf^6 Qd^2 t^3 u+207 d Ld Nf^6 Q Qd^2 t^3 u+69 e Nf^6 Q Qd^3 t^3 u+d^2 e Hd^2 Nf^3 t^4 u+47 d dd^2 H^2 Nf^4 t^4 u+47 dd e ed H^2 Nf^4 t^4 u+28 d^2 e Hd^2 Nf^4 t^4 u+101 dd H^2 L Ld Nf^4 t^4 u+17 Bl^2 H Nf^2 Q t^4 u+22 Bl Br H Nf^2 Q t^4 u+14 Br^2 H Nf^2 Q t^4 u+34 Bl Gl H Nf^2 Q t^4 u+22 Br Gl H Nf^2 Q t^4 u+51 Gl^2 H Nf^2 Q t^4 u+22 Bl Gr H Nf^2 Q t^4 u+25 Br Gr H Nf^2 Q t^4 u+66 Gl Gr H Nf^2 Q t^4 u+39 Gr^2 H Nf^2 Q t^4 u+95 Bl H^2 Hd Nf^2 Q t^4 u+74 Br H^2 Hd Nf^2 Q t^4 u+95 Gl H^2 Hd Nf^2 Q t^4 u+74 Gr H^2 Hd Nf^2 Q t^4 u+88 H^3 Hd^2 Nf^2 Q t^4 u+40 Bl e L Nf^4 Q t^4 u+25 Br e L Nf^4 Q t^4 u+40 e Gl L Nf^4 Q t^4 u+25 e Gr L Nf^4 Q t^4 u+244 e H Hd L Nf^4 Q t^4 u+101 ed H^2 Ld Nf^4 Q t^4 u+40 Bl d Nf^4 Q^2 t^4 u+25 Br d Nf^4 Q^2 t^4 u+80 d Gl Nf^4 Q^2 t^4 u+50 d Gr Nf^4 Q^2 t^4 u+244 d H Hd Nf^4 Q^2 t^4 u+28 Bl d Ld Nf^4 Qd t^4 u+28 Br d Ld Nf^4 Qd t^4 u+56 d Gl Ld Nf^4 Qd t^4 u+56 d Gr Ld Nf^4 Qd t^4 u+202 d H Hd Ld Nf^4 Qd t^4 u+202 dd H^2 Nf^4 Q Qd t^4 u+Bl e Nf^3 Qd^2 t^4 u-Br e Nf^3 Qd^2 t^4 u+14 Bl e Nf^4 Qd^2 t^4 u+14 Br e Nf^4 Qd^2 t^4 u+28 e Gl Nf^4 Qd^2 t^4 u+28 e Gr Nf^4 Qd^2 t^4 u+101 e H Hd Nf^4 Qd^2 t^4 u+17 Bl dd H^2 Nf^2 t^5 u+17 Br dd H^2 Nf^2 t^5 u+17 dd Gl H^2 Nf^2 t^5 u+17 dd Gr H^2 Nf^2 t^5 u+48 dd H^3 Hd Nf^2 t^5 u+d^2 Hd Ld Nf^3 t^5 u+40 dd e H L Nf^4 t^5 u+20 d^2 Hd Ld Nf^4 t^5 u+80 d dd H Nf^4 Q t^5 u+40 e ed H Nf^4 Q t^5 u+80 H L Ld Nf^4 Q t^5 u+40 d e Hd Nf^4 Qd t^5 u+80 H Nf^4 Q^2 Qd t^5 u+40 H Ld Nf^4 Qd^2 t^5 u+4 Bl H Nf^2 Q t^6 u+3 Br H Nf^2 Q t^6 u+4 Gl H Nf^2 Q t^6 u+3 Gr H Nf^2 Q t^6 u+50 H^2 Hd Nf^2 Q t^6 u+5 e L Nf^4 Q t^6 u+5 d Nf^4 Q^2 t^6 u+4 d Ld Nf^4 Qd t^6 u+2 e Nf^4 Qd^2 t^6 u+2 dd H^2 Nf^2 t^7 u+1/2 Bl^3 d e Nf^3 u^2+1/2 Bl Br^2 d e Nf^3 u^2+1/2 Bl d e Gl^2 Nf^3 u^2-d e Gl^3 Nf^3 u^2+1/2 Bl d e Gr^2 Nf^3 u^2-1/2 d e Gl Gr^2 Nf^3 u^2+1/2 Bl^2 d e H Hd Nf^3 u^2+1/2 Bl d e H^2 Hd^2 Nf^3 u^2+3/2 Bl^3 d e Nf^4 u^2+3/2 Bl Br^2 d e Nf^4 u^2-1/12 d^3 dd^2 e Nf^4 u^2+1/12 d e^3 ed^2 Nf^4 u^2+7 Bl^2 d e Gl Nf^4 u^2+3 Br^2 d e Gl Nf^4 u^2+39/2 Bl d e Gl^2 Nf^4 u^2+24 d e Gl^3 Nf^4 u^2+3 Bl Br d e Gr Nf^4 u^2+9 Br d e Gl Gr Nf^4 u^2+9/2 Bl d e Gr^2 Nf^4 u^2+3 Br d e Gr^2 Nf^4 u^2+33/2 d e Gl Gr^2 Nf^4 u^2+4 d e Gr^3 Nf^4 u^2+3/2 Bl^2 d e H Hd Nf^4 u^2+Br^2 d e H Hd Nf^4 u^2+6 Bl d e Gl H Hd Nf^4 u^2+9 d e Gl^2 H Hd Nf^4 u^2+2 Br d e Gr H Hd Nf^4 u^2+3 d e Gr^2 H Hd Nf^4 u^2+3/2 Bl d e H^2 Hd^2 Nf^4 u^2+3 d e Gl H^2 Hd^2 Nf^4 u^2+d e H^3 Hd^3 Nf^4 u^2-1/4 Bl d e^2 Hd L Nf^4 u^2-1/4 d e^2 H Hd^2 L Nf^4 u^2+1/4 Bl d^2 dd H Ld Nf^4 u^2-1/2 Br d^2 dd H Ld Nf^4 u^2-1/2 d^2 dd H^2 Hd Ld Nf^4 u^2+13/24 dd^2 Ld^4 Nf^4 u^2-3/8 d^3 dd^2 e Nf^5 u^2-3/8 d^2 dd e^2 ed Nf^5 u^2-1/8 d e^3 ed^2 Nf^5 u^2-3/2 d e^2 Gl Hd L Nf^5 u^2+1/2 Bl d^2 dd H Ld Nf^5 u^2+1/2 Bl d e ed H Ld Nf^5 u^2+1/2 Bl d H L Ld^2 Nf^5 u^2+1/2 d H^2 Hd L Ld^2 Nf^5 u^2-1/4 d e L^2 Ld^2 Nf^5 u^2-5/24 d^3 dd^2 e Nf^6 u^2-3/8 d^2 dd e^2 ed Nf^6 u^2-7/24 d e^3 ed^2 Nf^6 u^2+9/4 Bl d e^2 Hd L Nf^6 u^2+9/2 d e^2 Gl Hd L Nf^6 u^2+5/4 d e^2 H Hd^2 L Nf^6 u^2+9/4 Bl d^2 dd H Ld Nf^6 u^2+3/2 Br d^2 dd H Ld Nf^6 u^2+3/2 Bl d e ed H Ld Nf^6 u^2+Br d e ed H Ld Nf^6 u^2+6 d^2 dd Gl H Ld Nf^6 u^2+3 d e ed Gl H Ld Nf^6 u^2+4 d^2 dd Gr H Ld Nf^6 u^2+2 d e ed Gr H Ld Nf^6 u^2+3/2 d^2 dd H^2 Hd Ld Nf^6 u^2+d e ed H^2 Hd Ld Nf^6 u^2-1/4 d^2 dd e L Ld Nf^6 u^2-1/4 d e^2 ed L Ld Nf^6 u^2+3/2 Bl d H L Ld^2 Nf^6 u^2+Br d H L Ld^2 Nf^6 u^2+3 d Gl H L Ld^2 Nf^6 u^2+2 d Gr H L Ld^2 Nf^6 u^2+3/2 d H^2 Hd L Ld^2 Nf^6 u^2-1/4 d e L^2 Ld^2 Nf^6 u^2+1/4 dd^2 Ld^4 Nf^6 u^2+3/8 d^3 dd^2 e Nf^7 u^2-1/8 d^2 dd e^2 ed Nf^7 u^2+1/8 d e^3 ed^2 Nf^7 u^2+1/2 d^2 dd e L Ld Nf^7 u^2+1/4 d e L^2 Ld^2 Nf^7 u^2+55/24 d^3 dd^2 e Nf^8 u^2+15/8 d^2 dd e^2 ed Nf^8 u^2+5/24 d e^3 ed^2 Nf^8 u^2+15/4 d^2 dd e L Ld Nf^8 u^2+5/4 d e^2 ed L Ld Nf^8 u^2+5/4 d e L^2 Ld^2 Nf^8 u^2+5/24 dd^2 Ld^4 Nf^8 u^2-1/4 Bl d^2 e Hd Nf^4 Q u^2-1/4 d^2 e H Hd^2 Nf^4 Q u^2+3/2 Bl d^2 e Hd Nf^5 Q u^2+1/2 d^2 e H Hd^2 Nf^5 Q u^2+1/6 d^3 dd Ld Nf^5 Q u^2+27/4 Bl d^2 e Hd Nf^6 Q u^2+18 d^2 e Gl Hd Nf^6 Q u^2+15/4 d^2 e H Hd^2 Nf^6 Q u^2-1/12 d^3 dd Ld Nf^6 Q u^2-1/4 d^2 e ed Ld Nf^6 Q u^2+2 dd H^3 L Ld Nf^6 Q u^2-1/4 d^2 L Ld^2 Nf^6 Q u^2+1/3 d^3 dd Ld Nf^7 Q u^2+1/2 d^2 e ed Ld Nf^7 Q u^2+1/2 d^2 L Ld^2 Nf^7 Q u^2+55/12 d^3 dd Ld Nf^8 Q u^2+15/4 d^2 e ed Ld Nf^8 Q u^2+15/4 d^2 L Ld^2 Nf^8 Q u^2+3/2 Bl^2 H^2 Nf^2 Q^2 u^2+Br^2 H^2 Nf^2 Q^2 u^2+11/4 Gl^2 H^2 Nf^2 Q^2 u^2+3/2 Gr^2 H^2 Nf^2 Q^2 u^2-1/2 Bl H^3 Hd Nf^2 Q^2 u^2+H^4 Hd^2 Nf^2 Q^2 u^2-1/2 Gl^2 H^2 Nf^3 Q^2 u^2+3/2 Bl^2 H^2 Nf^4 Q^2 u^2+Br^2 H^2 Nf^4 Q^2 u^2+6 Bl Gl H^2 Nf^4 Q^2 u^2+39/4 Gl^2 H^2 Nf^4 Q^2 u^2+2 Br Gr H^2 Nf^4 Q^2 u^2+7/2 Gr^2 H^2 Nf^4 Q^2 u^2+3/2 Bl H^3 Hd Nf^4 Q^2 u^2+3 Gl H^3 Hd Nf^4 Q^2 u^2+H^4 Hd^2 Nf^4 Q^2 u^2+1/2 e H^2 Hd L Nf^4 Q^2 u^2+3/2 e^2 L^2 Nf^4 Q^2 u^2+ed H^3 Ld Nf^4 Q^2 u^2+9 Bl e H L Nf^6 Q^2 u^2+18 e Gl H L Nf^6 Q^2 u^2+15/2 e H^2 Hd L Nf^6 Q^2 u^2+ed H^3 Ld Nf^6 Q^2 u^2-e^2 L^2 Nf^7 Q^2 u^2+7/2 e^2 L^2 Nf^8 Q^2 u^2+1/2 d H^2 Hd Nf^4 Q^3 u^2-1/2 d Gl H Nf^5 Q^3 u^2+9 Bl d H Nf^6 Q^3 u^2+51/2 d Gl H Nf^6 Q^3 u^2+15/2 d H^2 Hd Nf^6 Q^3 u^2+14 d e L Nf^8 Q^3 u^2+61/24 d^2 Nf^4 Q^4 u^2+1/6 d^2 Nf^5 Q^4 u^2-1/4 d^2 Nf^6 Q^4 u^2-1/6 d^2 Nf^7 Q^4 u^2+161/24 d^2 Nf^8 Q^4 u^2-1/2 Bl^2 H^2 Ld Nf^3 Qd u^2+1/2 Bl Br H^2 Ld Nf^3 Qd u^2-1/2 Br^2 H^2 Ld Nf^3 Qd u^2-Gl^2 H^2 Ld Nf^3 Qd u^2+1/2 Bl H^3 Hd Ld Nf^3 Qd u^2-1/2 Br H^3 Hd Ld Nf^3 Qd u^2-1/2 H^4 Hd^2 Ld Nf^3 Qd u^2+1/4 Bl e^2 ed H Nf^4 Qd u^2-1/2 Br e^2 ed H Nf^4 Qd u^2-1/2 e^2 ed H^2 Hd Nf^4 Qd u^2+1/2 Bl^2 H^2 Ld Nf^4 Qd u^2+1/2 Bl Br H^2 Ld Nf^4 Qd u^2+1/2 Br^2 H^2 Ld Nf^4 Qd u^2+2 Bl Gl H^2 Ld Nf^4 Qd u^2+Br Gl H^2 Ld Nf^4 Qd u^2+3 Gl^2 H^2 Ld Nf^4 Qd u^2+Bl Gr H^2 Ld Nf^4 Qd u^2+2 Br Gr H^2 Ld Nf^4 Qd u^2+3 Gl Gr H^2 Ld Nf^4 Qd u^2+3 Gr^2 H^2 Ld Nf^4 Qd u^2+1/2 Bl H^3 Hd Ld Nf^4 Qd u^2+1/2 Br H^3 Hd Ld Nf^4 Qd u^2+Gl H^3 Hd Ld Nf^4 Qd u^2+Gr H^3 Hd Ld Nf^4 Qd u^2+1/2 H^4 Hd^2 Ld Nf^4 Qd u^2+1/2 Bl d dd e H Nf^5 Qd u^2-1/2 e^2 ed Gl H Nf^5 Qd u^2+1/6 e^3 ed L Nf^5 Qd u^2+Bl e H L Ld Nf^5 Qd u^2-1/2 ed H^3 Ld^2 Nf^5 Qd u^2+9/2 Bl d dd e H Nf^6 Qd u^2+3 Br d dd e H Nf^6 Qd u^2+3/4 Bl e^2 ed H Nf^6 Qd u^2+1/2 Br e^2 ed H Nf^6 Qd u^2+12 d dd e Gl H Nf^6 Qd u^2+3/2 e^2 ed Gl H Nf^6 Qd u^2+8 d dd e Gr H Nf^6 Qd u^2+e^2 ed Gr H Nf^6 Qd u^2+3 d dd e H^2 Hd Nf^6 Qd u^2+1/2 e^2 ed H^2 Hd Nf^6 Qd u^2-1/4 d dd e^2 L Nf^6 Qd u^2-5/12 e^3 ed L Nf^6 Qd u^2+3 Bl e H L Ld Nf^6 Qd u^2+2 Br e H L Ld Nf^6 Qd u^2+6 e Gl H L Ld Nf^6 Qd u^2+4 e Gr H L Ld Nf^6 Qd u^2+3 e H^2 Hd L Ld Nf^6 Qd u^2-1/4 e^2 L^2 Ld Nf^6 Qd u^2+1/2 ed H^3 Ld^2 Nf^6 Qd u^2-1/2 d dd e^2 L Nf^7 Qd u^2-1/6 e^3 ed L Nf^7 Qd u^2+15/4 d dd e^2 L Nf^8 Qd u^2+5/12 e^3 ed L Nf^8 Qd u^2+5/4 e^2 L^2 Ld Nf^8 Qd u^2+Bl d H Ld Nf^5 Q Qd u^2-1/4 d^2 dd e Nf^6 Q Qd u^2-1/4 d e^2 ed Nf^6 Q Qd u^2+9 Bl d H Ld Nf^6 Q Qd u^2+6 Br d H Ld Nf^6 Q Qd u^2+24 d Gl H Ld Nf^6 Q Qd u^2+16 d Gr H Ld Nf^6 Q Qd u^2+9 d H^2 Hd Ld Nf^6 Q Qd u^2+1/2 d^2 dd e Nf^7 Q Qd u^2-1/2 d e^2 ed Nf^7 Q Qd u^2+d e L Ld Nf^7 Q Qd u^2+55/4 d^2 dd e Nf^8 Q Qd u^2+15/4 d e^2 ed Nf^8 Q Qd u^2+15 d e L Ld Nf^8 Q Qd u^2+dd H^3 Nf^4 Q^2 Qd u^2+3 dd H^3 Nf^6 Q^2 Qd u^2-1/4 d^2 Ld Nf^6 Q^2 Qd u^2+1/2 d^2 Ld Nf^7 Q^2 Qd u^2+55/4 d^2 Ld Nf^8 Q^2 Qd u^2+3/2 d^2 Ld^2 Nf^4 Qd^2 u^2-1/2 dd H^3 Ld Nf^5 Qd^2 u^2+3/2 dd H^3 Ld Nf^6 Qd^2 u^2+5/2 d^2 Ld^2 Nf^8 Qd^2 u^2+1/2 Bl e H Nf^5 Q Qd^2 u^2-1/2 e H^2 Hd Nf^5 Q Qd^2 u^2+9/2 Bl e H Nf^6 Q Qd^2 u^2+3 Br e H Nf^6 Q Qd^2 u^2+12 e Gl H Nf^6 Q Qd^2 u^2+8 e Gr H Nf^6 Q Qd^2 u^2+9/2 e H^2 Hd Nf^6 Q Qd^2 u^2-1/4 e^2 L Nf^6 Q Qd^2 u^2-1/2 e^2 L Nf^7 Q Qd^2 u^2+15/4 e^2 L Nf^8 Q Qd^2 u^2-3/4 d e Nf^5 Q^2 Qd^2 u^2-1/4 d e Nf^6 Q^2 Qd^2 u^2+1/4 d e Nf^7 Q^2 Qd^2 u^2+55/4 d e Nf^8 Q^2 Qd^2 u^2-1/3 d e Ld Nf^6 Qd^3 u^2+10/3 d e Ld Nf^8 Qd^3 u^2+7/12 e^2 Nf^4 Qd^4 u^2+5/12 e^2 Nf^8 Qd^4 u^2+3/2 Bl^2 d H Ld Nf^3 t u^2+Bl Br d H Ld Nf^3 t u^2+1/2 Br^2 d H Ld Nf^3 t u^2+d Gl^2 H Ld Nf^3 t u^2+3/2 Bl d H^2 Hd Ld Nf^3 t u^2+1/2 Br d H^2 Hd Ld Nf^3 t u^2+1/2 d H^3 Hd^2 Ld Nf^3 t u^2-1/4 Bl d^2 dd e Nf^4 t u^2+1/4 Br d^2 dd e Nf^4 t u^2-1/4 Bl d e^2 ed Nf^4 t u^2+1/4 Br d e^2 ed Nf^4 t u^2+9/2 Bl^2 d H Ld Nf^4 t u^2+5 Bl Br d H Ld Nf^4 t u^2+5/2 Br^2 d H Ld Nf^4 t u^2+18 Bl d Gl H Ld Nf^4 t u^2+10 Br d Gl H Ld Nf^4 t u^2+27 d Gl^2 H Ld Nf^4 t u^2+10 Bl d Gr H Ld Nf^4 t u^2+12 Br d Gr H Ld Nf^4 t u^2+30 d Gl Gr H Ld Nf^4 t u^2+18 d Gr^2 H Ld Nf^4 t u^2+13/2 Bl d H^2 Hd Ld Nf^4 t u^2+9/2 Br d H^2 Hd Ld Nf^4 t u^2+13 d Gl H^2 Hd Ld Nf^4 t u^2+9 d Gr H^2 Hd Ld Nf^4 t u^2+7/2 d H^3 Hd^2 Ld Nf^4 t u^2+5/2 Bl d^2 dd e Nf^5 t u^2+3/2 Br d^2 dd e Nf^5 t u^2-5/2 d e^2 ed Gl Nf^5 t u^2-3/2 d e^2 ed Gr Nf^5 t u^2+2 d^2 dd e H Hd Nf^5 t u^2+5/2 Bl d e L Ld Nf^5 t u^2+3/2 Br d e L Ld Nf^5 t u^2+4 d e H Hd L Ld Nf^5 t u^2+75/4 Bl d^2 dd e Nf^6 t u^2+45/4 Br d^2 dd e Nf^6 t u^2+25/4 Bl d e^2 ed Nf^6 t u^2+15/4 Br d e^2 ed Nf^6 t u^2+50 d^2 dd e Gl Nf^6 t u^2+25/2 d e^2 ed Gl Nf^6 t u^2+30 d^2 dd e Gr Nf^6 t u^2+15/2 d e^2 ed Gr Nf^6 t u^2+15 d^2 dd e H Hd Nf^6 t u^2+5 d e^2 ed H Hd Nf^6 t u^2+25/2 Bl d e L Ld Nf^6 t u^2+15/2 Br d e L Ld Nf^6 t u^2+25 d e Gl L Ld Nf^6 t u^2+15 d e Gr L Ld Nf^6 t u^2+20 d e H Hd L Ld Nf^6 t u^2+4 d ed H^2 Ld^2 Nf^6 t u^2+3 Bl dd H^3 Nf^4 Q t u^2+2 Br dd H^3 Nf^4 Q t u^2+6 dd Gl H^3 Nf^4 Q t u^2+4 dd Gr H^3 Nf^4 Q t u^2+2 dd H^4 Hd Nf^4 Q t u^2-1/4 Bl d^2 Ld Nf^4 Q t u^2+1/4 Br d^2 Ld Nf^4 Q t u^2+5/2 Bl d^2 Ld Nf^5 Q t u^2+3/2 Br d^2 Ld Nf^5 Q t u^2+4 d^2 H Hd Ld Nf^5 Q t u^2+20 dd e H^2 L Nf^6 Q t u^2+75/4 Bl d^2 Ld Nf^6 Q t u^2+45/4 Br d^2 Ld Nf^6 Q t u^2+50 d^2 Gl Ld Nf^6 Q t u^2+30 d^2 Gr Ld Nf^6 Q t u^2+30 d^2 H Hd Ld Nf^6 Q t u^2-d dd H^2 Nf^4 Q^2 t u^2-e ed H^2 Nf^4 Q^2 t u^2-1/2 H^2 L Ld Nf^4 Q^2 t u^2+30 d dd H^2 Nf^6 Q^2 t u^2+10 e ed H^2 Nf^6 Q^2 t u^2+55/2 H^2 L Ld Nf^6 Q^2 t u^2+3/2 Bl^2 e H Nf^3 Qd t u^2+Bl Br e H Nf^3 Qd t u^2+1/2 Br^2 e H Nf^3 Qd t u^2+e Gl^2 H Nf^3 Qd t u^2+3/2 Bl e H^2 Hd Nf^3 Qd t u^2+1/2 Br e H^2 Hd Nf^3 Qd t u^2+1/2 e H^3 Hd^2 Nf^3 Qd t u^2+9/2 Bl^2 e H Nf^4 Qd t u^2+5 Bl Br e H Nf^4 Qd t u^2+5/2 Br^2 e H Nf^4 Qd t u^2+18 Bl e Gl H Nf^4 Qd t u^2+10 Br e Gl H Nf^4 Qd t u^2+27 e Gl^2 H Nf^4 Qd t u^2+10 Bl e Gr H Nf^4 Qd t u^2+12 Br e Gr H Nf^4 Qd t u^2+30 e Gl Gr H Nf^4 Qd t u^2+18 e Gr^2 H Nf^4 Qd t u^2+13/2 Bl e H^2 Hd Nf^4 Qd t u^2+9/2 Br e H^2 Hd Nf^4 Qd t u^2+13 e Gl H^2 Hd Nf^4 Qd t u^2+9 e Gr H^2 Hd Nf^4 Qd t u^2+7/2 e H^3 Hd^2 Nf^4 Qd t u^2-1/4 Bl e^2 L Nf^4 Qd t u^2+1/4 Br e^2 L Nf^4 Qd t u^2-5/2 e^2 Gl L Nf^5 Qd t u^2-3/2 e^2 Gr L Nf^5 Qd t u^2+d dd H^2 Ld Nf^5 Qd t u^2+e ed H^2 Ld Nf^5 Qd t u^2+H^2 L Ld^2 Nf^5 Qd t u^2+25/4 Bl e^2 L Nf^6 Qd t u^2+15/4 Br e^2 L Nf^6 Qd t u^2+25/2 e^2 Gl L Nf^6 Qd t u^2+15/2 e^2 Gr L Nf^6 Qd t u^2+10 e^2 H Hd L Nf^6 Qd t u^2+24 d dd H^2 Ld Nf^6 Qd t u^2+8 e ed H^2 Ld Nf^6 Qd t u^2+11 H^2 L Ld^2 Nf^6 Qd t u^2+5/2 Bl d e Nf^5 Q Qd t u^2+3/2 Br d e Nf^5 Q Qd t u^2+4 d e H Hd Nf^5 Q Qd t u^2+75/2 Bl d e Nf^6 Q Qd t u^2+45/2 Br d e Nf^6 Q Qd t u^2+100 d e Gl Nf^6 Q Qd t u^2+60 d e Gr Nf^6 Q Qd t u^2+60 d e H Hd Nf^6 Q Qd t u^2-1/2 H^2 Nf^4 Q^3 Qd t u^2+55/2 H^2 Nf^6 Q^3 Qd t u^2+dd e H^2 Nf^5 Qd^2 t u^2+12 dd e H^2 Nf^6 Qd^2 t u^2+2 H^2 Ld Nf^5 Q Qd^2 t u^2+33 H^2 Ld Nf^6 Q Qd^2 t u^2+dd^2 H^4 Nf^2 t^2 u^2+Bl Br d e Nf^3 t^2 u^2-3/2 d e Gl^2 Nf^3 t^2 u^2-d e Gr^2 Nf^3 t^2 u^2+9/2 Bl d e H Hd Nf^3 t^2 u^2+5/2 Br d e H Hd Nf^3 t^2 u^2+3/2 d e H^2 Hd^2 Nf^3 t^2 u^2+15 Bl^2 d e Nf^4 t^2 u^2+12 Bl Br d e Nf^4 t^2 u^2+6 Br^2 d e Nf^4 t^2 u^2+57 Bl d e Gl Nf^4 t^2 u^2+24 Br d e Gl Nf^4 t^2 u^2+171/2 d e Gl^2 Nf^4 t^2 u^2+24 Bl d e Gr Nf^4 t^2 u^2+28 Br d e Gr Nf^4 t^2 u^2+72 d e Gl Gr Nf^4 t^2 u^2+42 d e Gr^2 Nf^4 t^2 u^2+dd^2 H^4 Nf^4 t^2 u^2+61/2 Bl d e H Hd Nf^4 t^2 u^2+31/2 Br d e H Hd Nf^4 t^2 u^2+61 d e Gl H Hd Nf^4 t^2 u^2+31 d e Gr H Hd Nf^4 t^2 u^2+31/2 d e H^2 Hd^2 Nf^4 t^2 u^2-1/4 d e^2 Hd L Nf^4 t^2 u^2+1/4 d^2 dd H Ld Nf^4 t^2 u^2+7/2 d^2 dd H Ld Nf^5 t^2 u^2+7/2 d e ed H Ld Nf^5 t^2 u^2+7/2 d H L Ld^2 Nf^5 t^2 u^2+85/4 d e^2 Hd L Nf^6 t^2 u^2+165/4 d^2 dd H Ld Nf^6 t^2 u^2+55/2 d e ed H Ld Nf^6 t^2 u^2+55/2 d H L Ld^2 Nf^6 t^2 u^2-1/4 d^2 e Hd Nf^4 Q t^2 u^2+11/2 d^2 e Hd Nf^5 Q t^2 u^2+255/4 d^2 e Hd Nf^6 Q t^2 u^2-5/2 Bl H^2 Nf^2 Q^2 t^2 u^2-5/2 Br H^2 Nf^2 Q^2 t^2 u^2+2 H^3 Hd Nf^2 Q^2 t^2 u^2+61/2 Bl H^2 Nf^4 Q^2 t^2 u^2+31/2 Br H^2 Nf^4 Q^2 t^2 u^2+61 Gl H^2 Nf^4 Q^2 t^2 u^2+31 Gr H^2 Nf^4 Q^2 t^2 u^2+29 H^3 Hd Nf^4 Q^2 t^2 u^2+85 e H L Nf^6 Q^2 t^2 u^2+85 d H Nf^6 Q^3 t^2 u^2+3 Bl H^2 Ld Nf^3 Qd t^2 u^2+3 Br H^2 Ld Nf^3 Qd t^2 u^2+2 H^3 Hd Ld Nf^3 Qd t^2 u^2+1/4 e^2 ed H Nf^4 Qd t^2 u^2+19 Bl H^2 Ld Nf^4 Qd t^2 u^2+19 Br H^2 Ld Nf^4 Qd t^2 u^2+38 Gl H^2 Ld Nf^4 Qd t^2 u^2+38 Gr H^2 Ld Nf^4 Qd t^2 u^2+22 H^3 Hd Ld Nf^4 Qd t^2 u^2+7/2 d dd e H Nf^5 Qd t^2 u^2+7 e H L Ld Nf^5 Qd t^2 u^2+165/2 d dd e H Nf^6 Qd t^2 u^2+55/4 e^2 ed H Nf^6 Qd t^2 u^2+55 e H L Ld Nf^6 Qd t^2 u^2+7 d H Ld Nf^5 Q Qd t^2 u^2+165 d H Ld Nf^6 Q Qd t^2 u^2+7/2 e H Nf^5 Q Qd^2 t^2 u^2+165/2 e H Nf^6 Q Qd^2 t^2 u^2+3/2 Bl d H Ld Nf^3 t^3 u^2+Br d H Ld Nf^3 t^3 u^2+11/2 d H^2 Hd Ld Nf^3 t^3 u^2+63/2 Bl d H Ld Nf^4 t^3 u^2+26 Br d H Ld Nf^4 t^3 u^2+63 d Gl H Ld Nf^4 t^3 u^2+52 d Gr H Ld Nf^4 t^3 u^2+105/2 d H^2 Hd Ld Nf^4 t^3 u^2+2 d^2 dd e Nf^5 t^3 u^2+2 d e L Ld Nf^5 t^3 u^2+60 d^2 dd e Nf^6 t^3 u^2+20 d e^2 ed Nf^6 t^3 u^2+40 d e L Ld Nf^6 t^3 u^2+34 dd H^3 Nf^4 Q t^3 u^2+2 d^2 Ld Nf^5 Q t^3 u^2+60 d^2 Ld Nf^6 Q t^3 u^2+3/2 Bl e H Nf^3 Qd t^3 u^2+Br e H Nf^3 Qd t^3 u^2+11/2 e H^2 Hd Nf^3 Qd t^3 u^2+63/2 Bl e H Nf^4 Qd t^3 u^2+26 Br e H Nf^4 Qd t^3 u^2+63 e Gl H Nf^4 Qd t^3 u^2+52 e Gr H Nf^4 Qd t^3 u^2+105/2 e H^2 Hd Nf^4 Qd t^3 u^2+20 e^2 L Nf^6 Qd t^3 u^2+2 d e Nf^5 Q Qd t^3 u^2+120 d e Nf^6 Q Qd t^3 u^2+Bl d e Nf^3 t^4 u^2+1/2 Br d e Nf^3 t^4 u^2+2 d e H Hd Nf^3 t^4 u^2+20 Bl d e Nf^4 t^4 u^2+25/2 Br d e Nf^4 t^4 u^2+40 d e Gl Nf^4 t^4 u^2+25 d e Gr Nf^4 t^4 u^2+61 d e H Hd Nf^4 t^4 u^2+9 H^2 Nf^2 Q^2 t^4 u^2+61 H^2 Nf^4 Q^2 t^4 u^2+1/2 H^2 Ld Nf^3 Qd t^4 u^2+101/2 H^2 Ld Nf^4 Qd t^4 u^2+d H Ld Nf^3 t^5 u^2+20 d H Ld Nf^4 t^5 u^2+e H Nf^3 Qd t^5 u^2+20 e H Nf^4 Qd t^5 u^2-1/2 d e Nf^3 t^6 u^2+5/2 d e Nf^4 t^6 u^2-1/6 e^2 H^2 Hd L Nf^3 u^3-1/9 e^3 L^2 Nf^3 u^3-2/9 d^3 Ld^2 Nf^3 u^3-1/6 H^3 L Ld^2 Nf^3 u^3-1/4 Bl e^2 H L Nf^4 u^3-5/12 e^2 H^2 Hd L Nf^4 u^3+1/9 e^3 L^2 Nf^4 u^3+1/18 d^3 Ld^2 Nf^4 u^3-1/6 H^3 L Ld^2 Nf^4 u^3+1/2 Bl e^2 H L Nf^5 u^3-1/2 e^2 Gl H L Nf^5 u^3+1/6 e^2 H^2 Hd L Nf^5 u^3+1/18 e^3 L^2 Nf^5 u^3-1/72 d^3 Ld^2 Nf^5 u^3+1/6 H^3 L Ld^2 Nf^5 u^3+3/4 Bl e^2 H L Nf^6 u^3+3/2 e^2 Gl H L Nf^6 u^3+5/12 e^2 H^2 Hd L Nf^6 u^3-11/36 e^3 L^2 Nf^6 u^3+7/72 d^3 Ld^2 Nf^6 u^3+1/6 H^3 L Ld^2 Nf^6 u^3+1/18 e^3 L^2 Nf^7 u^3-19/72 d^3 Ld^2 Nf^7 u^3+7/36 e^3 L^2 Nf^8 u^3+25/72 d^3 Ld^2 Nf^8 u^3+3/2 Bl d e H Nf^5 Q u^3+1/2 d e H^2 Hd Nf^5 Q u^3+9/2 Bl d e H Nf^6 Q u^3+12 d e Gl H Nf^6 Q u^3+5/2 d e H^2 Hd Nf^6 Q u^3-1/2 d e^2 L Nf^6 Q u^3+7/2 d e^2 L Nf^8 Q u^3+1/12 d^2 e Nf^4 Q^2 u^3+1/6 d^2 e Nf^5 Q^2 u^3-1/2 d^2 e Nf^6 Q^2 u^3+5/6 d^2 e Nf^7 Q^2 u^3+77/12 d^2 e Nf^8 Q^2 u^3+2/3 H^3 Nf^2 Q^3 u^3+1/2 H^3 Nf^4 Q^3 u^3+5/6 H^3 Nf^6 Q^3 u^3+1/6 d^2 e Ld Nf^5 Qd u^3+5/12 d^2 e Ld Nf^6 Qd u^3+1/3 d^2 e Ld Nf^7 Qd u^3+25/12 d^2 e Ld Nf^8 Qd u^3+H^3 Ld Nf^6 Q Qd u^3-1/12 d e^2 Nf^4 Qd^2 u^3-1/8 d e^2 Nf^5 Qd^2 u^3+1/24 d e^2 Nf^6 Qd^2 u^3+1/8 d e^2 Nf^7 Qd^2 u^3+25/24 d e^2 Nf^8 Qd^2 u^3-1/3 Br H^3 Ld Nf^2 t u^3+1/3 Gr H^3 Ld Nf^2 t u^3-1/3 H^4 Hd Ld Nf^2 t u^3-1/6 e^2 ed H^2 Nf^3 t u^3+1/2 Bl H^3 Ld Nf^3 t u^3-5/12 e^2 ed H^2 Nf^4 t u^3+1/2 Bl H^3 Ld Nf^4 t u^3+1/3 Br H^3 Ld Nf^4 t u^3+Gl H^3 Ld Nf^4 t u^3+2/3 Gr H^3 Ld Nf^4 t u^3+1/3 H^4 Hd Ld Nf^4 t u^3-1/3 e H^2 L Ld Nf^4 t u^3+1/2 d dd e H^2 Nf^5 t u^3+1/6 e^2 ed H^2 Nf^5 t u^3+2 e H^2 L Ld Nf^5 t u^3+5/2 d dd e H^2 Nf^6 t u^3+5/12 e^2 ed H^2 Nf^6 t u^3+10/3 e H^2 L Ld Nf^6 t u^3+2 d H^2 Ld Nf^5 Q t u^3+10 d H^2 Ld Nf^6 Q t u^3+2 e H^2 Nf^5 Q Qd t u^3+10 e H^2 Nf^6 Q Qd t u^3+1/3 Bl e H^2 Nf^2 t^2 u^3-1/3 e Gl H^2 Nf^2 t^2 u^3-1/3 e H^3 Hd Nf^2 t^2 u^3+5/2 Bl e H^2 Nf^3 t^2 u^3+Br e H^2 Nf^3 t^2 u^3+3/2 e H^3 Hd Nf^3 t^2 u^3+1/6 e^2 H L Nf^3 t^2 u^3+25/6 Bl e H^2 Nf^4 t^2 u^3+2 Br e H^2 Nf^4 t^2 u^3+25/3 e Gl H^2 Nf^4 t^2 u^3+4 e Gr H^2 Nf^4 t^2 u^3+17/6 e H^3 Hd Nf^4 t^2 u^3-1/12 e^2 H L Nf^4 t^2 u^3+11/6 e^2 H L Nf^5 t^2 u^3+85/12 e^2 H L Nf^6 t^2 u^3+11/2 d e H Nf^5 Q t^2 u^3+85/2 d e H Nf^6 Q t^2 u^3+1/3 H^3 Ld Nf^2 t^3 u^3+2 H^3 Ld Nf^3 t^3 u^3+17/3 H^3 Ld Nf^4 t^3 u^3-1/3 e H^2 Nf^2 t^4 u^3+e H^2 Nf^3 t^4 u^3+28/3 e H^2 Nf^4 t^4 u^3+1/8 d^2 e^2 Nf^3 u^4+31/48 d^2 e^2 Nf^4 u^4+7/24 d^2 e^2 Nf^5 u^4+1/8 d^2 e^2 Nf^6 u^4+1/12 d^2 e^2 Nf^7 u^4+35/48 d^2 e^2 Nf^8 u^4+1/6 dd^2 Hd^3 Ld^3 Nf^3 ud+1/3 d dd^3 Gl H L Nf^4 ud+1/8 d^4 ed L^2 Nf^4 ud-1/3 d ed H^3 L^3 Nf^4 ud+Bl^2 d Hd^2 L Ld Nf^4 ud+Bl Br d Hd^2 L Ld Nf^4 ud+Br^2 d Hd^2 L Ld Nf^4 ud+2 Bl d Gl Hd^2 L Ld Nf^4 ud+Br d Gl Hd^2 L Ld Nf^4 ud+3 d Gl^2 Hd^2 L Ld Nf^4 ud+Bl d Gr Hd^2 L Ld Nf^4 ud+2 Br d Gr Hd^2 L Ld Nf^4 ud+3 d Gl Gr Hd^2 L Ld Nf^4 ud+3 d Gr^2 Hd^2 L Ld Nf^4 ud+Bl d H Hd^3 L Ld Nf^4 ud+Br d H Hd^3 L Ld Nf^4 ud+d Gl H Hd^3 L Ld Nf^4 ud+d Gr H Hd^3 L Ld Nf^4 ud+d H^2 Hd^4 L Ld Nf^4 ud-1/12 dd^5 Ld^2 Nf^4 ud-5/12 dd^2 Hd^3 Ld^3 Nf^4 ud+1/2 Br d dd^3 H L Nf^5 ud+1/2 Br dd^2 e ed H L Nf^5 ud+5/16 d^4 ed L^2 Nf^5 ud-1/2 Br d e ed^2 Hd Ld Nf^5 ud-1/2 d e ed^2 Gr Hd Ld Nf^5 ud+1/2 Br dd^2 H L^2 Ld Nf^5 ud+1/2 dd^2 H^2 Hd L^2 Ld Nf^5 ud+1/4 dd^5 Ld^2 Nf^5 ud+1/6 d e ed^3 Ld^2 Nf^5 ud-1/6 dd^2 Hd^3 Ld^3 Nf^5 ud+1/6 d ed^2 L Ld^3 Nf^5 ud+Bl d dd^3 H L Nf^6 ud+3/2 Br d dd^3 H L Nf^6 ud+Bl dd^2 e ed H L Nf^6 ud+3/2 Br dd^2 e ed H L Nf^6 ud+8/3 d dd^3 Gl H L Nf^6 ud+2 dd^2 e ed Gl H L Nf^6 ud+4 d dd^3 Gr H L Nf^6 ud+3 dd^2 e ed Gr H L Nf^6 ud+d dd^3 H^2 Hd L Nf^6 ud+dd^2 e ed H^2 Hd L Nf^6 ud+1/16 d^4 ed L^2 Nf^6 ud-1/2 dd^2 e^2 ed L^2 Nf^6 ud+1/3 d ed H^3 L^3 Nf^6 ud+2 Bl d^2 dd ed Hd Ld Nf^6 ud+3 Br d^2 dd ed Hd Ld Nf^6 ud+Bl d e ed^2 Hd Ld Nf^6 ud+3/2 Br d e ed^2 Hd Ld Nf^6 ud+4 d^2 dd ed Gl Hd Ld Nf^6 ud+d e ed^2 Gl Hd Ld Nf^6 ud+6 d^2 dd ed Gr Hd Ld Nf^6 ud+3/2 d e ed^2 Gr Hd Ld Nf^6 ud+2 d^2 dd ed H Hd^2 Ld Nf^6 ud+d e ed^2 H Hd^2 Ld Nf^6 ud+Bl dd^2 H L^2 Ld Nf^6 ud+3/2 Br dd^2 H L^2 Ld Nf^6 ud+2 dd^2 Gl H L^2 Ld Nf^6 ud+3 dd^2 Gr H L^2 Ld Nf^6 ud+3/2 dd^2 H^2 Hd L^2 Ld Nf^6 ud+d e Hd^3 L^2 Ld Nf^6 ud+1/3 dd^2 e L^3 Ld Nf^6 ud+7/24 dd^5 Ld^2 Nf^6 ud-1/4 d^2 dd ed^2 Ld^2 Nf^6 ud-5/12 d e ed^3 Ld^2 Nf^6 ud+2 Bl d ed Hd L Ld^2 Nf^6 ud+3 Br d ed Hd L Ld^2 Nf^6 ud+2 d ed Gl Hd L Ld^2 Nf^6 ud+3 d ed Gr Hd L Ld^2 Nf^6 ud+3 d ed H Hd^2 L Ld^2 Nf^6 ud+5/12 dd^2 Hd^3 Ld^3 Nf^6 ud+1/6 d ed^2 L Ld^3 Nf^6 ud+3/16 d^4 ed L^2 Nf^7 ud+1/4 dd^5 Ld^2 Nf^7 ud-1/6 d e ed^3 Ld^2 Nf^7 ud-1/6 d ed^2 L Ld^3 Nf^7 ud+d dd^3 e L^2 Nf^8 ud+5/16 d^4 ed L^2 Nf^8 ud+1/2 dd^2 e^2 ed L^2 Nf^8 ud+2/3 dd^2 e L^3 Ld Nf^8 ud+7/24 dd^5 Ld^2 Nf^8 ud+5/4 d^2 dd ed^2 Ld^2 Nf^8 ud+5/12 d e ed^3 Ld^2 Nf^8 ud+5/6 d ed^2 L Ld^3 Nf^8 ud+Bl^3 dd L Nf^4 Q ud+Bl^2 Br dd L Nf^4 Q ud+Bl Br^2 dd L Nf^4 Q ud+Br^3 dd L Nf^4 Q ud+4 Bl^2 dd Gl L Nf^4 Q ud+4 Bl Br dd Gl L Nf^4 Q ud+2 Br^2 dd Gl L Nf^4 Q ud+12 Bl dd Gl^2 L Nf^4 Q ud+6 Br dd Gl^2 L Nf^4 Q ud+15 dd Gl^3 L Nf^4 Q ud+2 Bl^2 dd Gr L Nf^4 Q ud+4 Bl Br dd Gr L Nf^4 Q ud+4 Br^2 dd Gr L Nf^4 Q ud+12 Bl dd Gl Gr L Nf^4 Q ud+12 Br dd Gl Gr L Nf^4 Q ud+22 dd Gl^2 Gr L Nf^4 Q ud+6 Bl dd Gr^2 L Nf^4 Q ud+12 Br dd Gr^2 L Nf^4 Q ud+22 dd Gl Gr^2 L Nf^4 Q ud+15 dd Gr^3 L Nf^4 Q ud+2 Bl^2 dd H Hd L Nf^4 Q ud+2 Bl Br dd H Hd L Nf^4 Q ud+2 Br^2 dd H Hd L Nf^4 Q ud+8 Bl dd Gl H Hd L Nf^4 Q ud+4 Br dd Gl H Hd L Nf^4 Q ud+12 dd Gl^2 H Hd L Nf^4 Q ud+4 Bl dd Gr H Hd L Nf^4 Q ud+8 Br dd Gr H Hd L Nf^4 Q ud+12 dd Gl Gr H Hd L Nf^4 Q ud+12 dd Gr^2 H Hd L Nf^4 Q ud+2 Bl dd H^2 Hd^2 L Nf^4 Q ud+2 Br dd H^2 Hd^2 L Nf^4 Q ud+4 dd Gl H^2 Hd^2 L Nf^4 Q ud+4 dd Gr H^2 Hd^2 L Nf^4 Q ud+2 dd H^3 Hd^3 L Nf^4 Q ud+1/2 Br d dd^2 ed H Nf^5 Q ud-1/2 Br dd e ed^2 H Nf^5 Q ud-dd e ed^2 Gr H Nf^5 Q ud+3 Bl d dd^2 ed H Nf^6 Q ud+9/2 Br d dd^2 ed H Nf^6 Q ud+Bl dd e ed^2 H Nf^6 Q ud+3/2 Br dd e ed^2 H Nf^6 Q ud+8 d dd^2 ed Gl H Nf^6 Q ud+2 dd e ed^2 Gl H Nf^6 Q ud+12 d dd^2 ed Gr H Nf^6 Q ud+3 dd e ed^2 Gr H Nf^6 Q ud+3 d dd^2 ed H^2 Hd Nf^6 Q ud+dd e ed^2 H^2 Hd Nf^6 Q ud+1/3 d^2 dd^3 L Nf^6 Q ud+3 Bl dd e Hd L^2 Nf^6 Q ud+2 Br dd e Hd L^2 Nf^6 Q ud+6 dd e Gl Hd L^2 Nf^6 Q ud+4 dd e Gr Hd L^2 Nf^6 Q ud+3 dd e H Hd^2 L^2 Nf^6 Q ud+4 Bl dd ed H L Ld Nf^6 Q ud+6 Br dd ed H L Ld Nf^6 Q ud+8 dd ed Gl H L Ld Nf^6 Q ud+12 dd ed Gr H L Ld Nf^6 Q ud+6 dd ed H^2 Hd L Ld Nf^6 Q ud+2 d^2 Hd^3 L Ld Nf^6 Q ud+1/3 dd L^3 Ld^2 Nf^6 Q ud+11/3 d^2 dd^3 L Nf^8 Q ud+6 d dd^2 e ed L Nf^8 Q ud+dd e^2 ed^2 L Nf^8 Q ud+6 d dd^2 L^2 Ld Nf^8 Q ud+4 dd e ed L^2 Ld Nf^8 Q ud+5/3 dd L^3 Ld^2 Nf^8 Q ud-1/2 Bl^3 ed Nf^3 Q^2 ud+1/2 Bl^2 Br ed Nf^3 Q^2 ud-1/2 Bl Br^2 ed Nf^3 Q^2 ud+1/2 Br^3 ed Nf^3 Q^2 ud-Bl ed Gl^2 Nf^3 Q^2 ud+Br ed Gl^2 Nf^3 Q^2 ud+1/2 ed Gl^3 Nf^3 Q^2 ud+ed Gl Gr^2 Nf^3 Q^2 ud-1/2 ed Gr^3 Nf^3 Q^2 ud+1/2 Bl^3 ed Nf^4 Q^2 ud+1/2 Bl^2 Br ed Nf^4 Q^2 ud+1/2 Bl Br^2 ed Nf^4 Q^2 ud+1/2 Br^3 ed Nf^4 Q^2 ud-1/6 e^2 ed^3 Nf^4 Q^2 ud+2 Bl^2 ed Gl Nf^4 Q^2 ud+2 Bl Br ed Gl Nf^4 Q^2 ud+Br^2 ed Gl Nf^4 Q^2 ud+6 Bl ed Gl^2 Nf^4 Q^2 ud+3 Br ed Gl^2 Nf^4 Q^2 ud+15/2 ed Gl^3 Nf^4 Q^2 ud+Bl^2 ed Gr Nf^4 Q^2 ud+2 Bl Br ed Gr Nf^4 Q^2 ud+2 Br^2 ed Gr Nf^4 Q^2 ud+6 Bl ed Gl Gr Nf^4 Q^2 ud+6 Br ed Gl Gr Nf^4 Q^2 ud+11 ed Gl^2 Gr Nf^4 Q^2 ud+3 Bl ed Gr^2 Nf^4 Q^2 ud+6 Br ed Gr^2 Nf^4 Q^2 ud+11 ed Gl Gr^2 Nf^4 Q^2 ud+15/2 ed Gr^3 Nf^4 Q^2 ud+Bl^2 ed H Hd Nf^4 Q^2 ud+Bl Br ed H Hd Nf^4 Q^2 ud+Br^2 ed H Hd Nf^4 Q^2 ud+4 Bl ed Gl H Hd Nf^4 Q^2 ud+2 Br ed Gl H Hd Nf^4 Q^2 ud+6 ed Gl^2 H Hd Nf^4 Q^2 ud+2 Bl ed Gr H Hd Nf^4 Q^2 ud+4 Br ed Gr H Hd Nf^4 Q^2 ud+6 ed Gl Gr H Hd Nf^4 Q^2 ud+6 ed Gr^2 H Hd Nf^4 Q^2 ud+Bl ed H^2 Hd^2 Nf^4 Q^2 ud+Br ed H^2 Hd^2 Nf^4 Q^2 ud+2 ed Gl H^2 Hd^2 Nf^4 Q^2 ud+2 ed Gr H^2 Hd^2 Nf^4 Q^2 ud+ed H^3 Hd^3 Nf^4 Q^2 ud+1/4 Bl Hd L^2 Ld Nf^4 Q^2 ud-1/2 Br Hd L^2 Ld Nf^4 Q^2 ud-1/2 H Hd^2 L^2 Ld Nf^4 Q^2 ud-1/2 Br ed^2 H Ld Nf^5 Q^2 ud-ed^2 Gr H Ld Nf^5 Q^2 ud-1/2 ed^2 H^2 Hd Ld Nf^5 Q^2 ud-1/2 Gl Hd L^2 Ld Nf^5 Q^2 ud-1/2 d^2 dd^2 ed Nf^6 Q^2 ud+9 Bl d dd Hd L Nf^6 Q^2 ud+6 Br d dd Hd L Nf^6 Q^2 ud+3 Bl e ed Hd L Nf^6 Q^2 ud+2 Br e ed Hd L Nf^6 Q^2 ud+24 d dd Gl Hd L Nf^6 Q^2 ud+6 e ed Gl Hd L Nf^6 Q^2 ud+16 d dd Gr Hd L Nf^6 Q^2 ud+4 e ed Gr Hd L Nf^6 Q^2 ud+9 d dd H Hd^2 L Nf^6 Q^2 ud+3 e ed H Hd^2 L Nf^6 Q^2 ud+Bl ed^2 H Ld Nf^6 Q^2 ud+3/2 Br ed^2 H Ld Nf^6 Q^2 ud+2 ed^2 Gl H Ld Nf^6 Q^2 ud+3 ed^2 Gr H Ld Nf^6 Q^2 ud+3/2 ed^2 H^2 Hd Ld Nf^6 Q^2 ud+15/4 Bl Hd L^2 Ld Nf^6 Q^2 ud+5/2 Br Hd L^2 Ld Nf^6 Q^2 ud+15/2 Gl Hd L^2 Ld Nf^6 Q^2 ud+5 Gr Hd L^2 Ld Nf^6 Q^2 ud+9/2 H Hd^2 L^2 Ld Nf^6 Q^2 ud-1/2 ed L^2 Ld^2 Nf^6 Q^2 ud+11/2 d^2 dd^2 ed Nf^8 Q^2 ud+3 d dd e ed^2 Nf^8 Q^2 ud+1/6 e^2 ed^3 Nf^8 Q^2 ud+12 d dd ed L Ld Nf^8 Q^2 ud+2 e ed^2 L Ld Nf^8 Q^2 ud+5/2 ed L^2 Ld^2 Nf^8 Q^2 ud-1/3 d ed Gr Hd Nf^4 Q^3 ud+3 Bl d ed Hd Nf^6 Q^3 ud+2 Br d ed Hd Nf^6 Q^3 ud+8 d ed Gl Hd Nf^6 Q^3 ud+16/3 d ed Gr Hd Nf^6 Q^3 ud+3 d ed H Hd^2 Nf^6 Q^3 ud+2 d ed^2 Ld Nf^8 Q^3 ud+1/8 dd L^2 Nf^4 Q^4 ud-25/48 dd L^2 Nf^5 Q^4 ud-11/48 dd L^2 Nf^6 Q^4 ud+1/48 dd L^2 Nf^7 Q^4 ud+125/48 dd L^2 Nf^8 Q^4 ud-1/12 ed L Nf^5 Q^5 ud-1/24 ed L Nf^6 Q^5 ud+1/12 ed L Nf^7 Q^5 ud+25/24 ed L Nf^8 Q^5 ud+Bl^4 Hd Nf^2 Qd ud+Bl^2 Br^2 Hd Nf^2 Qd ud+Br^4 Hd Nf^2 Qd ud+Bl^3 Gl Hd Nf^2 Qd ud+Bl Br^2 Gl Hd Nf^2 Qd ud+4 Bl^2 Gl^2 Hd Nf^2 Qd ud+Bl Br Gl^2 Hd Nf^2 Qd ud+2 Br^2 Gl^2 Hd Nf^2 Qd ud+5 Bl Gl^3 Hd Nf^2 Qd ud+2 Br Gl^3 Hd Nf^2 Qd ud+7 Gl^4 Hd Nf^2 Qd ud+2 Bl^2 Br Gr Hd Nf^2 Qd ud+2 Br^3 Gr Hd Nf^2 Qd ud+6 Bl Br Gl Gr Hd Nf^2 Qd ud+5 Bl Gl^2 Gr Hd Nf^2 Qd ud+10 Br Gl^2 Gr Hd Nf^2 Qd ud+7 Gl^3 Gr Hd Nf^2 Qd ud+3 Bl^2 Gr^2 Hd Nf^2 Qd ud+8 Br^2 Gr^2 Hd Nf^2 Qd ud+10 Bl Gl Gr^2 Hd Nf^2 Qd ud+20 Gl^2 Gr^2 Hd Nf^2 Qd ud+15 Br Gr^3 Hd Nf^2 Qd ud+16 Gr^4 Hd Nf^2 Qd ud+Bl^2 Br H Hd^2 Nf^2 Qd ud+Br^3 H Hd^2 Nf^2 Qd ud+Bl Br Gl H Hd^2 Nf^2 Qd ud+Bl Gl^2 H Hd^2 Nf^2 Qd ud+2 Br Gl^2 H Hd^2 Nf^2 Qd ud+2 Gl^3 H Hd^2 Nf^2 Qd ud+Bl^2 Gr H Hd^2 Nf^2 Qd ud+2 Br^2 Gr H Hd^2 Nf^2 Qd ud+3 Bl Gl Gr H Hd^2 Nf^2 Qd ud+5 Gl^2 Gr H Hd^2 Nf^2 Qd ud+6 Br Gr^2 H Hd^2 Nf^2 Qd ud+7 Gr^3 H Hd^2 Nf^2 Qd ud+Bl^2 H^2 Hd^3 Nf^2 Qd ud+Br^2 H^2 Hd^3 Nf^2 Qd ud+Bl Gl H^2 Hd^3 Nf^2 Qd ud+2 Gl^2 H^2 Hd^3 Nf^2 Qd ud+2 Br Gr H^2 Hd^3 Nf^2 Qd ud+3 Gr^2 H^2 Hd^3 Nf^2 Qd ud+Br H^3 Hd^4 Nf^2 Qd ud+Gr H^3 Hd^4 Nf^2 Qd ud+H^4 Hd^5 Nf^2 Qd ud-1/2 Br d^2 dd^2 Hd Nf^4 Qd ud-1/4 Br e^2 ed^2 Hd Nf^4 Qd ud-1/4 d^2 dd^2 Gr Hd Nf^4 Qd ud-1/4 e^2 ed^2 Gr Hd Nf^4 Qd ud+Bl^2 e Hd^2 L Nf^4 Qd ud+Bl Br e Hd^2 L Nf^4 Qd ud+Br^2 e Hd^2 L Nf^4 Qd ud+2 Bl e Gl Hd^2 L Nf^4 Qd ud+Br e Gl Hd^2 L Nf^4 Qd ud+3 e Gl^2 Hd^2 L Nf^4 Qd ud+Bl e Gr Hd^2 L Nf^4 Qd ud+2 Br e Gr Hd^2 L Nf^4 Qd ud+3 e Gl Gr Hd^2 L Nf^4 Qd ud+3 e Gr^2 Hd^2 L Nf^4 Qd ud+Bl e H Hd^3 L Nf^4 Qd ud+Br e H Hd^3 L Nf^4 Qd ud+e Gl H Hd^3 L Nf^4 Qd ud+e Gr H Hd^3 L Nf^4 Qd ud+e H^2 Hd^4 L Nf^4 Qd ud+1/2 e^2 Hd^3 L^2 Nf^4 Qd ud-1/3 H^3 L^4 Nf^4 Qd ud+3 Bl^2 Br ed Ld Nf^4 Qd ud+3 Br^3 ed Ld Nf^4 Qd ud+3 Bl Br ed Gl Ld Nf^4 Qd ud+2 Bl ed Gl^2 Ld Nf^4 Qd ud+6 Br ed Gl^2 Ld Nf^4 Qd ud+4 ed Gl^3 Ld Nf^4 Qd ud+3 Bl^2 ed Gr Ld Nf^4 Qd ud+7 Br^2 ed Gr Ld Nf^4 Qd ud+9 Bl ed Gl Gr Ld Nf^4 Qd ud+15 ed Gl^2 Gr Ld Nf^4 Qd ud+20 Br ed Gr^2 Ld Nf^4 Qd ud+22 ed Gr^3 Ld Nf^4 Qd ud+4 Bl^2 ed H Hd Ld Nf^4 Qd ud+6 Br^2 ed H Hd Ld Nf^4 Qd ud+4 Bl ed Gl H Hd Ld Nf^4 Qd ud+8 ed Gl^2 H Hd Ld Nf^4 Qd ud+12 Br ed Gr H Hd Ld Nf^4 Qd ud+18 ed Gr^2 H Hd Ld Nf^4 Qd ud+6 Br ed H^2 Hd^2 Ld Nf^4 Qd ud+6 ed Gr H^2 Hd^2 Ld Nf^4 Qd ud+4 ed H^3 Hd^3 Ld Nf^4 Qd ud+1/4 ed^2 H^2 Hd Ld^2 Nf^4 Qd ud-1/4 Br Hd L^2 Ld^2 Nf^4 Qd ud-1/4 Gr Hd L^2 Ld^2 Nf^4 Qd ud-1/2 Bl e^2 ed^2 Hd Nf^5 Qd ud+1/2 Br e^2 ed^2 Hd Nf^5 Qd ud-1/2 d^2 dd^2 Gl Hd Nf^5 Qd ud-1/2 e^2 ed^2 Gl Hd Nf^5 Qd ud+1/2 d^2 dd^2 Gr Hd Nf^5 Qd ud+1/2 e^2 ed^2 Gr Hd Nf^5 Qd ud+1/2 e^2 ed^2 H Hd^2 Nf^5 Qd ud-1/6 d^3 L^3 Nf^5 Qd ud-1/6 e^2 ed^3 Ld Nf^5 Qd ud-3/2 Br ed^2 H Ld^2 Nf^5 Qd ud-3/2 ed^2 Gr H Ld^2 Nf^5 Qd ud-ed^2 H^2 Hd Ld^2 Nf^5 Qd ud-1/2 Bl Hd L^2 Ld^2 Nf^5 Qd ud+1/2 Br Hd L^2 Ld^2 Nf^5 Qd ud-1/2 Gl Hd L^2 Ld^2 Nf^5 Qd ud+1/2 Gr Hd L^2 Ld^2 Nf^5 Qd ud+3/2 H Hd^2 L^2 Ld^2 Nf^5 Qd ud-1/6 ed L^2 Ld^3 Nf^5 Qd ud+3 Bl d^2 dd^2 Hd Nf^6 Qd ud+9/2 Br d^2 dd^2 Hd Nf^6 Qd ud+4 Bl d dd e ed Hd Nf^6 Qd ud+6 Br d dd e ed Hd Nf^6 Qd ud+1/2 Bl e^2 ed^2 Hd Nf^6 Qd ud+3/4 Br e^2 ed^2 Hd Nf^6 Qd ud+17/2 d^2 dd^2 Gl Hd Nf^6 Qd ud+8 d dd e ed Gl Hd Nf^6 Qd ud+1/2 e^2 ed^2 Gl Hd Nf^6 Qd ud+51/4 d^2 dd^2 Gr Hd Nf^6 Qd ud+12 d dd e ed Gr Hd Nf^6 Qd ud+3/4 e^2 ed^2 Gr Hd Nf^6 Qd ud+3 d^2 dd^2 H Hd^2 Nf^6 Qd ud+4 d dd e ed H Hd^2 Nf^6 Qd ud+1/2 e^2 ed^2 H Hd^2 Nf^6 Qd ud+1/2 e^2 Hd^3 L^2 Nf^6 Qd ud+1/6 d^3 L^3 Nf^6 Qd ud+1/3 H^3 L^4 Nf^6 Qd ud-1/2 d^2 dd^2 ed Ld Nf^6 Qd ud-5/12 e^2 ed^3 Ld Nf^6 Qd ud+8 Bl d dd Hd L Ld Nf^6 Qd ud+12 Br d dd Hd L Ld Nf^6 Qd ud+4 Bl e ed Hd L Ld Nf^6 Qd ud+6 Br e ed Hd L Ld Nf^6 Qd ud+16 d dd Gl Hd L Ld Nf^6 Qd ud+4 e ed Gl Hd L Ld Nf^6 Qd ud+24 d dd Gr Hd L Ld Nf^6 Qd ud+6 e ed Gr Hd L Ld Nf^6 Qd ud+12 d dd H Hd^2 L Ld Nf^6 Qd ud+6 e ed H Hd^2 L Ld Nf^6 Qd ud+9/2 Br ed^2 H Ld^2 Nf^6 Qd ud+9/2 ed^2 Gr H Ld^2 Nf^6 Qd ud+15/4 ed^2 H^2 Hd Ld^2 Nf^6 Qd ud+5/2 Bl Hd L^2 Ld^2 Nf^6 Qd ud+15/4 Br Hd L^2 Ld^2 Nf^6 Qd ud+5/2 Gl Hd L^2 Ld^2 Nf^6 Qd ud+15/4 Gr Hd L^2 Ld^2 Nf^6 Qd ud+9/2 H Hd^2 L^2 Ld^2 Nf^6 Qd ud-1/12 ed L^2 Ld^3 Nf^6 Qd ud+1/6 d^3 L^3 Nf^7 Qd ud-d dd e ed^2 Ld Nf^7 Qd ud+1/6 e^2 ed^3 Ld Nf^7 Qd ud-1/2 e ed^2 L Ld^2 Nf^7 Qd ud+1/6 ed L^2 Ld^3 Nf^7 Qd ud+5/6 d^3 L^3 Nf^8 Qd ud+15/2 d^2 dd^2 ed Ld Nf^8 Qd ud+5 d dd e ed^2 Ld Nf^8 Qd ud+5/12 e^2 ed^3 Ld Nf^8 Qd ud+10 d dd ed L Ld^2 Nf^8 Qd ud+5/2 e ed^2 L Ld^2 Nf^8 Qd ud+25/12 ed L^2 Ld^3 Nf^8 Qd ud+2 Bl^2 d Hd^2 Nf^4 Q Qd ud+2 Bl Br d Hd^2 Nf^4 Q Qd ud+2 Br^2 d Hd^2 Nf^4 Q Qd ud+8 Bl d Gl Hd^2 Nf^4 Q Qd ud+4 Br d Gl Hd^2 Nf^4 Q Qd ud+13 d Gl^2 Hd^2 Nf^4 Q Qd ud+4 Bl d Gr Hd^2 Nf^4 Q Qd ud+8 Br d Gr Hd^2 Nf^4 Q Qd ud+13 d Gl Gr Hd^2 Nf^4 Q Qd ud+13 d Gr^2 Hd^2 Nf^4 Q Qd ud+2 Bl d H Hd^3 Nf^4 Q Qd ud+2 Br d H Hd^3 Nf^4 Q Qd ud+4 d Gl H Hd^3 Nf^4 Q Qd ud+4 d Gr H Hd^3 Nf^4 Q Qd ud+2 d H^2 Hd^4 Nf^4 Q Qd ud+Br dd^2 H L Nf^5 Q Qd ud+6 Bl dd^2 H L Nf^6 Q Qd ud+9 Br dd^2 H L Nf^6 Q Qd ud+16 dd^2 Gl H L Nf^6 Q Qd ud+24 dd^2 Gr H L Nf^6 Q Qd ud+9 dd^2 H^2 Hd L Nf^6 Q Qd ud+4 d e Hd^3 L Nf^6 Q Qd ud+8 Bl d ed Hd Ld Nf^6 Q Qd ud+12 Br d ed Hd Ld Nf^6 Q Qd ud+16 d ed Gl Hd Ld Nf^6 Q Qd ud+24 d ed Gr Hd Ld Nf^6 Q Qd ud+12 d ed H Hd^2 Ld Nf^6 Q Qd ud-d ed^2 Ld^2 Nf^7 Q Qd ud+6 dd^2 e L^2 Nf^8 Q Qd ud+5 d ed^2 Ld^2 Nf^8 Q Qd ud+d^2 Hd^3 Nf^4 Q^2 Qd ud-dd ed H^2 Hd Nf^5 Q^2 Qd ud+6 Bl dd ed H Nf^6 Q^2 Qd ud+9 Br dd ed H Nf^6 Q^2 Qd ud+16 dd ed Gl H Nf^6 Q^2 Qd ud+24 dd ed Gr H Nf^6 Q^2 Qd ud+9 dd ed H^2 Hd Nf^6 Q^2 Qd ud+3 d^2 Hd^3 Nf^6 Q^2 Qd ud-dd L^2 Ld Nf^6 Q^2 Qd ud+22 d dd^2 L Nf^8 Q^2 Qd ud+12 dd e ed L Nf^8 Q^2 Qd ud+15 dd L^2 Ld Nf^8 Q^2 Qd ud-1/3 Gr Hd L Nf^4 Q^3 Qd ud+1/2 Bl Hd L Nf^5 Q^3 Qd ud-2/3 d dd ed Nf^6 Q^3 Qd ud+15/2 Bl Hd L Nf^6 Q^3 Qd ud+5 Br Hd L Nf^6 Q^3 Qd ud+20 Gl Hd L Nf^6 Q^3 Qd ud+40/3 Gr Hd L Nf^6 Q^3 Qd ud+9 H Hd^2 L Nf^6 Q^3 Qd ud+44/3 d dd ed Nf^8 Q^3 Qd ud+2 e ed^2 Nf^8 Q^3 Qd ud+10 ed L Ld Nf^8 Q^3 Qd ud+1/2 Br dd Gl^2 Nf^3 Qd^2 ud+1/2 Bl dd Gl Gr Nf^3 Qd^2 ud+3/2 dd Gl^2 Gr Nf^3 Qd^2 ud+3/2 Br dd Gr^2 Nf^3 Qd^2 ud+5/2 dd Gr^3 Nf^3 Qd^2 ud+3 Bl^2 Br dd Nf^4 Qd^2 ud+3 Br^3 dd Nf^4 Qd^2 ud-1/12 d^2 dd^3 Nf^4 Qd^2 ud+6 Bl Br dd Gl Nf^4 Qd^2 ud+6 Bl dd Gl^2 Nf^4 Qd^2 ud+21/2 Br dd Gl^2 Nf^4 Qd^2 ud+9 dd Gl^3 Nf^4 Qd^2 ud+6 Bl^2 dd Gr Nf^4 Qd^2 ud+14 Br^2 dd Gr Nf^4 Qd^2 ud+39/2 Bl dd Gl Gr Nf^4 Qd^2 ud+75/2 dd Gl^2 Gr Nf^4 Qd^2 ud+85/2 Br dd Gr^2 Nf^4 Qd^2 ud+109/2 dd Gr^3 Nf^4 Qd^2 ud+4 Bl^2 dd H Hd Nf^4 Qd^2 ud+6 Br^2 dd H Hd Nf^4 Qd^2 ud+8 Bl dd Gl H Hd Nf^4 Qd^2 ud+14 dd Gl^2 H Hd Nf^4 Qd^2 ud+24 Br dd Gr H Hd Nf^4 Qd^2 ud+39 dd Gr^2 H Hd Nf^4 Qd^2 ud+6 Br dd H^2 Hd^2 Nf^4 Qd^2 ud+12 dd Gr H^2 Hd^2 Nf^4 Qd^2 ud+4 dd H^3 Hd^3 Nf^4 Qd^2 ud-1/8 d^2 dd^3 Nf^5 Qd^2 ud-1/2 d^2 Hd^3 Ld Nf^5 Qd^2 ud-17/24 d^2 dd^3 Nf^6 Qd^2 ud-1/2 d dd^2 e ed Nf^6 Qd^2 ud-1/4 dd e^2 ed^2 Nf^6 Qd^2 ud+4 Bl dd e Hd L Nf^6 Qd^2 ud+6 Br dd e Hd L Nf^6 Qd^2 ud+8 dd e Gl Hd L Nf^6 Qd^2 ud+12 dd e Gr Hd L Nf^6 Qd^2 ud+6 dd e H Hd^2 L Nf^6 Qd^2 ud+18 Br dd ed H Ld Nf^6 Qd^2 ud+36 dd ed Gr H Ld Nf^6 Qd^2 ud+15 dd ed H^2 Hd Ld Nf^6 Qd^2 ud+3/2 d^2 Hd^3 Ld Nf^6 Qd^2 ud-1/4 dd L^2 Ld^2 Nf^6 Qd^2 ud+1/8 d^2 dd^3 Nf^7 Qd^2 ud+dd e^2 ed^2 Nf^7 Qd^2 ud+dd L^2 Ld^2 Nf^7 Qd^2 ud+115/24 d^2 dd^3 Nf^8 Qd^2 ud+15/2 d dd^2 e ed Nf^8 Qd^2 ud+5/4 dd e^2 ed^2 Nf^8 Qd^2 ud+15 d dd^2 L Ld Nf^8 Qd^2 ud+10 dd e ed L Ld Nf^8 Qd^2 ud+25/4 dd L^2 Ld^2 Nf^8 Qd^2 ud+12 Bl d dd Hd Nf^6 Q Qd^2 ud+18 Br d dd Hd Nf^6 Q Qd^2 ud+4 Bl e ed Hd Nf^6 Q Qd^2 ud+6 Br e ed Hd Nf^6 Q Qd^2 ud+34 d dd Gl Hd Nf^6 Q Qd^2 ud+8 e ed Gl Hd Nf^6 Q Qd^2 ud+51 d dd Gr Hd Nf^6 Q Qd^2 ud+12 e ed Gr Hd Nf^6 Q Qd^2 ud+18 d dd H Hd^2 Nf^6 Q Qd^2 ud+6 e ed H Hd^2 Nf^6 Q Qd^2 ud+10 Bl Hd L Ld Nf^6 Q Qd^2 ud+15 Br Hd L Ld Nf^6 Q Qd^2 ud+20 Gl Hd L Ld Nf^6 Q Qd^2 ud+30 Gr Hd L Ld Nf^6 Q Qd^2 ud+18 H Hd^2 L Ld Nf^6 Q Qd^2 ud-e ed^2 Ld Nf^7 Q Qd^2 ud-1/2 ed L Ld^2 Nf^7 Q Qd^2 ud+30 d dd ed Ld Nf^8 Q Qd^2 ud+5 e ed^2 Ld Nf^8 Q Qd^2 ud+25/2 ed L Ld^2 Nf^8 Q Qd^2 ud-1/3 dd L Nf^6 Q^3 Qd^2 ud+55/3 dd L Nf^8 Q^3 Qd^2 ud-7/12 ed Nf^6 Q^4 Qd^2 ud+55/12 ed Nf^8 Q^4 Qd^2 ud+1/2 dd^2 H^2 Hd Nf^4 Qd^3 ud-1/2 dd^2 Gr H Nf^5 Qd^3 ud+9 Br dd^2 H Nf^6 Qd^3 ud+51/2 dd^2 Gr H Nf^6 Qd^3 ud+15/2 dd^2 H^2 Hd Nf^6 Qd^3 ud+d e Hd^3 Nf^6 Qd^3 ud+5 dd^2 e L Nf^8 Qd^3 ud+1/6 d dd^2 Nf^5 Q Qd^3 ud-1/6 d dd^2 Nf^6 Q Qd^3 ud-1/6 d dd^2 Nf^7 Q Qd^3 ud+115/6 d dd^2 Nf^8 Q Qd^3 ud+10 dd e ed Nf^8 Q Qd^3 ud+25 dd L Ld Nf^8 Q Qd^3 ud+1/6 Gl Hd Nf^3 Q^2 Qd^3 ud-1/2 Br Hd Nf^4 Q^2 Qd^3 ud-1/6 Gl Hd Nf^4 Q^2 Qd^3 ud-1/4 Gr Hd Nf^4 Q^2 Qd^3 ud-1/6 Gl Hd Nf^5 Q^2 Qd^3 ud+5 Bl Hd Nf^6 Q^2 Qd^3 ud+15/2 Br Hd Nf^6 Q^2 Qd^3 ud+85/6 Gl Hd Nf^6 Q^2 Qd^3 ud+85/4 Gr Hd Nf^6 Q^2 Qd^3 ud+9 H Hd^2 Nf^6 Q^2 Qd^3 ud-1/2 ed Ld Nf^6 Q^2 Qd^3 ud+25/2 ed Ld Nf^8 Q^2 Qd^3 ud-1/4 Br Hd Ld Nf^3 Qd^4 ud-1/4 H Hd^2 Ld Nf^3 Qd^4 ud-1/8 Br Hd Ld Nf^4 Qd^4 ud-1/8 H Hd^2 Ld Nf^4 Qd^4 ud+3/4 Br Hd Ld Nf^5 Qd^4 ud+3/4 H Hd^2 Ld Nf^5 Qd^4 ud-1/4 ed Ld^2 Nf^5 Qd^4 ud+45/8 Br Hd Ld Nf^6 Qd^4 ud+15 Gr Hd Ld Nf^6 Qd^4 ud+45/8 H Hd^2 Ld Nf^6 Qd^4 ud-3/8 ed Ld^2 Nf^6 Qd^4 ud+1/4 ed Ld^2 Nf^7 Qd^4 ud+35/8 ed Ld^2 Nf^8 Qd^4 ud+1/8 dd Nf^4 Q^2 Qd^4 ud-23/48 dd Nf^5 Q^2 Qd^4 ud-29/48 dd Nf^6 Q^2 Qd^4 ud-1/48 dd Nf^7 Q^2 Qd^4 ud+575/48 dd Nf^8 Q^2 Qd^4 ud-1/3 dd Ld Nf^5 Qd^5 ud-5/12 dd Ld Nf^6 Qd^5 ud+1/3 dd Ld Nf^7 Qd^5 ud+77/12 dd Ld Nf^8 Qd^5 ud+Bl^3 d Hd^2 Nf^2 t ud+Bl^2 Br d Hd^2 Nf^2 t ud+Bl Br^2 d Hd^2 Nf^2 t ud+Br^3 d Hd^2 Nf^2 t ud+2 Bl^2 d Gl Hd^2 Nf^2 t ud+2 Bl Br d Gl Hd^2 Nf^2 t ud+Br^2 d Gl Hd^2 Nf^2 t ud+6 Bl d Gl^2 Hd^2 Nf^2 t ud+3 Br d Gl^2 Hd^2 Nf^2 t ud+7 d Gl^3 Hd^2 Nf^2 t ud+Bl^2 d Gr Hd^2 Nf^2 t ud+2 Bl Br d Gr Hd^2 Nf^2 t ud+2 Br^2 d Gr Hd^2 Nf^2 t ud+6 Bl d Gl Gr Hd^2 Nf^2 t ud+6 Br d Gl Gr Hd^2 Nf^2 t ud+10 d Gl^2 Gr Hd^2 Nf^2 t ud+3 Bl d Gr^2 Hd^2 Nf^2 t ud+6 Br d Gr^2 Hd^2 Nf^2 t ud+10 d Gl Gr^2 Hd^2 Nf^2 t ud+7 d Gr^3 Hd^2 Nf^2 t ud+Bl^2 d H Hd^3 Nf^2 t ud+Bl Br d H Hd^3 Nf^2 t ud+Br^2 d H Hd^3 Nf^2 t ud+2 Bl d Gl H Hd^3 Nf^2 t ud+Br d Gl H Hd^3 Nf^2 t ud+3 d Gl^2 H Hd^3 Nf^2 t ud+Bl d Gr H Hd^3 Nf^2 t ud+2 Br d Gr H Hd^3 Nf^2 t ud+3 d Gl Gr H Hd^3 Nf^2 t ud+3 d Gr^2 H Hd^3 Nf^2 t ud+Bl d H^2 Hd^4 Nf^2 t ud+Br d H^2 Hd^4 Nf^2 t ud+d Gl H^2 Hd^4 Nf^2 t ud+d Gr H^2 Hd^4 Nf^2 t ud+d H^3 Hd^5 Nf^2 t ud+1/2 Bl^2 dd^2 H L Nf^3 t ud+Bl Br dd^2 H L Nf^3 t ud+3/2 Br^2 dd^2 H L Nf^3 t ud+dd^2 Gr^2 H L Nf^3 t ud+1/2 Bl dd^2 H^2 Hd L Nf^3 t ud+3/2 Br dd^2 H^2 Hd L Nf^3 t ud+1/2 dd^2 H^3 Hd^2 L Nf^3 t ud-1/4 d H^2 L^4 Nf^3 t ud-1/4 dd^2 e ed^2 H^2 Nf^4 t ud+5/2 Bl^2 dd^2 H L Nf^4 t ud+5 Bl Br dd^2 H L Nf^4 t ud+9/2 Br^2 dd^2 H L Nf^4 t ud+12 Bl dd^2 Gl H L Nf^4 t ud+10 Br dd^2 Gl H L Nf^4 t ud+18 dd^2 Gl^2 H L Nf^4 t ud+10 Bl dd^2 Gr H L Nf^4 t ud+18 Br dd^2 Gr H L Nf^4 t ud+30 dd^2 Gl Gr H L Nf^4 t ud+27 dd^2 Gr^2 H L Nf^4 t ud+9/2 Bl dd^2 H^2 Hd L Nf^4 t ud+13/2 Br dd^2 H^2 Hd L Nf^4 t ud+9 dd^2 Gl H^2 Hd L Nf^4 t ud+13 dd^2 Gr H^2 Hd L Nf^4 t ud+7/2 dd^2 H^3 Hd^2 L Nf^4 t ud+3 Bl d e Hd^3 L Nf^4 t ud+2 Br d e Hd^3 L Nf^4 t ud+3 d e Gl Hd^3 L Nf^4 t ud+2 d e Gr Hd^3 L Nf^4 t ud+2 d e H Hd^4 L Nf^4 t ud+1/4 Bl dd^2 e L^2 Nf^4 t ud+1/4 Br dd^2 e L^2 Nf^4 t ud+17/24 d H^2 L^4 Nf^4 t ud+5 Bl^2 d ed Hd Ld Nf^4 t ud+10 Bl Br d ed Hd Ld Nf^4 t ud+9 Br^2 d ed Hd Ld Nf^4 t ud+12 Bl d ed Gl Hd Ld Nf^4 t ud+10 Br d ed Gl Hd Ld Nf^4 t ud+17 d ed Gl^2 Hd Ld Nf^4 t ud+10 Bl d ed Gr Hd Ld Nf^4 t ud+18 Br d ed Gr Hd Ld Nf^4 t ud+30 d ed Gl Gr Hd Ld Nf^4 t ud+27 d ed Gr^2 Hd Ld Nf^4 t ud+9 Bl d ed H Hd^2 Ld Nf^4 t ud+13 Br d ed H Hd^2 Ld Nf^4 t ud+9 d ed Gl H Hd^2 Ld Nf^4 t ud+13 d ed Gr H Hd^2 Ld Nf^4 t ud+7 d ed H^2 Hd^3 Ld Nf^4 t ud+1/4 Bl d ed^2 Ld^2 Nf^4 t ud-1/4 Br d ed^2 Ld^2 Nf^4 t ud+1/4 d ed^2 Gl Ld^2 Nf^4 t ud-1/4 d ed^2 Gr Ld^2 Nf^4 t ud+1/2 d dd^3 ed H^2 Nf^5 t ud+3/2 Bl dd^2 e L^2 Nf^5 t ud+3/2 Br dd^2 e L^2 Nf^5 t ud+3/2 dd^2 e Gl L^2 Nf^5 t ud+3/2 dd^2 e Gr L^2 Nf^5 t ud+dd^2 e H Hd L^2 Nf^5 t ud-3/4 d H^2 L^4 Nf^5 t ud+2 dd^2 ed H^2 L Ld Nf^5 t ud-2 d ed^2 H Hd Ld^2 Nf^5 t ud-d Hd^2 L^2 Ld^2 Nf^5 t ud+5/2 d dd^3 ed H^2 Nf^6 t ud+5/4 dd^2 e ed^2 H^2 Nf^6 t ud+2 d^3 dd^2 Hd^2 Nf^6 t ud+4 d^2 dd e ed Hd^2 Nf^6 t ud+d e^2 ed^2 Hd^2 Nf^6 t ud+17/4 Bl dd^2 e L^2 Nf^6 t ud+17/4 Br dd^2 e L^2 Nf^6 t ud+17/2 dd^2 e Gl L^2 Nf^6 t ud+17/2 dd^2 e Gr L^2 Nf^6 t ud+8 dd^2 e H Hd L^2 Nf^6 t ud+55/24 d H^2 L^4 Nf^6 t ud+10 dd^2 ed H^2 L Ld Nf^6 t ud+16 d^2 dd Hd^2 L Ld Nf^6 t ud+16 d e ed Hd^2 L Ld Nf^6 t ud+15/4 Bl d ed^2 Ld^2 Nf^6 t ud+25/4 Br d ed^2 Ld^2 Nf^6 t ud+15/4 d ed^2 Gl Ld^2 Nf^6 t ud+25/4 d ed^2 Gr Ld^2 Nf^6 t ud+10 d ed^2 H Hd Ld^2 Nf^6 t ud+11 d Hd^2 L^2 Ld^2 Nf^6 t ud+5 Bl^2 dd ed H Nf^4 Q t ud+10 Bl Br dd ed H Nf^4 Q t ud+9 Br^2 dd ed H Nf^4 Q t ud+24 Bl dd ed Gl H Nf^4 Q t ud+20 Br dd ed Gl H Nf^4 Q t ud+36 dd ed Gl^2 H Nf^4 Q t ud+20 Bl dd ed Gr H Nf^4 Q t ud+36 Br dd ed Gr H Nf^4 Q t ud+60 dd ed Gl Gr H Nf^4 Q t ud+54 dd ed Gr^2 H Nf^4 Q t ud+9 Bl dd ed H^2 Hd Nf^4 Q t ud+13 Br dd ed H^2 Hd Nf^4 Q t ud+18 dd ed Gl H^2 Hd Nf^4 Q t ud+26 dd ed Gr H^2 Hd Nf^4 Q t ud+7 dd ed H^3 Hd^2 Nf^4 Q t ud+3 Bl d^2 Hd^3 Nf^4 Q t ud+2 Br d^2 Hd^3 Nf^4 Q t ud+6 d^2 Gl Hd^3 Nf^4 Q t ud+4 d^2 Gr Hd^3 Nf^4 Q t ud+2 d^2 H Hd^4 Nf^4 Q t ud+3/2 Bl d dd^2 L Nf^5 Q t ud+3/2 Br d dd^2 L Nf^5 Q t ud+2 d dd^2 H Hd L Nf^5 Q t ud-2 dd ed^2 H^2 Ld Nf^5 Q t ud-dd H Hd L^2 Ld Nf^5 Q t ud+51/2 Bl d dd^2 L Nf^6 Q t ud+51/2 Br d dd^2 L Nf^6 Q t ud+17 Bl dd e ed L Nf^6 Q t ud+17 Br dd e ed L Nf^6 Q t ud+68 d dd^2 Gl L Nf^6 Q t ud+34 dd e ed Gl L Nf^6 Q t ud+68 d dd^2 Gr L Nf^6 Q t ud+34 dd e ed Gr L Nf^6 Q t ud+48 d dd^2 H Hd L Nf^6 Q t ud+32 dd e ed H Hd L Nf^6 Q t ud+10 dd ed^2 H^2 Ld Nf^6 Q t ud+16 d^2 ed Hd^2 Ld Nf^6 Q t ud+17 Bl dd L^2 Ld Nf^6 Q t ud+17 Br dd L^2 Ld Nf^6 Q t ud+34 dd Gl L^2 Ld Nf^6 Q t ud+34 dd Gr L^2 Ld Nf^6 Q t ud+40 dd H Hd L^2 Ld Nf^6 Q t ud+Bl H Hd^2 L Nf^3 Q^2 t ud+1/2 Br H Hd^2 L Nf^3 Q^2 t ud+1/2 H^2 Hd^3 L Nf^3 Q^2 t ud+1/4 Bl e ed^2 Nf^4 Q^2 t ud+1/4 Br e ed^2 Nf^4 Q^2 t ud+9 Bl^2 Hd L Nf^4 Q^2 t ud+10 Bl Br Hd L Nf^4 Q^2 t ud+5 Br^2 Hd L Nf^4 Q^2 t ud+36 Bl Gl Hd L Nf^4 Q^2 t ud+20 Br Gl Hd L Nf^4 Q^2 t ud+54 Gl^2 Hd L Nf^4 Q^2 t ud+20 Bl Gr Hd L Nf^4 Q^2 t ud+24 Br Gr Hd L Nf^4 Q^2 t ud+60 Gl Gr Hd L Nf^4 Q^2 t ud+36 Gr^2 Hd L Nf^4 Q^2 t ud+18 Bl H Hd^2 L Nf^4 Q^2 t ud+25/2 Br H Hd^2 L Nf^4 Q^2 t ud+36 Gl H Hd^2 L Nf^4 Q^2 t ud+25 Gr H Hd^2 L Nf^4 Q^2 t ud+23/2 H^2 Hd^3 L Nf^4 Q^2 t ud-3/4 e Hd^2 L^2 Nf^4 Q^2 t ud-3/2 Bl d dd ed Nf^5 Q^2 t ud-3/2 Br d dd ed Nf^5 Q^2 t ud-3/2 Bl e ed^2 Nf^5 Q^2 t ud-3/2 Br e ed^2 Nf^5 Q^2 t ud-3/2 e ed^2 Gl Nf^5 Q^2 t ud-3/2 e ed^2 Gr Nf^5 Q^2 t ud-e ed^2 H Hd Nf^5 Q^2 t ud+ed H Hd L Ld Nf^5 Q^2 t ud+51/2 Bl d dd ed Nf^6 Q^2 t ud+51/2 Br d dd ed Nf^6 Q^2 t ud+17/4 Bl e ed^2 Nf^6 Q^2 t ud+17/4 Br e ed^2 Nf^6 Q^2 t ud+68 d dd ed Gl Nf^6 Q^2 t ud+17/2 e ed^2 Gl Nf^6 Q^2 t ud+68 d dd ed Gr Nf^6 Q^2 t ud+17/2 e ed^2 Gr Nf^6 Q^2 t ud+48 d dd ed H Hd Nf^6 Q^2 t ud+8 e ed^2 H Hd Nf^6 Q^2 t ud+55/4 e Hd^2 L^2 Nf^6 Q^2 t ud+17 Bl ed L Ld Nf^6 Q^2 t ud+17 Br ed L Ld Nf^6 Q^2 t ud+34 ed Gl L Ld Nf^6 Q^2 t ud+34 ed Gr L Ld Nf^6 Q^2 t ud+40 ed H Hd L Ld Nf^6 Q^2 t ud+3/2 d Hd^2 L Nf^5 Q^3 t ud+55/2 d Hd^2 L Nf^6 Q^3 t ud+10 Bl^2 d dd Hd Nf^4 Qd t ud+20 Bl Br d dd Hd Nf^4 Qd t ud+18 Br^2 d dd Hd Nf^4 Qd t ud+5 Bl^2 e ed Hd Nf^4 Qd t ud+10 Bl Br e ed Hd Nf^4 Qd t ud+9 Br^2 e ed Hd Nf^4 Qd t ud+48 Bl d dd Gl Hd Nf^4 Qd t ud+40 Br d dd Gl Hd Nf^4 Qd t ud+12 Bl e ed Gl Hd Nf^4 Qd t ud+10 Br e ed Gl Hd Nf^4 Qd t ud+77 d dd Gl^2 Hd Nf^4 Qd t ud+17 e ed Gl^2 Hd Nf^4 Qd t ud+40 Bl d dd Gr Hd Nf^4 Qd t ud+72 Br d dd Gr Hd Nf^4 Qd t ud+10 Bl e ed Gr Hd Nf^4 Qd t ud+18 Br e ed Gr Hd Nf^4 Qd t ud+130 d dd Gl Gr Hd Nf^4 Qd t ud+30 e ed Gl Gr Hd Nf^4 Qd t ud+117 d dd Gr^2 Hd Nf^4 Qd t ud+27 e ed Gr^2 Hd Nf^4 Qd t ud+18 Bl d dd H Hd^2 Nf^4 Qd t ud+26 Br d dd H Hd^2 Nf^4 Qd t ud+9 Bl e ed H Hd^2 Nf^4 Qd t ud+13 Br e ed H Hd^2 Nf^4 Qd t ud+36 d dd Gl H Hd^2 Nf^4 Qd t ud+9 e ed Gl H Hd^2 Nf^4 Qd t ud+52 d dd Gr H Hd^2 Nf^4 Qd t ud+13 e ed Gr H Hd^2 Nf^4 Qd t ud+14 d dd H^2 Hd^3 Nf^4 Qd t ud+7 e ed H^2 Hd^3 Nf^4 Qd t ud+10 Bl^2 Hd L Ld Nf^4 Qd t ud+20 Bl Br Hd L Ld Nf^4 Qd t ud+18 Br^2 Hd L Ld Nf^4 Qd t ud+24 Bl Gl Hd L Ld Nf^4 Qd t ud+20 Br Gl Hd L Ld Nf^4 Qd t ud+34 Gl^2 Hd L Ld Nf^4 Qd t ud+20 Bl Gr Hd L Ld Nf^4 Qd t ud+36 Br Gr Hd L Ld Nf^4 Qd t ud+60 Gl Gr Hd L Ld Nf^4 Qd t ud+54 Gr^2 Hd L Ld Nf^4 Qd t ud+25 Bl H Hd^2 L Ld Nf^4 Qd t ud+36 Br H Hd^2 L Ld Nf^4 Qd t ud+25 Gl H Hd^2 L Ld Nf^4 Qd t ud+36 Gr H Hd^2 L Ld Nf^4 Qd t ud+23 H^2 Hd^3 L Ld Nf^4 Qd t ud+2 dd^3 H^2 L Nf^5 Qd t ud-e^2 ed Hd^2 L Nf^5 Qd t ud-3/2 Bl e ed^2 Ld Nf^5 Qd t ud-5/2 Br e ed^2 Ld Nf^5 Qd t ud-3/2 e ed^2 Gl Ld Nf^5 Qd t ud-5/2 e ed^2 Gr Ld Nf^5 Qd t ud-4 e ed^2 H Hd Ld Nf^5 Qd t ud-e Hd^2 L^2 Ld Nf^5 Qd t ud-2 ed H Hd L Ld^2 Nf^5 Qd t ud+10 dd^3 H^2 L Nf^6 Qd t ud+32 d dd e Hd^2 L Nf^6 Qd t ud+8 e^2 ed Hd^2 L Nf^6 Qd t ud+30 Bl d dd ed Ld Nf^6 Qd t ud+50 Br d dd ed Ld Nf^6 Qd t ud+15/2 Bl e ed^2 Ld Nf^6 Qd t ud+25/2 Br e ed^2 Ld Nf^6 Qd t ud+60 d dd ed Gl Ld Nf^6 Qd t ud+15/2 e ed^2 Gl Ld Nf^6 Qd t ud+100 d dd ed Gr Ld Nf^6 Qd t ud+25/2 e ed^2 Gr Ld Nf^6 Qd t ud+80 d dd ed H Hd Ld Nf^6 Qd t ud+20 e ed^2 H Hd Ld Nf^6 Qd t ud+22 e Hd^2 L^2 Ld Nf^6 Qd t ud+15 Bl ed L Ld^2 Nf^6 Qd t ud+25 Br ed L Ld^2 Nf^6 Qd t ud+15 ed Gl L Ld^2 Nf^6 Qd t ud+25 ed Gr L Ld^2 Nf^6 Qd t ud+50 ed H Hd L Ld^2 Nf^6 Qd t ud+2 dd^2 ed H^2 Nf^5 Q Qd t ud+30 dd^2 ed H^2 Nf^6 Q Qd t ud+48 d^2 dd Hd^2 Nf^6 Q Qd t ud+32 d e ed Hd^2 Nf^6 Q Qd t ud+88 d Hd^2 L Ld Nf^6 Q Qd t ud+dd H Hd L Nf^5 Q^2 Qd t ud+51 Bl dd L Nf^6 Q^2 Qd t ud+51 Br dd L Nf^6 Q^2 Qd t ud+136 dd Gl L Nf^6 Q^2 Qd t ud+136 dd Gr L Nf^6 Q^2 Qd t ud+120 dd H Hd L Nf^6 Q^2 Qd t ud+2/3 ed Gl Nf^4 Q^3 Qd t ud-4/3 ed Gr Nf^4 Q^3 Qd t ud+ed H Hd Nf^5 Q^3 Qd t ud+17 Bl ed Nf^6 Q^3 Qd t ud+17 Br ed Nf^6 Q^3 Qd t ud+136/3 ed Gl Nf^6 Q^3 Qd t ud+136/3 ed Gr Nf^6 Q^3 Qd t ud+40 ed H Hd Nf^6 Q^3 Qd t ud+1/2 Bl d dd^2 Nf^4 Qd^2 t ud-1/2 Br d dd^2 Nf^4 Qd^2 t ud+1/4 d dd^2 Gl Nf^4 Qd^2 t ud-1/4 d dd^2 Gr Nf^4 Qd^2 t ud+45/2 Bl d dd^2 Nf^6 Qd^2 t ud+75/2 Br d dd^2 Nf^6 Qd^2 t ud+15 Bl dd e ed Nf^6 Qd^2 t ud+25 Br dd e ed Nf^6 Qd^2 t ud+255/4 d dd^2 Gl Nf^6 Qd^2 t ud+30 dd e ed Gl Nf^6 Qd^2 t ud+425/4 d dd^2 Gr Nf^6 Qd^2 t ud+50 dd e ed Gr Nf^6 Qd^2 t ud+60 d dd^2 H Hd Nf^6 Qd^2 t ud+40 dd e ed H Hd Nf^6 Qd^2 t ud+30 Bl dd L Ld Nf^6 Qd^2 t ud+50 Br dd L Ld Nf^6 Qd^2 t ud+60 dd Gl L Ld Nf^6 Qd^2 t ud+100 dd Gr L Ld Nf^6 Qd^2 t ud+100 dd H Hd L Ld Nf^6 Qd^2 t ud+10 Bl^2 Hd Nf^4 Q Qd^2 t ud+20 Bl Br Hd Nf^4 Q Qd^2 t ud+18 Br^2 Hd Nf^4 Q Qd^2 t ud+48 Bl Gl Hd Nf^4 Q Qd^2 t ud+40 Br Gl Hd Nf^4 Q Qd^2 t ud+77 Gl^2 Hd Nf^4 Q Qd^2 t ud+40 Bl Gr Hd Nf^4 Q Qd^2 t ud+72 Br Gr Hd Nf^4 Q Qd^2 t ud+130 Gl Gr Hd Nf^4 Q Qd^2 t ud+117 Gr^2 Hd Nf^4 Q Qd^2 t ud+25 Bl H Hd^2 Nf^4 Q Qd^2 t ud+36 Br H Hd^2 Nf^4 Q Qd^2 t ud+50 Gl H Hd^2 Nf^4 Q Qd^2 t ud+72 Gr H Hd^2 Nf^4 Q Qd^2 t ud+23 H^2 Hd^3 Nf^4 Q Qd^2 t ud+44 e Hd^2 L Nf^6 Q Qd^2 t ud+30 Bl ed Ld Nf^6 Q Qd^2 t ud+50 Br ed Ld Nf^6 Q Qd^2 t ud+60 ed Gl Ld Nf^6 Q Qd^2 t ud+100 ed Gr Ld Nf^6 Q Qd^2 t ud+100 ed H Hd Ld Nf^6 Q Qd^2 t ud+66 d Hd^2 Nf^6 Q^2 Qd^2 t ud+3/2 d Hd^2 Ld Nf^5 Qd^3 t ud+55/2 d Hd^2 Ld Nf^6 Qd^3 t ud+1/3 dd Gr Nf^4 Q Qd^3 t ud+30 Bl dd Nf^6 Q Qd^3 t ud+50 Br dd Nf^6 Q Qd^3 t ud+85 dd Gl Nf^6 Q Qd^3 t ud+425/3 dd Gr Nf^6 Q Qd^3 t ud+100 dd H Hd Nf^6 Q Qd^3 t ud-1/4 e Hd^2 Nf^3 Qd^4 t ud-3/8 e Hd^2 Nf^4 Qd^4 t ud+3/4 e Hd^2 Nf^5 Qd^4 t ud+55/8 e Hd^2 Nf^6 Qd^4 t ud+Bl dd^2 ed H^2 Nf^3 t^2 ud+5/2 Br dd^2 ed H^2 Nf^3 t^2 ud+3/2 dd^2 ed H^3 Hd Nf^3 t^2 ud+6 Bl dd^2 ed H^2 Nf^4 t^2 ud+25/2 Br dd^2 ed H^2 Nf^4 t^2 ud+12 dd^2 ed Gl H^2 Nf^4 t^2 ud+25 dd^2 ed Gr H^2 Nf^4 t^2 ud+17/2 dd^2 ed H^3 Hd Nf^4 t^2 ud+15 Bl d^2 dd Hd^2 Nf^4 t^2 ud+15 Br d^2 dd Hd^2 Nf^4 t^2 ud+15 Bl d e ed Hd^2 Nf^4 t^2 ud+15 Br d e ed Hd^2 Nf^4 t^2 ud+30 d^2 dd Gl Hd^2 Nf^4 t^2 ud+15 d e ed Gl Hd^2 Nf^4 t^2 ud+30 d^2 dd Gr Hd^2 Nf^4 t^2 ud+15 d e ed Gr Hd^2 Nf^4 t^2 ud+13 d^2 dd H Hd^3 Nf^4 t^2 ud+13 d e ed H Hd^3 Nf^4 t^2 ud+38 Bl d Hd^2 L Ld Nf^4 t^2 ud+38 Br d Hd^2 L Ld Nf^4 t^2 ud+38 d Gl Hd^2 L Ld Nf^4 t^2 ud+38 d Gr Hd^2 L Ld Nf^4 t^2 ud+44 d H Hd^3 L Ld Nf^4 t^2 ud+7/2 d dd^3 H L Nf^5 t^2 ud+7/2 dd^2 e ed H L Nf^5 t^2 ud-7/2 d e ed^2 Hd Ld Nf^5 t^2 ud+7/2 dd^2 H L^2 Ld Nf^5 t^2 ud+55/2 d dd^3 H L Nf^6 t^2 ud+55/2 dd^2 e ed H L Nf^6 t^2 ud+55 d^2 dd ed Hd Ld Nf^6 t^2 ud+55/2 d e ed^2 Hd Ld Nf^6 t^2 ud+55/2 dd^2 H L^2 Ld Nf^6 t^2 ud+55 d ed Hd L Ld^2 Nf^6 t^2 ud+17 Bl^2 dd L Nf^4 Q t^2 ud+25 Bl Br dd L Nf^4 Q t^2 ud+17 Br^2 dd L Nf^4 Q t^2 ud+64 Bl dd Gl L Nf^4 Q t^2 ud+50 Br dd Gl L Nf^4 Q t^2 ud+96 dd Gl^2 L Nf^4 Q t^2 ud+50 Bl dd Gr L Nf^4 Q t^2 ud+64 Br dd Gr L Nf^4 Q t^2 ud+150 dd Gl Gr L Nf^4 Q t^2 ud+96 dd Gr^2 L Nf^4 Q t^2 ud+76 Bl dd H Hd L Nf^4 Q t^2 ud+76 Br dd H Hd L Nf^4 Q t^2 ud+152 dd Gl H Hd L Nf^4 Q t^2 ud+152 dd Gr H Hd L Nf^4 Q t^2 ud+66 dd H^2 Hd^2 L Nf^4 Q t^2 ud+7/2 d dd^2 ed H Nf^5 Q t^2 ud-7/2 dd e ed^2 H Nf^5 Q t^2 ud+165/2 d dd^2 ed H Nf^6 Q t^2 ud+55/2 dd e ed^2 H Nf^6 Q t^2 ud+55 dd e Hd L^2 Nf^6 Q t^2 ud+110 dd ed H L Ld Nf^6 Q t^2 ud-1/2 Bl^2 ed Nf^3 Q^2 t^2 ud-1/2 Bl Br ed Nf^3 Q^2 t^2 ud-3/2 Br^2 ed Nf^3 Q^2 t^2 ud+ed H^2 Hd^2 Nf^3 Q^2 t^2 ud+17/2 Bl^2 ed Nf^4 Q^2 t^2 ud+25/2 Bl Br ed Nf^4 Q^2 t^2 ud+17/2 Br^2 ed Nf^4 Q^2 t^2 ud+32 Bl ed Gl Nf^4 Q^2 t^2 ud+25 Br ed Gl Nf^4 Q^2 t^2 ud+48 ed Gl^2 Nf^4 Q^2 t^2 ud+25 Bl ed Gr Nf^4 Q^2 t^2 ud+32 Br ed Gr Nf^4 Q^2 t^2 ud+75 ed Gl Gr Nf^4 Q^2 t^2 ud+48 ed Gr^2 Nf^4 Q^2 t^2 ud+38 Bl ed H Hd Nf^4 Q^2 t^2 ud+38 Br ed H Hd Nf^4 Q^2 t^2 ud+76 ed Gl H Hd Nf^4 Q^2 t^2 ud+76 ed Gr H Hd Nf^4 Q^2 t^2 ud+33 ed H^2 Hd^2 Nf^4 Q^2 t^2 ud+1/4 Hd L^2 Ld Nf^4 Q^2 t^2 ud-7/2 ed^2 H Ld Nf^5 Q^2 t^2 ud+165 d dd Hd L Nf^6 Q^2 t^2 ud+55 e ed Hd L Nf^6 Q^2 t^2 ud+55/2 ed^2 H Ld Nf^6 Q^2 t^2 ud+275/4 Hd L^2 Ld Nf^6 Q^2 t^2 ud+55 d ed Hd Nf^6 Q^3 t^2 ud+5 Bl^3 Hd Nf^2 Qd t^2 ud+8 Bl^2 Br Hd Nf^2 Qd t^2 ud+10 Bl Br^2 Hd Nf^2 Qd t^2 ud+8 Br^3 Hd Nf^2 Qd t^2 ud+13 Bl^2 Gl Hd Nf^2 Qd t^2 ud+20 Bl Br Gl Hd Nf^2 Qd t^2 ud+10 Br^2 Gl Hd Nf^2 Qd t^2 ud+37 Bl Gl^2 Hd Nf^2 Qd t^2 ud+28 Br Gl^2 Hd Nf^2 Qd t^2 ud+40 Gl^3 Hd Nf^2 Qd t^2 ud+8 Bl^2 Gr Hd Nf^2 Qd t^2 ud+19 Bl Br Gr Hd Nf^2 Qd t^2 ud+23 Br^2 Gr Hd Nf^2 Qd t^2 ud+60 Bl Gl Gr Hd Nf^2 Qd t^2 ud+57 Br Gl Gr Hd Nf^2 Qd t^2 ud+100 Gl^2 Gr Hd Nf^2 Qd t^2 ud+29 Bl Gr^2 Hd Nf^2 Qd t^2 ud+67 Br Gr^2 Hd Nf^2 Qd t^2 ud+95 Gl Gr^2 Hd Nf^2 Qd t^2 ud+73 Gr^3 Hd Nf^2 Qd t^2 ud+13 Bl^2 H Hd^2 Nf^2 Qd t^2 ud+22 Bl Br H Hd^2 Nf^2 Qd t^2 ud+23 Br^2 H Hd^2 Nf^2 Qd t^2 ud+29 Bl Gl H Hd^2 Nf^2 Qd t^2 ud+22 Br Gl H Hd^2 Nf^2 Qd t^2 ud+42 Gl^2 H Hd^2 Nf^2 Qd t^2 ud+22 Bl Gr H Hd^2 Nf^2 Qd t^2 ud+45 Br Gr H Hd^2 Nf^2 Qd t^2 ud+66 Gl Gr H Hd^2 Nf^2 Qd t^2 ud+68 Gr^2 H Hd^2 Nf^2 Qd t^2 ud+13 Bl H^2 Hd^3 Nf^2 Qd t^2 ud+20 Br H^2 Hd^3 Nf^2 Qd t^2 ud+13 Gl H^2 Hd^3 Nf^2 Qd t^2 ud+20 Gr H^2 Hd^3 Nf^2 Qd t^2 ud+10 H^3 Hd^4 Nf^2 Qd t^2 ud+3/2 d^2 dd^2 Hd Nf^4 Qd t^2 ud+3/4 e^2 ed^2 Hd Nf^4 Qd t^2 ud+38 Bl e Hd^2 L Nf^4 Qd t^2 ud+38 Br e Hd^2 L Nf^4 Qd t^2 ud+38 e Gl Hd^2 L Nf^4 Qd t^2 ud+38 e Gr Hd^2 L Nf^4 Qd t^2 ud+44 e H Hd^3 L Nf^4 Qd t^2 ud+12 Bl^2 ed Ld Nf^4 Qd t^2 ud+24 Bl Br ed Ld Nf^4 Qd t^2 ud+30 Br^2 ed Ld Nf^4 Qd t^2 ud+28 Bl ed Gl Ld Nf^4 Qd t^2 ud+24 Br ed Gl Ld Nf^4 Qd t^2 ud+40 ed Gl^2 Ld Nf^4 Qd t^2 ud+24 Bl ed Gr Ld Nf^4 Qd t^2 ud+57 Br ed Gr Ld Nf^4 Qd t^2 ud+72 ed Gl Gr Ld Nf^4 Qd t^2 ud+87 ed Gr^2 Ld Nf^4 Qd t^2 ud+62 Bl ed H Hd Ld Nf^4 Qd t^2 ud+122 Br ed H Hd Ld Nf^4 Qd t^2 ud+62 ed Gl H Hd Ld Nf^4 Qd t^2 ud+122 ed Gr H Hd Ld Nf^4 Qd t^2 ud+87 ed H^2 Hd^2 Ld Nf^4 Qd t^2 ud+3/4 Hd L^2 Ld^2 Nf^4 Qd t^2 ud-7/2 e^2 ed^2 Hd Nf^5 Qd t^2 ud-11/2 ed^2 H Ld^2 Nf^5 Qd t^2 ud-7/2 Hd L^2 Ld^2 Nf^5 Qd t^2 ud+165/2 d^2 dd^2 Hd Nf^6 Qd t^2 ud+110 d dd e ed Hd Nf^6 Qd t^2 ud+55/4 e^2 ed^2 Hd Nf^6 Qd t^2 ud+220 d dd Hd L Ld Nf^6 Qd t^2 ud+110 e ed Hd L Ld Nf^6 Qd t^2 ud+85/2 ed^2 H Ld^2 Nf^6 Qd t^2 ud+275/4 Hd L^2 Ld^2 Nf^6 Qd t^2 ud+76 Bl d Hd^2 Nf^4 Q Qd t^2 ud+76 Br d Hd^2 Nf^4 Q Qd t^2 ud+152 d Gl Hd^2 Nf^4 Q Qd t^2 ud+152 d Gr Hd^2 Nf^4 Q Qd t^2 ud+88 d H Hd^3 Nf^4 Q Qd t^2 ud+7 dd^2 H L Nf^5 Q Qd t^2 ud+165 dd^2 H L Nf^6 Q Qd t^2 ud+220 d ed Hd Ld Nf^6 Q Qd t^2 ud+165 dd ed H Nf^6 Q^2 Qd t^2 ud+7/2 Hd L Nf^5 Q^3 Qd t^2 ud+275/2 Hd L Nf^6 Q^3 Qd t^2 ud+dd Gl Gr Nf^3 Qd^2 t^2 ud+12 Bl^2 dd Nf^4 Qd^2 t^2 ud+24 Bl Br dd Nf^4 Qd^2 t^2 ud+30 Br^2 dd Nf^4 Qd^2 t^2 ud+56 Bl dd Gl Nf^4 Qd^2 t^2 ud+48 Br dd Gl Nf^4 Qd^2 t^2 ud+90 dd Gl^2 Nf^4 Qd^2 t^2 ud+48 Bl dd Gr Nf^4 Qd^2 t^2 ud+114 Br dd Gr Nf^4 Qd^2 t^2 ud+156 dd Gl Gr Nf^4 Qd^2 t^2 ud+186 dd Gr^2 Nf^4 Qd^2 t^2 ud+62 Bl dd H Hd Nf^4 Qd^2 t^2 ud+122 Br dd H Hd Nf^4 Qd^2 t^2 ud+124 dd Gl H Hd Nf^4 Qd^2 t^2 ud+244 dd Gr H Hd Nf^4 Qd^2 t^2 ud+87 dd H^2 Hd^2 Nf^4 Qd^2 t^2 ud+110 dd e Hd L Nf^6 Qd^2 t^2 ud+170 dd ed H Ld Nf^6 Qd^2 t^2 ud+330 d dd Hd Nf^6 Q Qd^2 t^2 ud+110 e ed Hd Nf^6 Q Qd^2 t^2 ud+275 Hd L Ld Nf^6 Q Qd^2 t^2 ud+85 dd^2 H Nf^6 Qd^3 t^2 ud+3/2 Hd Nf^4 Q^2 Qd^3 t^2 ud+275/2 Hd Nf^6 Q^2 Qd^3 t^2 ud+1/4 Hd Ld Nf^3 Qd^4 t^2 ud-1/8 Hd Ld Nf^4 Qd^4 t^2 ud+11/4 Hd Ld Nf^5 Qd^4 t^2 ud+425/8 Hd Ld Nf^6 Qd^4 t^2 ud+12 Bl^2 d Hd^2 Nf^2 t^3 ud+18 Bl Br d Hd^2 Nf^2 t^3 ud+12 Br^2 d Hd^2 Nf^2 t^3 ud+23 Bl d Gl Hd^2 Nf^2 t^3 ud+18 Br d Gl Hd^2 Nf^2 t^3 ud+35 d Gl^2 Hd^2 Nf^2 t^3 ud+18 Bl d Gr Hd^2 Nf^2 t^3 ud+23 Br d Gr Hd^2 Nf^2 t^3 ud+54 d Gl Gr Hd^2 Nf^2 t^3 ud+35 d Gr^2 Hd^2 Nf^2 t^3 ud+24 Bl d H Hd^3 Nf^2 t^3 ud+24 Br d H Hd^3 Nf^2 t^3 ud+24 d Gl H Hd^3 Nf^2 t^3 ud+24 d Gr H Hd^3 Nf^2 t^3 ud+14 d H^2 Hd^4 Nf^2 t^3 ud+Bl dd^2 H L Nf^3 t^3 ud+3/2 Br dd^2 H L Nf^3 t^3 ud+11/2 dd^2 H^2 Hd L Nf^3 t^3 ud+26 Bl dd^2 H L Nf^4 t^3 ud+63/2 Br dd^2 H L Nf^4 t^3 ud+52 dd^2 Gl H L Nf^4 t^3 ud+63 dd^2 Gr H L Nf^4 t^3 ud+105/2 dd^2 H^2 Hd L Nf^4 t^3 ud+34 d e Hd^3 L Nf^4 t^3 ud-3/4 dd^2 e L^2 Nf^4 t^3 ud+52 Bl d ed Hd Ld Nf^4 t^3 ud+63 Br d ed Hd Ld Nf^4 t^3 ud+52 d ed Gl Hd Ld Nf^4 t^3 ud+63 d ed Gr Hd Ld Nf^4 t^3 ud+105 d ed H Hd^2 Ld Nf^4 t^3 ud+3/2 dd^2 e L^2 Nf^5 t^3 ud+69/4 dd^2 e L^2 Nf^6 t^3 ud+20 d ed^2 Ld^2 Nf^6 t^3 ud+52 Bl dd ed H Nf^4 Q t^3 ud+63 Br dd ed H Nf^4 Q t^3 ud+104 dd ed Gl H Nf^4 Q t^3 ud+126 dd ed Gr H Nf^4 Q t^3 ud+105 dd ed H^2 Hd Nf^4 Q t^3 ud+34 d^2 Hd^3 Nf^4 Q t^3 ud+3/2 d dd^2 L Nf^5 Q t^3 ud+207/2 d dd^2 L Nf^6 Q t^3 ud+69 dd e ed L Nf^6 Q t^3 ud+69 dd L^2 Ld Nf^6 Q t^3 ud+3 H Hd^2 L Nf^3 Q^2 t^3 ud-3/4 e ed^2 Nf^4 Q^2 t^3 ud+63 Bl Hd L Nf^4 Q^2 t^3 ud+52 Br Hd L Nf^4 Q^2 t^3 ud+126 Gl Hd L Nf^4 Q^2 t^3 ud+104 Gr Hd L Nf^4 Q^2 t^3 ud+135 H Hd^2 L Nf^4 Q^2 t^3 ud-3/2 d dd ed Nf^5 Q^2 t^3 ud-3/2 e ed^2 Nf^5 Q^2 t^3 ud+207/2 d dd ed Nf^6 Q^2 t^3 ud+69/4 e ed^2 Nf^6 Q^2 t^3 ud+69 ed L Ld Nf^6 Q^2 t^3 ud+104 Bl d dd Hd Nf^4 Qd t^3 ud+126 Br d dd Hd Nf^4 Qd t^3 ud+52 Bl e ed Hd Nf^4 Qd t^3 ud+63 Br e ed Hd Nf^4 Qd t^3 ud+208 d dd Gl Hd Nf^4 Qd t^3 ud+52 e ed Gl Hd Nf^4 Qd t^3 ud+252 d dd Gr Hd Nf^4 Qd t^3 ud+63 e ed Gr Hd Nf^4 Qd t^3 ud+210 d dd H Hd^2 Nf^4 Qd t^3 ud+105 e ed H Hd^2 Nf^4 Qd t^3 ud+104 Bl Hd L Ld Nf^4 Qd t^3 ud+126 Br Hd L Ld Nf^4 Qd t^3 ud+104 Gl Hd L Ld Nf^4 Qd t^3 ud+126 Gr Hd L Ld Nf^4 Qd t^3 ud+270 H Hd^2 L Ld Nf^4 Qd t^3 ud-2 e ed^2 Ld Nf^5 Qd t^3 ud+160 d dd ed Ld Nf^6 Qd t^3 ud+40 e ed^2 Ld Nf^6 Qd t^3 ud+80 ed L Ld^2 Nf^6 Qd t^3 ud+207 dd L Nf^6 Q^2 Qd t^3 ud+69 ed Nf^6 Q^3 Qd t^3 ud+120 d dd^2 Nf^6 Qd^2 t^3 ud+80 dd e ed Nf^6 Qd^2 t^3 ud+160 dd L Ld Nf^6 Qd^2 t^3 ud+104 Bl Hd Nf^4 Q Qd^2 t^3 ud+126 Br Hd Nf^4 Q Qd^2 t^3 ud+208 Gl Hd Nf^4 Q Qd^2 t^3 ud+252 Gr Hd Nf^4 Q Qd^2 t^3 ud+270 H Hd^2 Nf^4 Q Qd^2 t^3 ud+160 ed Ld Nf^6 Q Qd^2 t^3 ud+160 dd Nf^6 Q Qd^3 t^3 ud+dd^2 ed H^2 Nf^3 t^4 ud+28 dd^2 ed H^2 Nf^4 t^4 ud+47 d^2 dd Hd^2 Nf^4 t^4 ud+47 d e ed Hd^2 Nf^4 t^4 ud+101 d Hd^2 L Ld Nf^4 t^4 ud+28 Bl dd L Nf^4 Q t^4 ud+28 Br dd L Nf^4 Q t^4 ud+56 dd Gl L Nf^4 Q t^4 ud+56 dd Gr L Nf^4 Q t^4 ud+202 dd H Hd L Nf^4 Q t^4 ud-Bl ed Nf^3 Q^2 t^4 ud+Br ed Nf^3 Q^2 t^4 ud+14 Bl ed Nf^4 Q^2 t^4 ud+14 Br ed Nf^4 Q^2 t^4 ud+28 ed Gl Nf^4 Q^2 t^4 ud+28 ed Gr Nf^4 Q^2 t^4 ud+101 ed H Hd Nf^4 Q^2 t^4 ud+14 Bl^2 Hd Nf^2 Qd t^4 ud+22 Bl Br Hd Nf^2 Qd t^4 ud+17 Br^2 Hd Nf^2 Qd t^4 ud+25 Bl Gl Hd Nf^2 Qd t^4 ud+22 Br Gl Hd Nf^2 Qd t^4 ud+39 Gl^2 Hd Nf^2 Qd t^4 ud+22 Bl Gr Hd Nf^2 Qd t^4 ud+34 Br Gr Hd Nf^2 Qd t^4 ud+66 Gl Gr Hd Nf^2 Qd t^4 ud+51 Gr^2 Hd Nf^2 Qd t^4 ud+74 Bl H Hd^2 Nf^2 Qd t^4 ud+95 Br H Hd^2 Nf^2 Qd t^4 ud+74 Gl H Hd^2 Nf^2 Qd t^4 ud+95 Gr H Hd^2 Nf^2 Qd t^4 ud+88 H^2 Hd^3 Nf^2 Qd t^4 ud+101 e Hd^2 L Nf^4 Qd t^4 ud+25 Bl ed Ld Nf^4 Qd t^4 ud+40 Br ed Ld Nf^4 Qd t^4 ud+25 ed Gl Ld Nf^4 Qd t^4 ud+40 ed Gr Ld Nf^4 Qd t^4 ud+244 ed H Hd Ld Nf^4 Qd t^4 ud+202 d Hd^2 Nf^4 Q Qd t^4 ud+25 Bl dd Nf^4 Qd^2 t^4 ud+40 Br dd Nf^4 Qd^2 t^4 ud+50 dd Gl Nf^4 Qd^2 t^4 ud+80 dd Gr Nf^4 Qd^2 t^4 ud+244 dd H Hd Nf^4 Qd^2 t^4 ud+17 Bl d Hd^2 Nf^2 t^5 ud+17 Br d Hd^2 Nf^2 t^5 ud+17 d Gl Hd^2 Nf^2 t^5 ud+17 d Gr Hd^2 Nf^2 t^5 ud+48 d H Hd^3 Nf^2 t^5 ud+dd^2 H L Nf^3 t^5 ud+20 dd^2 H L Nf^4 t^5 ud+40 d ed Hd Ld Nf^4 t^5 ud+40 dd ed H Nf^4 Q t^5 ud+40 Hd L Nf^4 Q^2 t^5 ud+80 d dd Hd Nf^4 Qd t^5 ud+40 e ed Hd Nf^4 Qd t^5 ud+80 Hd L Ld Nf^4 Qd t^5 ud+80 Hd Nf^4 Q Qd^2 t^5 ud+4 dd L Nf^4 Q t^6 ud+2 ed Nf^4 Q^2 t^6 ud+3 Bl Hd Nf^2 Qd t^6 ud+4 Br Hd Nf^2 Qd t^6 ud+3 Gl Hd Nf^2 Qd t^6 ud+4 Gr Hd Nf^2 Qd t^6 ud+50 H Hd^2 Nf^2 Qd t^6 ud+5 ed Ld Nf^4 Qd t^6 ud+5 dd Nf^4 Qd^2 t^6 ud+2 d Hd^2 Nf^2 t^7 ud+2 Bl^3 d dd Nf^4 u ud+2 Bl^2 Br d dd Nf^4 u ud+2 Bl Br^2 d dd Nf^4 u ud+2 Br^3 d dd Nf^4 u ud+2/9 d^3 dd^3 Nf^4 u ud+Bl^3 e ed Nf^4 u ud+Bl^2 Br e ed Nf^4 u ud+Bl Br^2 e ed Nf^4 u ud+Br^3 e ed Nf^4 u ud+1/9 e^3 ed^3 Nf^4 u ud+8 Bl^2 d dd Gl Nf^4 u ud+8 Bl Br d dd Gl Nf^4 u ud+4 Br^2 d dd Gl Nf^4 u ud+2 Bl^2 e ed Gl Nf^4 u ud+2 Bl Br e ed Gl Nf^4 u ud+Br^2 e ed Gl Nf^4 u ud+26 Bl d dd Gl^2 Nf^4 u ud+13 Br d dd Gl^2 Nf^4 u ud+6 Bl e ed Gl^2 Nf^4 u ud+3 Br e ed Gl^2 Nf^4 u ud+34 d dd Gl^3 Nf^4 u ud+7 e ed Gl^3 Nf^4 u ud+4 Bl^2 d dd Gr Nf^4 u ud+8 Bl Br d dd Gr Nf^4 u ud+8 Br^2 d dd Gr Nf^4 u ud+Bl^2 e ed Gr Nf^4 u ud+2 Bl Br e ed Gr Nf^4 u ud+2 Br^2 e ed Gr Nf^4 u ud+26 Bl d dd Gl Gr Nf^4 u ud+26 Br d dd Gl Gr Nf^4 u ud+6 Bl e ed Gl Gr Nf^4 u ud+6 Br e ed Gl Gr Nf^4 u ud+50 d dd Gl^2 Gr Nf^4 u ud+10 e ed Gl^2 Gr Nf^4 u ud+13 Bl d dd Gr^2 Nf^4 u ud+26 Br d dd Gr^2 Nf^4 u ud+3 Bl e ed Gr^2 Nf^4 u ud+6 Br e ed Gr^2 Nf^4 u ud+50 d dd Gl Gr^2 Nf^4 u ud+10 e ed Gl Gr^2 Nf^4 u ud+34 d dd Gr^3 Nf^4 u ud+7 e ed Gr^3 Nf^4 u ud+2 Bl^2 d dd H Hd Nf^4 u ud+2 Bl Br d dd H Hd Nf^4 u ud+2 Br^2 d dd H Hd Nf^4 u ud+Bl^2 e ed H Hd Nf^4 u ud+Bl Br e ed H Hd Nf^4 u ud+Br^2 e ed H Hd Nf^4 u ud+8 Bl d dd Gl H Hd Nf^4 u ud+4 Br d dd Gl H Hd Nf^4 u ud+2 Bl e ed Gl H Hd Nf^4 u ud+Br e ed Gl H Hd Nf^4 u ud+13 d dd Gl^2 H Hd Nf^4 u ud+3 e ed Gl^2 H Hd Nf^4 u ud+4 Bl d dd Gr H Hd Nf^4 u ud+8 Br d dd Gr H Hd Nf^4 u ud+Bl e ed Gr H Hd Nf^4 u ud+2 Br e ed Gr H Hd Nf^4 u ud+13 d dd Gl Gr H Hd Nf^4 u ud+3 e ed Gl Gr H Hd Nf^4 u ud+13 d dd Gr^2 H Hd Nf^4 u ud+3 e ed Gr^2 H Hd Nf^4 u ud+2 Bl d dd H^2 Hd^2 Nf^4 u ud+2 Br d dd H^2 Hd^2 Nf^4 u ud+Bl e ed H^2 Hd^2 Nf^4 u ud+Br e ed H^2 Hd^2 Nf^4 u ud+4 d dd Gl H^2 Hd^2 Nf^4 u ud+e ed Gl H^2 Hd^2 Nf^4 u ud+4 d dd Gr H^2 Hd^2 Nf^4 u ud+e ed Gr H^2 Hd^2 Nf^4 u ud+2 d dd H^3 Hd^3 Nf^4 u ud+e ed H^3 Hd^3 Nf^4 u ud+Bl^3 L Ld Nf^4 u ud+Bl^2 Br L Ld Nf^4 u ud+Bl Br^2 L Ld Nf^4 u ud+Br^3 L Ld Nf^4 u ud+2 Bl^2 Gl L Ld Nf^4 u ud+2 Bl Br Gl L Ld Nf^4 u ud+Br^2 Gl L Ld Nf^4 u ud+6 Bl Gl^2 L Ld Nf^4 u ud+3 Br Gl^2 L Ld Nf^4 u ud+7 Gl^3 L Ld Nf^4 u ud+Bl^2 Gr L Ld Nf^4 u ud+2 Bl Br Gr L Ld Nf^4 u ud+2 Br^2 Gr L Ld Nf^4 u ud+6 Bl Gl Gr L Ld Nf^4 u ud+6 Br Gl Gr L Ld Nf^4 u ud+10 Gl^2 Gr L Ld Nf^4 u ud+3 Bl Gr^2 L Ld Nf^4 u ud+6 Br Gr^2 L Ld Nf^4 u ud+10 Gl Gr^2 L Ld Nf^4 u ud+7 Gr^3 L Ld Nf^4 u ud+2 Bl^2 H Hd L Ld Nf^4 u ud+2 Bl Br H Hd L Ld Nf^4 u ud+2 Br^2 H Hd L Ld Nf^4 u ud+4 Bl Gl H Hd L Ld Nf^4 u ud+2 Br Gl H Hd L Ld Nf^4 u ud+6 Gl^2 H Hd L Ld Nf^4 u ud+2 Bl Gr H Hd L Ld Nf^4 u ud+4 Br Gr H Hd L Ld Nf^4 u ud+6 Gl Gr H Hd L Ld Nf^4 u ud+6 Gr^2 H Hd L Ld Nf^4 u ud+2 Bl H^2 Hd^2 L Ld Nf^4 u ud+2 Br H^2 Hd^2 L Ld Nf^4 u ud+2 Gl H^2 Hd^2 L Ld Nf^4 u ud+2 Gr H^2 Hd^2 L Ld Nf^4 u ud+2 H^3 Hd^3 L Ld Nf^4 u ud+2/9 L^3 Ld^3 Nf^4 u ud-1/2 Bl e^2 ed Hd L Nf^5 u ud-1/2 e^2 ed Gl Hd L Nf^5 u ud-1/2 Br e ed^2 H Ld Nf^5 u ud-1/2 e ed^2 Gr H Ld Nf^5 u ud+2/9 d^3 dd^3 Nf^6 u ud-2/9 e^3 ed^3 Nf^6 u ud+6 Bl d dd e Hd L Nf^6 u ud+4 Br d dd e Hd L Nf^6 u ud+3/2 Bl e^2 ed Hd L Nf^6 u ud+Br e^2 ed Hd L Nf^6 u ud+12 d dd e Gl Hd L Nf^6 u ud+3/2 e^2 ed Gl Hd L Nf^6 u ud+8 d dd e Gr Hd L Nf^6 u ud+e^2 ed Gr Hd L Nf^6 u ud+4 d dd e H Hd^2 L Nf^6 u ud+e^2 ed H Hd^2 L Nf^6 u ud+4 Bl d dd ed H Ld Nf^6 u ud+6 Br d dd ed H Ld Nf^6 u ud+Bl e ed^2 H Ld Nf^6 u ud+3/2 Br e ed^2 H Ld Nf^6 u ud+8 d dd ed Gl H Ld Nf^6 u ud+e ed^2 Gl H Ld Nf^6 u ud+12 d dd ed Gr H Ld Nf^6 u ud+3/2 e ed^2 Gr H Ld Nf^6 u ud+4 d dd ed H^2 Hd Ld Nf^6 u ud+e ed^2 H^2 Hd Ld Nf^6 u ud+3 Bl e Hd L^2 Ld Nf^6 u ud+2 Br e Hd L^2 Ld Nf^6 u ud+3 e Gl Hd L^2 Ld Nf^6 u ud+2 e Gr Hd L^2 Ld Nf^6 u ud+3 e H Hd^2 L^2 Ld Nf^6 u ud+2 Bl ed H L Ld^2 Nf^6 u ud+3 Br ed H L Ld^2 Nf^6 u ud+2 ed Gl H L Ld^2 Nf^6 u ud+3 ed Gr H L Ld^2 Nf^6 u ud+3 ed H^2 Hd L Ld^2 Nf^6 u ud+2/9 L^3 Ld^3 Nf^6 u ud+23/9 d^3 dd^3 Nf^8 u ud+6 d^2 dd^2 e ed Nf^8 u ud+2 d dd e^2 ed^2 Nf^8 u ud+1/9 e^3 ed^3 Nf^8 u ud+6 d^2 dd^2 L Ld Nf^8 u ud+8 d dd e ed L Ld Nf^8 u ud+e^2 ed^2 L Ld Nf^8 u ud+4 d dd L^2 Ld^2 Nf^8 u ud+2 e ed L^2 Ld^2 Nf^8 u ud+5/9 L^3 Ld^3 Nf^8 u ud-1/2 d^2 dd Gl Hd Nf^5 Q u ud+9 Bl d^2 dd Hd Nf^6 Q u ud+6 Br d^2 dd Hd Nf^6 Q u ud+6 Bl d e ed Hd Nf^6 Q u ud+4 Br d e ed Hd Nf^6 Q u ud+51/2 d^2 dd Gl Hd Nf^6 Q u ud+12 d e ed Gl Hd Nf^6 Q u ud+17 d^2 dd Gr Hd Nf^6 Q u ud+8 d e ed Gr Hd Nf^6 Q u ud+6 d^2 dd H Hd^2 Nf^6 Q u ud+4 d e ed H Hd^2 Nf^6 Q u ud+12 Bl d Hd L Ld Nf^6 Q u ud+8 Br d Hd L Ld Nf^6 Q u ud+24 d Gl Hd L Ld Nf^6 Q u ud+16 d Gr Hd L Ld Nf^6 Q u ud+12 d H Hd^2 L Ld Nf^6 Q u ud+12 d^2 dd ed Ld Nf^8 Q u ud+4 d e ed^2 Ld Nf^8 Q u ud+8 d ed L Ld^2 Nf^8 Q u ud+9 Bl dd H L Nf^6 Q^2 u ud+6 Br dd H L Nf^6 Q^2 u ud+24 dd Gl H L Nf^6 Q^2 u ud+16 dd Gr H L Nf^6 Q^2 u ud+9 dd H^2 Hd L Nf^6 Q^2 u ud-1/2 dd e L^2 Nf^6 Q^2 u ud+15/2 dd e L^2 Nf^8 Q^2 u ud-1/3 ed Gr H Nf^4 Q^3 u ud+3 Bl ed H Nf^6 Q^3 u ud+2 Br ed H Nf^6 Q^3 u ud+8 ed Gl H Nf^6 Q^3 u ud+16/3 ed Gr H Nf^6 Q^3 u ud+3 ed H^2 Hd Nf^6 Q^3 u ud-1/3 d dd L Nf^6 Q^3 u ud-1/4 L^2 Ld Nf^6 Q^3 u ud+55/3 d dd L Nf^8 Q^3 u ud+5 e ed L Nf^8 Q^3 u ud+25/4 L^2 Ld Nf^8 Q^3 u ud-7/12 d ed Nf^6 Q^4 u ud+55/12 d ed Nf^8 Q^4 u ud-1/2 d dd^2 Gr H Nf^5 Qd u ud+6 Bl d dd^2 H Nf^6 Qd u ud+9 Br d dd^2 H Nf^6 Qd u ud+4 Bl dd e ed H Nf^6 Qd u ud+6 Br dd e ed H Nf^6 Qd u ud+17 d dd^2 Gl H Nf^6 Qd u ud+8 dd e ed Gl H Nf^6 Qd u ud+51/2 d dd^2 Gr H Nf^6 Qd u ud+12 dd e ed Gr H Nf^6 Qd u ud+6 d dd^2 H^2 Hd Nf^6 Qd u ud+4 dd e ed H^2 Hd Nf^6 Qd u ud+8 Bl dd H L Ld Nf^6 Qd u ud+12 Br dd H L Ld Nf^6 Qd u ud+16 dd Gl H L Ld Nf^6 Qd u ud+24 dd Gr H L Ld Nf^6 Qd u ud+12 dd H^2 Hd L Ld Nf^6 Qd u ud+12 d dd^2 e L Nf^8 Qd u ud+4 dd e^2 ed L Nf^8 Qd u ud+8 dd e L^2 Ld Nf^8 Qd u ud+2 Bl^3 Nf^4 Q Qd u ud+2 Bl^2 Br Nf^4 Q Qd u ud+2 Bl Br^2 Nf^4 Q Qd u ud+2 Br^3 Nf^4 Q Qd u ud+8 Bl^2 Gl Nf^4 Q Qd u ud+8 Bl Br Gl Nf^4 Q Qd u ud+4 Br^2 Gl Nf^4 Q Qd u ud+26 Bl Gl^2 Nf^4 Q Qd u ud+13 Br Gl^2 Nf^4 Q Qd u ud+34 Gl^3 Nf^4 Q Qd u ud+4 Bl^2 Gr Nf^4 Q Qd u ud+8 Bl Br Gr Nf^4 Q Qd u ud+8 Br^2 Gr Nf^4 Q Qd u ud+26 Bl Gl Gr Nf^4 Q Qd u ud+26 Br Gl Gr Nf^4 Q Qd u ud+50 Gl^2 Gr Nf^4 Q Qd u ud+13 Bl Gr^2 Nf^4 Q Qd u ud+26 Br Gr^2 Nf^4 Q Qd u ud+50 Gl Gr^2 Nf^4 Q Qd u ud+34 Gr^3 Nf^4 Q Qd u ud+4 Bl^2 H Hd Nf^4 Q Qd u ud+4 Bl Br H Hd Nf^4 Q Qd u ud+4 Br^2 H Hd Nf^4 Q Qd u ud+16 Bl Gl H Hd Nf^4 Q Qd u ud+8 Br Gl H Hd Nf^4 Q Qd u ud+26 Gl^2 H Hd Nf^4 Q Qd u ud+8 Bl Gr H Hd Nf^4 Q Qd u ud+16 Br Gr H Hd Nf^4 Q Qd u ud+26 Gl Gr H Hd Nf^4 Q Qd u ud+26 Gr^2 H Hd Nf^4 Q Qd u ud+4 Bl H^2 Hd^2 Nf^4 Q Qd u ud+4 Br H^2 Hd^2 Nf^4 Q Qd u ud+8 Gl H^2 Hd^2 Nf^4 Q Qd u ud+8 Gr H^2 Hd^2 Nf^4 Q Qd u ud+4 H^3 Hd^3 Nf^4 Q Qd u ud+12 Bl e Hd L Nf^6 Q Qd u ud+8 Br e Hd L Nf^6 Q Qd u ud+24 e Gl Hd L Nf^6 Q Qd u ud+16 e Gr Hd L Nf^6 Q Qd u ud+12 e H Hd^2 L Nf^6 Q Qd u ud+8 Bl ed H Ld Nf^6 Q Qd u ud+12 Br ed H Ld Nf^6 Q Qd u ud+16 ed Gl H Ld Nf^6 Q Qd u ud+24 ed Gr H Ld Nf^6 Q Qd u ud+12 ed H^2 Hd Ld Nf^6 Q Qd u ud+23 d^2 dd^2 Nf^8 Q Qd u ud+24 d dd e ed Nf^8 Q Qd u ud+2 e^2 ed^2 Nf^8 Q Qd u ud+48 d dd L Ld Nf^8 Q Qd u ud+16 e ed L Ld Nf^8 Q Qd u ud+10 L^2 Ld^2 Nf^8 Q Qd u ud+18 Bl d Hd Nf^6 Q^2 Qd u ud+12 Br d Hd Nf^6 Q^2 Qd u ud+51 d Gl Hd Nf^6 Q^2 Qd u ud+34 d Gr Hd Nf^6 Q^2 Qd u ud+18 d H Hd^2 Nf^6 Q^2 Qd u ud+24 d ed Ld Nf^8 Q^2 Qd u ud-1/4 L Nf^5 Q^4 Qd u ud-11/24 L Nf^6 Q^4 Qd u ud+1/4 L Nf^7 Q^4 Qd u ud+275/24 L Nf^8 Q^4 Qd u ud+6 Bl d Hd Ld Nf^6 Qd^2 u ud+9 Br d Hd Ld Nf^6 Qd^2 u ud+16 d Gl Hd Ld Nf^6 Qd^2 u ud+24 d Gr Hd Ld Nf^6 Qd^2 u ud+9 d H Hd^2 Ld Nf^6 Qd^2 u ud-1/2 d ed Ld^2 Nf^6 Qd^2 u ud+15/2 d ed Ld^2 Nf^8 Qd^2 u ud+12 Bl dd H Nf^6 Q Qd^2 u ud+18 Br dd H Nf^6 Q Qd^2 u ud+34 dd Gl H Nf^6 Q Qd^2 u ud+51 dd Gr H Nf^6 Q Qd^2 u ud+18 dd H^2 Hd Nf^6 Q Qd^2 u ud+24 dd e L Nf^8 Q Qd^2 u ud+46 d dd Nf^8 Q^2 Qd^2 u ud+12 e ed Nf^8 Q^2 Qd^2 u ud+30 L Ld Nf^8 Q^2 Qd^2 u ud-1/3 e Gl Hd Nf^4 Qd^3 u ud+2 Bl e Hd Nf^6 Qd^3 u ud+3 Br e Hd Nf^6 Qd^3 u ud+16/3 e Gl Hd Nf^6 Qd^3 u ud+8 e Gr Hd Nf^6 Qd^3 u ud+3 e H Hd^2 Nf^6 Qd^3 u ud-1/3 d dd Ld Nf^6 Qd^3 u ud-1/4 L Ld^2 Nf^6 Qd^3 u ud+55/3 d dd Ld Nf^8 Qd^3 u ud+5 e ed Ld Nf^8 Qd^3 u ud+25/4 L Ld^2 Nf^8 Qd^3 u ud+4/9 Nf^4 Q^3 Qd^3 u ud-2/9 Nf^6 Q^3 Qd^3 u ud+115/9 Nf^8 Q^3 Qd^3 u ud-7/12 dd e Nf^6 Qd^4 u ud+55/12 dd e Nf^8 Qd^4 u ud-1/4 Ld Nf^5 Q Qd^4 u ud-11/24 Ld Nf^6 Q Qd^4 u ud+1/4 Ld Nf^7 Q Qd^4 u ud+275/24 Ld Nf^8 Q Qd^4 u ud+2 Bl^3 Br Nf^2 t u ud+Bl^2 Br^2 Nf^2 t u ud+2 Bl Br^3 Nf^2 t u ud+3 Bl^3 Gl Nf^2 t u ud+5 Bl^2 Br Gl Nf^2 t u ud+3 Bl Br^2 Gl Nf^2 t u ud+2 Br^3 Gl Nf^2 t u ud+13 Bl^2 Gl^2 Nf^2 t u ud+14 Bl Br Gl^2 Nf^2 t u ud+4 Br^2 Gl^2 Nf^2 t u ud+28 Bl Gl^3 Nf^2 t u ud+15 Br Gl^3 Nf^2 t u ud+26 Gl^4 Nf^2 t u ud+2 Bl^3 Gr Nf^2 t u ud+3 Bl^2 Br Gr Nf^2 t u ud+5 Bl Br^2 Gr Nf^2 t u ud+3 Br^3 Gr Nf^2 t u ud+15 Bl^2 Gl Gr Nf^2 t u ud+24 Bl Br Gl Gr Nf^2 t u ud+15 Br^2 Gl Gr Nf^2 t u ud+45 Bl Gl^2 Gr Nf^2 t u ud+40 Br Gl^2 Gr Nf^2 t u ud+60 Gl^3 Gr Nf^2 t u ud+4 Bl^2 Gr^2 Nf^2 t u ud+14 Bl Br Gr^2 Nf^2 t u ud+13 Br^2 Gr^2 Nf^2 t u ud+40 Bl Gl Gr^2 Nf^2 t u ud+45 Br Gl Gr^2 Nf^2 t u ud+80 Gl^2 Gr^2 Nf^2 t u ud+15 Bl Gr^3 Nf^2 t u ud+28 Br Gr^3 Nf^2 t u ud+60 Gl Gr^3 Nf^2 t u ud+26 Gr^4 Nf^2 t u ud+3 Bl^3 H Hd Nf^2 t u ud+3 Bl^2 Br H Hd Nf^2 t u ud+3 Bl Br^2 H Hd Nf^2 t u ud+3 Br^3 H Hd Nf^2 t u ud+7 Bl^2 Gl H Hd Nf^2 t u ud+7 Bl Br Gl H Hd Nf^2 t u ud+3 Br^2 Gl H Hd Nf^2 t u ud+20 Bl Gl^2 H Hd Nf^2 t u ud+10 Br Gl^2 H Hd Nf^2 t u ud+22 Gl^3 H Hd Nf^2 t u ud+3 Bl^2 Gr H Hd Nf^2 t u ud+7 Bl Br Gr H Hd Nf^2 t u ud+7 Br^2 Gr H Hd Nf^2 t u ud+21 Bl Gl Gr H Hd Nf^2 t u ud+21 Br Gl Gr H Hd Nf^2 t u ud+35 Gl^2 Gr H Hd Nf^2 t u ud+10 Bl Gr^2 H Hd Nf^2 t u ud+20 Br Gr^2 H Hd Nf^2 t u ud+35 Gl Gr^2 H Hd Nf^2 t u ud+22 Gr^3 H Hd Nf^2 t u ud+2 Bl^2 H^2 Hd^2 Nf^2 t u ud+3 Bl Br H^2 Hd^2 Nf^2 t u ud+2 Br^2 H^2 Hd^2 Nf^2 t u ud+5 Bl Gl H^2 Hd^2 Nf^2 t u ud+3 Br Gl H^2 Hd^2 Nf^2 t u ud+7 Gl^2 H^2 Hd^2 Nf^2 t u ud+3 Bl Gr H^2 Hd^2 Nf^2 t u ud+5 Br Gr H^2 Hd^2 Nf^2 t u ud+9 Gl Gr H^2 Hd^2 Nf^2 t u ud+7 Gr^2 H^2 Hd^2 Nf^2 t u ud+2 Bl H^3 Hd^3 Nf^2 t u ud+2 Br H^3 Hd^3 Nf^2 t u ud+2 Gl H^3 Hd^3 Nf^2 t u ud+2 Gr H^3 Hd^3 Nf^2 t u ud+H^4 Hd^4 Nf^2 t u ud+1/2 Bl d^2 dd^2 Nf^4 t u ud+1/2 Br d^2 dd^2 Nf^4 t u ud+1/4 Bl e^2 ed^2 Nf^4 t u ud+1/4 Br e^2 ed^2 Nf^4 t u ud+1/4 d^2 dd^2 Gl Nf^4 t u ud+1/4 e^2 ed^2 Gl Nf^4 t u ud+1/4 d^2 dd^2 Gr Nf^4 t u ud+1/4 e^2 ed^2 Gr Nf^4 t u ud+9 Bl^2 e Hd L Nf^4 t u ud+10 Bl Br e Hd L Nf^4 t u ud+5 Br^2 e Hd L Nf^4 t u ud+18 Bl e Gl Hd L Nf^4 t u ud+10 Br e Gl Hd L Nf^4 t u ud+27 e Gl^2 Hd L Nf^4 t u ud+10 Bl e Gr Hd L Nf^4 t u ud+12 Br e Gr Hd L Nf^4 t u ud+30 e Gl Gr Hd L Nf^4 t u ud+17 e Gr^2 Hd L Nf^4 t u ud+13 Bl e H Hd^2 L Nf^4 t u ud+9 Br e H Hd^2 L Nf^4 t u ud+13 e Gl H Hd^2 L Nf^4 t u ud+9 e Gr H Hd^2 L Nf^4 t u ud+7 e H^2 Hd^3 L Nf^4 t u ud-1/2 e^2 Hd^2 L^2 Nf^4 t u ud+5 Bl^2 ed H Ld Nf^4 t u ud+10 Bl Br ed H Ld Nf^4 t u ud+9 Br^2 ed H Ld Nf^4 t u ud+12 Bl ed Gl H Ld Nf^4 t u ud+10 Br ed Gl H Ld Nf^4 t u ud+17 ed Gl^2 H Ld Nf^4 t u ud+10 Bl ed Gr H Ld Nf^4 t u ud+18 Br ed Gr H Ld Nf^4 t u ud+30 ed Gl Gr H Ld Nf^4 t u ud+27 ed Gr^2 H Ld Nf^4 t u ud+9 Bl ed H^2 Hd Ld Nf^4 t u ud+13 Br ed H^2 Hd Ld Nf^4 t u ud+9 ed Gl H^2 Hd Ld Nf^4 t u ud+13 ed Gr H^2 Hd Ld Nf^4 t u ud+7 ed H^3 Hd^2 Ld Nf^4 t u ud-1/2 ed^2 H^2 Ld^2 Nf^4 t u ud+1/2 Bl L^2 Ld^2 Nf^4 t u ud+1/2 Br L^2 Ld^2 Nf^4 t u ud+1/2 Gl L^2 Ld^2 Nf^4 t u ud+1/2 Gr L^2 Ld^2 Nf^4 t u ud-3/2 Bl e^2 ed^2 Nf^5 t u ud-3/2 Br e^2 ed^2 Nf^5 t u ud-3/2 d^2 dd^2 Gl Nf^5 t u ud-3/2 e^2 ed^2 Gl Nf^5 t u ud-3/2 d^2 dd^2 Gr Nf^5 t u ud-3/2 e^2 ed^2 Gr Nf^5 t u ud-e^2 ed^2 H Hd Nf^5 t u ud-3/2 e^2 Hd^2 L^2 Nf^5 t u ud-3/2 ed^2 H^2 Ld^2 Nf^5 t u ud-H Hd L^2 Ld^2 Nf^5 t u ud+51/2 Bl d^2 dd^2 Nf^6 t u ud+51/2 Br d^2 dd^2 Nf^6 t u ud+34 Bl d dd e ed Nf^6 t u ud+34 Br d dd e ed Nf^6 t u ud+17/4 Bl e^2 ed^2 Nf^6 t u ud+17/4 Br e^2 ed^2 Nf^6 t u ud+289/4 d^2 dd^2 Gl Nf^6 t u ud+68 d dd e ed Gl Nf^6 t u ud+17/4 e^2 ed^2 Gl Nf^6 t u ud+289/4 d^2 dd^2 Gr Nf^6 t u ud+68 d dd e ed Gr Nf^6 t u ud+17/4 e^2 ed^2 Gr Nf^6 t u ud+24 d^2 dd^2 H Hd Nf^6 t u ud+32 d dd e ed H Hd Nf^6 t u ud+4 e^2 ed^2 H Hd Nf^6 t u ud+5 e^2 Hd^2 L^2 Nf^6 t u ud+34 Bl d dd L Ld Nf^6 t u ud+34 Br d dd L Ld Nf^6 t u ud+17 Bl e ed L Ld Nf^6 t u ud+17 Br e ed L Ld Nf^6 t u ud+68 d dd Gl L Ld Nf^6 t u ud+17 e ed Gl L Ld Nf^6 t u ud+68 d dd Gr L Ld Nf^6 t u ud+17 e ed Gr L Ld Nf^6 t u ud+64 d dd H Hd L Ld Nf^6 t u ud+32 e ed H Hd L Ld Nf^6 t u ud+5 ed^2 H^2 Ld^2 Nf^6 t u ud+17/2 Bl L^2 Ld^2 Nf^6 t u ud+17/2 Br L^2 Ld^2 Nf^6 t u ud+17/2 Gl L^2 Ld^2 Nf^6 t u ud+17/2 Gr L^2 Ld^2 Nf^6 t u ud+20 H Hd L^2 Ld^2 Nf^6 t u ud+18 Bl^2 d Hd Nf^4 Q t u ud+20 Bl Br d Hd Nf^4 Q t u ud+10 Br^2 d Hd Nf^4 Q t u ud+72 Bl d Gl Hd Nf^4 Q t u ud+40 Br d Gl Hd Nf^4 Q t u ud+117 d Gl^2 Hd Nf^4 Q t u ud+40 Bl d Gr Hd Nf^4 Q t u ud+48 Br d Gr Hd Nf^4 Q t u ud+130 d Gl Gr Hd Nf^4 Q t u ud+77 d Gr^2 Hd Nf^4 Q t u ud+26 Bl d H Hd^2 Nf^4 Q t u ud+18 Br d H Hd^2 Nf^4 Q t u ud+52 d Gl H Hd^2 Nf^4 Q t u ud+36 d Gr H Hd^2 Nf^4 Q t u ud+14 d H^2 Hd^3 Nf^4 Q t u ud+dd^2 H^2 L Nf^5 Q t u ud+24 dd^2 H^2 L Nf^6 Q t u ud+40 d e Hd^2 L Nf^6 Q t u ud+34 Bl d ed Ld Nf^6 Q t u ud+34 Br d ed Ld Nf^6 Q t u ud+68 d ed Gl Ld Nf^6 Q t u ud+68 d ed Gr Ld Nf^6 Q t u ud+64 d ed H Hd Ld Nf^6 Q t u ud-d^2 Hd^2 Nf^4 Q^2 t u ud+dd ed H^2 Nf^5 Q^2 t u ud+24 dd ed H^2 Nf^6 Q^2 t u ud+30 d^2 Hd^2 Nf^6 Q^2 t u ud+1/3 Gl L Nf^4 Q^3 t u ud+2 H Hd L Nf^5 Q^3 t u ud+25 Bl L Nf^6 Q^3 t u ud+15 Br L Nf^6 Q^3 t u ud+200/3 Gl L Nf^6 Q^3 t u ud+40 Gr L Nf^6 Q^3 t u ud+50 H Hd L Nf^6 Q^3 t u ud+10 Bl^2 dd H Nf^4 Qd t u ud+20 Bl Br dd H Nf^4 Qd t u ud+18 Br^2 dd H Nf^4 Qd t u ud+48 Bl dd Gl H Nf^4 Qd t u ud+40 Br dd Gl H Nf^4 Qd t u ud+77 dd Gl^2 H Nf^4 Qd t u ud+40 Bl dd Gr H Nf^4 Qd t u ud+72 Br dd Gr H Nf^4 Qd t u ud+130 dd Gl Gr H Nf^4 Qd t u ud+117 dd Gr^2 H Nf^4 Qd t u ud+18 Bl dd H^2 Hd Nf^4 Qd t u ud+26 Br dd H^2 Hd Nf^4 Qd t u ud+36 dd Gl H^2 Hd Nf^4 Qd t u ud+52 dd Gr H^2 Hd Nf^4 Qd t u ud+14 dd H^3 Hd^2 Nf^4 Qd t u ud+d^2 Hd^2 Ld Nf^5 Qd t u ud+34 Bl dd e L Nf^6 Qd t u ud+34 Br dd e L Nf^6 Qd t u ud+68 dd e Gl L Nf^6 Qd t u ud+68 dd e Gr L Nf^6 Qd t u ud+64 dd e H Hd L Nf^6 Qd t u ud+40 dd ed H^2 Ld Nf^6 Qd t u ud+24 d^2 Hd^2 Ld Nf^6 Qd t u ud+102 Bl d dd Nf^6 Q Qd t u ud+102 Br d dd Nf^6 Q Qd t u ud+34 Bl e ed Nf^6 Q Qd t u ud+34 Br e ed Nf^6 Q Qd t u ud+289 d dd Gl Nf^6 Q Qd t u ud+68 e ed Gl Nf^6 Q Qd t u ud+289 d dd Gr Nf^6 Q Qd t u ud+68 e ed Gr Nf^6 Q Qd t u ud+192 d dd H Hd Nf^6 Q Qd t u ud+64 e ed H Hd Nf^6 Q Qd t u ud+68 Bl L Ld Nf^6 Q Qd t u ud+68 Br L Ld Nf^6 Q Qd t u ud+136 Gl L Ld Nf^6 Q Qd t u ud+136 Gr L Ld Nf^6 Q Qd t u ud+160 H Hd L Ld Nf^6 Q Qd t u ud-dd^2 H^2 Nf^4 Qd^2 t u ud+d e Hd^2 Nf^5 Qd^2 t u ud+30 dd^2 H^2 Nf^6 Qd^2 t u ud+24 d e Hd^2 Nf^6 Qd^2 t u ud+Bl Nf^4 Q^2 Qd^2 t u ud+Br Nf^4 Q^2 Qd^2 t u ud+1/2 Gl Nf^4 Q^2 Qd^2 t u ud+1/2 Gr Nf^4 Q^2 Qd^2 t u ud+51 Bl Nf^6 Q^2 Qd^2 t u ud+51 Br Nf^6 Q^2 Qd^2 t u ud+289/2 Gl Nf^6 Q^2 Qd^2 t u ud+289/2 Gr Nf^6 Q^2 Qd^2 t u ud+120 H Hd Nf^6 Q^2 Qd^2 t u ud+1/3 Gr Ld Nf^4 Qd^3 t u ud+2 H Hd Ld Nf^5 Qd^3 t u ud+15 Bl Ld Nf^6 Qd^3 t u ud+25 Br Ld Nf^6 Qd^3 t u ud+40 Gl Ld Nf^6 Qd^3 t u ud+200/3 Gr Ld Nf^6 Qd^3 t u ud+50 H Hd Ld Nf^6 Qd^3 t u ud+34 Bl^2 d dd Nf^4 t^2 u ud+50 Bl Br d dd Nf^4 t^2 u ud+34 Br^2 d dd Nf^4 t^2 u ud+17 Bl^2 e ed Nf^4 t^2 u ud+25 Bl Br e ed Nf^4 t^2 u ud+17 Br^2 e ed Nf^4 t^2 u ud+128 Bl d dd Gl Nf^4 t^2 u ud+100 Br d dd Gl Nf^4 t^2 u ud+32 Bl e ed Gl Nf^4 t^2 u ud+25 Br e ed Gl Nf^4 t^2 u ud+209 d dd Gl^2 Nf^4 t^2 u ud+49 e ed Gl^2 Nf^4 t^2 u ud+100 Bl d dd Gr Nf^4 t^2 u ud+128 Br d dd Gr Nf^4 t^2 u ud+25 Bl e ed Gr Nf^4 t^2 u ud+32 Br e ed Gr Nf^4 t^2 u ud+325 d dd Gl Gr Nf^4 t^2 u ud+75 e ed Gl Gr Nf^4 t^2 u ud+209 d dd Gr^2 Nf^4 t^2 u ud+49 e ed Gr^2 Nf^4 t^2 u ud+76 Bl d dd H Hd Nf^4 t^2 u ud+76 Br d dd H Hd Nf^4 t^2 u ud+38 Bl e ed H Hd Nf^4 t^2 u ud+38 Br e ed H Hd Nf^4 t^2 u ud+152 d dd Gl H Hd Nf^4 t^2 u ud+38 e ed Gl H Hd Nf^4 t^2 u ud+152 d dd Gr H Hd Nf^4 t^2 u ud+38 e ed Gr H Hd Nf^4 t^2 u ud+48 d dd H^2 Hd^2 Nf^4 t^2 u ud+24 e ed H^2 Hd^2 Nf^4 t^2 u ud+17 Bl^2 L Ld Nf^4 t^2 u ud+25 Bl Br L Ld Nf^4 t^2 u ud+17 Br^2 L Ld Nf^4 t^2 u ud+32 Bl Gl L Ld Nf^4 t^2 u ud+25 Br Gl L Ld Nf^4 t^2 u ud+49 Gl^2 L Ld Nf^4 t^2 u ud+25 Bl Gr L Ld Nf^4 t^2 u ud+32 Br Gr L Ld Nf^4 t^2 u ud+75 Gl Gr L Ld Nf^4 t^2 u ud+49 Gr^2 L Ld Nf^4 t^2 u ud+76 Bl H Hd L Ld Nf^4 t^2 u ud+76 Br H Hd L Ld Nf^4 t^2 u ud+76 Gl H Hd L Ld Nf^4 t^2 u ud+76 Gr H Hd L Ld Nf^4 t^2 u ud+66 H^2 Hd^2 L Ld Nf^4 t^2 u ud-7/2 e^2 ed Hd L Nf^5 t^2 u ud-7/2 e ed^2 H Ld Nf^5 t^2 u ud+110 d dd e Hd L Nf^6 t^2 u ud+55/2 e^2 ed Hd L Nf^6 t^2 u ud+110 d dd ed H Ld Nf^6 t^2 u ud+55/2 e ed^2 H Ld Nf^6 t^2 u ud+55 e Hd L^2 Ld Nf^6 t^2 u ud+55 ed H L Ld^2 Nf^6 t^2 u ud+165 d^2 dd Hd Nf^6 Q t^2 u ud+110 d e ed Hd Nf^6 Q t^2 u ud+220 d Hd L Ld Nf^6 Q t^2 u ud+165 dd H L Nf^6 Q^2 t^2 u ud+55 ed H Nf^6 Q^3 t^2 u ud+165 d dd^2 H Nf^6 Qd t^2 u ud+110 dd e ed H Nf^6 Qd t^2 u ud+220 dd H L Ld Nf^6 Qd t^2 u ud+34 Bl^2 Nf^4 Q Qd t^2 u ud+50 Bl Br Nf^4 Q Qd t^2 u ud+34 Br^2 Nf^4 Q Qd t^2 u ud+128 Bl Gl Nf^4 Q Qd t^2 u ud+100 Br Gl Nf^4 Q Qd t^2 u ud+209 Gl^2 Nf^4 Q Qd t^2 u ud+100 Bl Gr Nf^4 Q Qd t^2 u ud+128 Br Gr Nf^4 Q Qd t^2 u ud+325 Gl Gr Nf^4 Q Qd t^2 u ud+209 Gr^2 Nf^4 Q Qd t^2 u ud+152 Bl H Hd Nf^4 Q Qd t^2 u ud+152 Br H Hd Nf^4 Q Qd t^2 u ud+304 Gl H Hd Nf^4 Q Qd t^2 u ud+304 Gr H Hd Nf^4 Q Qd t^2 u ud+132 H^2 Hd^2 Nf^4 Q Qd t^2 u ud+220 e Hd L Nf^6 Q Qd t^2 u ud+220 ed H Ld Nf^6 Q Qd t^2 u ud+330 d Hd Nf^6 Q^2 Qd t^2 u ud+165 d Hd Ld Nf^6 Qd^2 t^2 u ud+330 dd H Nf^6 Q Qd^2 t^2 u ud+55 e Hd Nf^6 Qd^3 t^2 u ud+4 Bl^3 Nf^2 t^3 u ud+9 Bl^2 Br Nf^2 t^3 u ud+9 Bl Br^2 Nf^2 t^3 u ud+4 Br^3 Nf^2 t^3 u ud+11 Bl^2 Gl Nf^2 t^3 u ud+16 Bl Br Gl Nf^2 t^3 u ud+9 Br^2 Gl Nf^2 t^3 u ud+33 Bl Gl^2 Nf^2 t^3 u ud+25 Br Gl^2 Nf^2 t^3 u ud+37 Gl^3 Nf^2 t^3 u ud+9 Bl^2 Gr Nf^2 t^3 u ud+16 Bl Br Gr Nf^2 t^3 u ud+11 Br^2 Gr Nf^2 t^3 u ud+48 Bl Gl Gr Nf^2 t^3 u ud+48 Br Gl Gr Nf^2 t^3 u ud+80 Gl^2 Gr Nf^2 t^3 u ud+25 Bl Gr^2 Nf^2 t^3 u ud+33 Br Gr^2 Nf^2 t^3 u ud+80 Gl Gr^2 Nf^2 t^3 u ud+37 Gr^3 Nf^2 t^3 u ud+26 Bl^2 H Hd Nf^2 t^3 u ud+39 Bl Br H Hd Nf^2 t^3 u ud+26 Br^2 H Hd Nf^2 t^3 u ud+50 Bl Gl H Hd Nf^2 t^3 u ud+39 Br Gl H Hd Nf^2 t^3 u ud+76 Gl^2 H Hd Nf^2 t^3 u ud+39 Bl Gr H Hd Nf^2 t^3 u ud+50 Br Gr H Hd Nf^2 t^3 u ud+117 Gl Gr H Hd Nf^2 t^3 u ud+76 Gr^2 H Hd Nf^2 t^3 u ud+38 Bl H^2 Hd^2 Nf^2 t^3 u ud+38 Br H^2 Hd^2 Nf^2 t^3 u ud+38 Gl H^2 Hd^2 Nf^2 t^3 u ud+38 Gr H^2 Hd^2 Nf^2 t^3 u ud+20 H^3 Hd^3 Nf^2 t^3 u ud-3/2 d^2 dd^2 Nf^4 t^3 u ud-3/4 e^2 ed^2 Nf^4 t^3 u ud+63 Bl e Hd L Nf^4 t^3 u ud+52 Br e Hd L Nf^4 t^3 u ud+63 e Gl Hd L Nf^4 t^3 u ud+52 e Gr Hd L Nf^4 t^3 u ud+105 e H Hd^2 L Nf^4 t^3 u ud+52 Bl ed H Ld Nf^4 t^3 u ud+63 Br ed H Ld Nf^4 t^3 u ud+52 ed Gl H Ld Nf^4 t^3 u ud+63 ed Gr H Ld Nf^4 t^3 u ud+105 ed H^2 Hd Ld Nf^4 t^3 u ud-3/2 L^2 Ld^2 Nf^4 t^3 u ud-3/2 e^2 ed^2 Nf^5 t^3 u ud+207/2 d^2 dd^2 Nf^6 t^3 u ud+138 d dd e ed Nf^6 t^3 u ud+69/4 e^2 ed^2 Nf^6 t^3 u ud+138 d dd L Ld Nf^6 t^3 u ud+69 e ed L Ld Nf^6 t^3 u ud+69/2 L^2 Ld^2 Nf^6 t^3 u ud+126 Bl d Hd Nf^4 Q t^3 u ud+104 Br d Hd Nf^4 Q t^3 u ud+252 d Gl Hd Nf^4 Q t^3 u ud+208 d Gr Hd Nf^4 Q t^3 u ud+210 d H Hd^2 Nf^4 Q t^3 u ud+138 d ed Ld Nf^6 Q t^3 u ud+80 L Nf^6 Q^3 t^3 u ud+104 Bl dd H Nf^4 Qd t^3 u ud+126 Br dd H Nf^4 Qd t^3 u ud+208 dd Gl H Nf^4 Qd t^3 u ud+252 dd Gr H Nf^4 Qd t^3 u ud+210 dd H^2 Hd Nf^4 Qd t^3 u ud+138 dd e L Nf^6 Qd t^3 u ud+414 d dd Nf^6 Q Qd t^3 u ud+138 e ed Nf^6 Q Qd t^3 u ud+276 L Ld Nf^6 Q Qd t^3 u ud-3 Nf^4 Q^2 Qd^2 t^3 u ud+207 Nf^6 Q^2 Qd^2 t^3 u ud+80 Ld Nf^6 Qd^3 t^3 u ud+56 Bl d dd Nf^4 t^4 u ud+56 Br d dd Nf^4 t^4 u ud+28 Bl e ed Nf^4 t^4 u ud+28 Br e ed Nf^4 t^4 u ud+112 d dd Gl Nf^4 t^4 u ud+28 e ed Gl Nf^4 t^4 u ud+112 d dd Gr Nf^4 t^4 u ud+28 e ed Gr Nf^4 t^4 u ud+202 d dd H Hd Nf^4 t^4 u ud+101 e ed H Hd Nf^4 t^4 u ud+28 Bl L Ld Nf^4 t^4 u ud+28 Br L Ld Nf^4 t^4 u ud+28 Gl L Ld Nf^4 t^4 u ud+28 Gr L Ld Nf^4 t^4 u ud+202 H Hd L Ld Nf^4 t^4 u ud+56 Bl Nf^4 Q Qd t^4 u ud+56 Br Nf^4 Q Qd t^4 u ud+112 Gl Nf^4 Q Qd t^4 u ud+112 Gr Nf^4 Q Qd t^4 u ud+404 H Hd Nf^4 Q Qd t^4 u ud+Bl^2 Nf^2 t^5 u ud+3 Bl Br Nf^2 t^5 u ud+Br^2 Nf^2 t^5 u ud+3 Bl Gl Nf^2 t^5 u ud+3 Br Gl Nf^2 t^5 u ud+4 Gl^2 Nf^2 t^5 u ud+3 Bl Gr Nf^2 t^5 u ud+3 Br Gr Nf^2 t^5 u ud+9 Gl Gr Nf^2 t^5 u ud+4 Gr^2 Nf^2 t^5 u ud+34 Bl H Hd Nf^2 t^5 u ud+34 Br H Hd Nf^2 t^5 u ud+34 Gl H Hd Nf^2 t^5 u ud+34 Gr H Hd Nf^2 t^5 u ud+69 H^2 Hd^2 Nf^2 t^5 u ud+40 e Hd L Nf^4 t^5 u ud+40 ed H Ld Nf^4 t^5 u ud+80 d Hd Nf^4 Q t^5 u ud+80 dd H Nf^4 Qd t^5 u ud+8 d dd Nf^4 t^6 u ud+4 e ed Nf^4 t^6 u ud+4 L Ld Nf^4 t^6 u ud+8 Nf^4 Q Qd t^6 u ud+4 H Hd Nf^2 t^7 u ud+1/4 Bl d^2 Hd Ld Nf^4 u^2 ud-1/2 Br d^2 Hd Ld Nf^4 u^2 ud-1/2 d^2 H Hd^2 Ld Nf^4 u^2 ud+1/2 Bl d^2 Hd Ld Nf^5 u^2 ud+3 Bl dd e H L Nf^6 u^2 ud+2 Br dd e H L Nf^6 u^2 ud+6 dd e Gl H L Nf^6 u^2 ud+4 dd e Gr H L Nf^6 u^2 ud+2 dd e H^2 Hd L Nf^6 u^2 ud-1/4 dd e^2 L^2 Nf^6 u^2 ud+9/4 Bl d^2 Hd Ld Nf^6 u^2 ud+3/2 Br d^2 Hd Ld Nf^6 u^2 ud+6 d^2 Gl Hd Ld Nf^6 u^2 ud+4 d^2 Gr Hd Ld Nf^6 u^2 ud+3/2 d^2 H Hd^2 Ld Nf^6 u^2 ud-1/2 d^2 ed Ld^2 Nf^6 u^2 ud+5/4 dd e^2 L^2 Nf^8 u^2 ud+3/2 d^2 ed Ld^2 Nf^8 u^2 ud-1/2 d dd Gl H Nf^5 Q u^2 ud+9 Bl d dd H Nf^6 Q u^2 ud+6 Br d dd H Nf^6 Q u^2 ud+3 Bl e ed H Nf^6 Q u^2 ud+2 Br e ed H Nf^6 Q u^2 ud+51/2 d dd Gl H Nf^6 Q u^2 ud+6 e ed Gl H Nf^6 Q u^2 ud+17 d dd Gr H Nf^6 Q u^2 ud+4 e ed Gr H Nf^6 Q u^2 ud+6 d dd H^2 Hd Nf^6 Q u^2 ud+2 e ed H^2 Hd Nf^6 Q u^2 ud+6 Bl H L Ld Nf^6 Q u^2 ud+4 Br H L Ld Nf^6 Q u^2 ud+12 Gl H L Ld Nf^6 Q u^2 ud+8 Gr H L Ld Nf^6 Q u^2 ud+6 H^2 Hd L Ld Nf^6 Q u^2 ud-1/2 e^2 ed L Nf^7 Q u^2 ud+15 d dd e L Nf^8 Q u^2 ud+5/2 e^2 ed L Nf^8 Q u^2 ud+5 e L^2 Ld Nf^8 Q u^2 ud-3/8 d^2 dd Nf^5 Q^2 u^2 ud-7/8 d^2 dd Nf^6 Q^2 u^2 ud-1/2 d e ed Nf^6 Q^2 u^2 ud-1/8 d^2 dd Nf^7 Q^2 u^2 ud+115/8 d^2 dd Nf^8 Q^2 u^2 ud+15/2 d e ed Nf^8 Q^2 u^2 ud+15 d L Ld Nf^8 Q^2 u^2 ud+1/2 Bl d e Hd Nf^5 Qd u^2 ud+9/2 Bl d e Hd Nf^6 Qd u^2 ud+3 Br d e Hd Nf^6 Qd u^2 ud+12 d e Gl Hd Nf^6 Qd u^2 ud+8 d e Gr Hd Nf^6 Qd u^2 ud+3 d e H Hd^2 Nf^6 Qd u^2 ud-d^2 dd Ld Nf^6 Qd u^2 ud+11 d^2 dd Ld Nf^8 Qd u^2 ud+6 d e ed Ld Nf^8 Qd u^2 ud+6 d L Ld^2 Nf^8 Qd u^2 ud+H^2 Hd Nf^4 Q^2 Qd u^2 ud-1/2 Gl H Nf^5 Q^2 Qd u^2 ud+9 Bl H Nf^6 Q^2 Qd u^2 ud+6 Br H Nf^6 Q^2 Qd u^2 ud+51/2 Gl H Nf^6 Q^2 Qd u^2 ud+17 Gr H Nf^6 Q^2 Qd u^2 ud+9 H^2 Hd Nf^6 Q^2 Qd u^2 ud+15 e L Nf^8 Q^2 Qd u^2 ud+1/6 d Nf^5 Q^3 Qd u^2 ud-1/6 d Nf^6 Q^3 Qd u^2 ud-1/6 d Nf^7 Q^3 Qd u^2 ud+115/6 d Nf^8 Q^3 Qd u^2 ud+Bl H Ld Nf^5 Qd^2 u^2 ud-3/2 Br H Ld Nf^5 Qd^2 u^2 ud-3/2 H^2 Hd Ld Nf^5 Qd^2 u^2 ud-1/2 e^2 ed Nf^6 Qd^2 u^2 ud+3 Bl H Ld Nf^6 Qd^2 u^2 ud+9/2 Br H Ld Nf^6 Qd^2 u^2 ud+8 Gl H Ld Nf^6 Qd^2 u^2 ud+12 Gr H Ld Nf^6 Qd^2 u^2 ud+9/2 H^2 Hd Ld Nf^6 Qd^2 u^2 ud+11 d dd e Nf^8 Qd^2 u^2 ud+3/2 e^2 ed Nf^8 Qd^2 u^2 ud+6 e L Ld Nf^8 Qd^2 u^2 ud+22 d Ld Nf^8 Q Qd^2 u^2 ud-1/3 e Nf^6 Q Qd^3 u^2 ud+22/3 e Nf^8 Q Qd^3 u^2 ud-1/4 d^2 e Hd^2 Nf^4 t u^2 ud+1/2 d^2 e Hd^2 Nf^5 t u^2 ud+6 d dd^2 H^2 Nf^6 t u^2 ud+4 dd e ed H^2 Nf^6 t u^2 ud+15/4 d^2 e Hd^2 Nf^6 t u^2 ud+16 dd H^2 L Ld Nf^6 t u^2 ud-3/2 Gl^2 H Nf^3 Q t u^2 ud-Gl Gr H Nf^3 Q t u^2 ud-1/2 Gr^2 H Nf^3 Q t u^2 ud+9 Bl^2 H Nf^4 Q t u^2 ud+10 Bl Br H Nf^4 Q t u^2 ud+5 Br^2 H Nf^4 Q t u^2 ud+36 Bl Gl H Nf^4 Q t u^2 ud+20 Br Gl H Nf^4 Q t u^2 ud+117/2 Gl^2 H Nf^4 Q t u^2 ud+20 Bl Gr H Nf^4 Q t u^2 ud+24 Br Gr H Nf^4 Q t u^2 ud+65 Gl Gr H Nf^4 Q t u^2 ud+77/2 Gr^2 H Nf^4 Q t u^2 ud+13 Bl H^2 Hd Nf^4 Q t u^2 ud+9 Br H^2 Hd Nf^4 Q t u^2 ud+26 Gl H^2 Hd Nf^4 Q t u^2 ud+18 Gr H^2 Hd Nf^4 Q t u^2 ud+7 H^3 Hd^2 Nf^4 Q t u^2 ud+25 Bl e L Nf^6 Q t u^2 ud+15 Br e L Nf^6 Q t u^2 ud+50 e Gl L Nf^6 Q t u^2 ud+30 e Gr L Nf^6 Q t u^2 ud+40 e H Hd L Nf^6 Q t u^2 ud+16 ed H^2 Ld Nf^6 Q t u^2 ud-1/2 Bl d Nf^4 Q^2 t u^2 ud+1/2 Br d Nf^4 Q^2 t u^2 ud-1/4 d Gl Nf^4 Q^2 t u^2 ud+1/4 d Gr Nf^4 Q^2 t u^2 ud+75/2 Bl d Nf^6 Q^2 t u^2 ud+45/2 Br d Nf^6 Q^2 t u^2 ud+425/4 d Gl Nf^6 Q^2 t u^2 ud+255/4 d Gr Nf^6 Q^2 t u^2 ud+60 d H Hd Nf^6 Q^2 t u^2 ud+3/2 Bl d Ld Nf^5 Qd t u^2 ud+3/2 Br d Ld Nf^5 Qd t u^2 ud+2 d H Hd Ld Nf^5 Qd t u^2 ud+51/2 Bl d Ld Nf^6 Qd t u^2 ud+51/2 Br d Ld Nf^6 Qd t u^2 ud+68 d Gl Ld Nf^6 Qd t u^2 ud+68 d Gr Ld Nf^6 Qd t u^2 ud+48 d H Hd Ld Nf^6 Qd t u^2 ud+48 dd H^2 Nf^6 Q Qd t u^2 ud+1/4 Bl e Nf^4 Qd^2 t u^2 ud+1/4 Br e Nf^4 Qd^2 t u^2 ud+e H Hd Nf^5 Qd^2 t u^2 ud+51/4 Bl e Nf^6 Qd^2 t u^2 ud+51/4 Br e Nf^6 Qd^2 t u^2 ud+34 e Gl Nf^6 Qd^2 t u^2 ud+34 e Gr Nf^6 Qd^2 t u^2 ud+24 e H Hd Nf^6 Qd^2 t u^2 ud+15 Bl dd H^2 Nf^4 t^2 u^2 ud+15 Br dd H^2 Nf^4 t^2 u^2 ud+30 dd Gl H^2 Nf^4 t^2 u^2 ud+30 dd Gr H^2 Nf^4 t^2 u^2 ud+13 dd H^3 Hd Nf^4 t^2 u^2 ud+1/4 d^2 Hd Ld Nf^4 t^2 u^2 ud+7/2 d^2 Hd Ld Nf^5 t^2 u^2 ud+55 dd e H L Nf^6 t^2 u^2 ud+165/4 d^2 Hd Ld Nf^6 t^2 u^2 ud+165 d dd H Nf^6 Q t^2 u^2 ud+55 e ed H Nf^6 Q t^2 u^2 ud+110 H L Ld Nf^6 Q t^2 u^2 ud+7/2 d e Hd Nf^5 Qd t^2 u^2 ud+165/2 d e Hd Nf^6 Qd t^2 u^2 ud+165 H Nf^6 Q^2 Qd t^2 u^2 ud+7/2 H Ld Nf^5 Qd^2 t^2 u^2 ud+165/2 H Ld Nf^6 Qd^2 t^2 u^2 ud+63 Bl H Nf^4 Q t^3 u^2 ud+52 Br H Nf^4 Q t^3 u^2 ud+126 Gl H Nf^4 Q t^3 u^2 ud+104 Gr H Nf^4 Q t^3 u^2 ud+105 H^2 Hd Nf^4 Q t^3 u^2 ud+80 e L Nf^6 Q t^3 u^2 ud+120 d Nf^6 Q^2 t^3 u^2 ud+3/2 d Ld Nf^5 Qd t^3 u^2 ud+207/2 d Ld Nf^6 Qd t^3 u^2 ud-3/4 e Nf^4 Qd^2 t^3 u^2 ud+207/4 e Nf^6 Qd^2 t^3 u^2 ud+47 dd H^2 Nf^4 t^4 u^2 ud+40 H Nf^4 Q t^5 u^2 ud+1/3 d Gr H Ld Nf^4 u^3 ud+1/6 d^2 dd e Nf^5 u^3 ud+1/2 Bl d H Ld Nf^5 u^3 ud-1/12 d^2 dd e Nf^6 u^3 ud-1/4 d e^2 ed Nf^6 u^3 ud+3/2 Bl d H Ld Nf^6 u^3 ud+Br d H Ld Nf^6 u^3 ud+4 d Gl H Ld Nf^6 u^3 ud+8/3 d Gr H Ld Nf^6 u^3 ud+d H^2 Hd Ld Nf^6 u^3 ud+1/3 d^2 dd e Nf^7 u^3 ud+1/2 d e L Ld Nf^7 u^3 ud+55/12 d^2 dd e Nf^8 u^3 ud+5/4 d e^2 ed Nf^8 u^3 ud+5/2 d e L Ld Nf^8 u^3 ud+1/6 d^2 Ld Nf^5 Q u^3 ud-1/12 d^2 Ld Nf^6 Q u^3 ud+1/3 d^2 Ld Nf^7 Q u^3 ud+55/12 d^2 Ld Nf^8 Q u^3 ud+1/3 e Gr H Nf^4 Qd u^3 ud+1/2 Bl e H Nf^5 Qd u^3 ud+3/2 Bl e H Nf^6 Qd u^3 ud+Br e H Nf^6 Qd u^3 ud+4 e Gl H Nf^6 Qd u^3 ud+8/3 e Gr H Nf^6 Qd u^3 ud+e H^2 Hd Nf^6 Qd u^3 ud-1/4 e^2 L Nf^6 Qd u^3 ud+5/4 e^2 L Nf^8 Qd u^3 ud+1/3 d e Nf^6 Q Qd u^3 ud+1/2 d e Nf^7 Q Qd u^3 ud+55/6 d e Nf^8 Q Qd u^3 ud-1/3 d e Gl Nf^4 t u^3 ud+5/2 Bl d e Nf^5 t u^3 ud+3/2 Br d e Nf^5 t u^3 ud+2 d e H Hd Nf^5 t u^3 ud+25/2 Bl d e Nf^6 t u^3 ud+15/2 Br d e Nf^6 t u^3 ud+100/3 d e Gl Nf^6 t u^3 ud+20 d e Gr Nf^6 t u^3 ud+10 d e H Hd Nf^6 t u^3 ud-H^2 Nf^4 Q^2 t u^3 ud+10 H^2 Nf^6 Q^2 t u^3 ud+H^2 Ld Nf^5 Qd t u^3 ud+8 H^2 Ld Nf^6 Qd t u^3 ud+7/2 d H Ld Nf^5 t^2 u^3 ud+55/2 d H Ld Nf^6 t^2 u^3 ud+7/2 e H Nf^5 Qd t^2 u^3 ud+55/2 e H Nf^6 Qd t^2 u^3 ud+2 d e Nf^5 t^3 u^3 ud+40 d e Nf^6 t^3 u^3 ud+1/4 e H^2 Nf^3 t u^4 ud-1/8 e H^2 Nf^4 t u^4 ud+1/4 e H^2 Nf^5 t u^4 ud+5/8 e H^2 Nf^6 t u^4 ud+1/2 Bl^2 Br dd ed Nf^3 ud^2+1/2 Br^3 dd ed Nf^3 ud^2+1/2 Br dd ed Gl^2 Nf^3 ud^2-1/2 dd ed Gl^2 Gr Nf^3 ud^2+1/2 Br dd ed Gr^2 Nf^3 ud^2-dd ed Gr^3 Nf^3 ud^2+1/2 Br^2 dd ed H Hd Nf^3 ud^2+1/2 Br dd ed H^2 Hd^2 Nf^3 ud^2+3/2 Bl^2 Br dd ed Nf^4 ud^2+3/2 Br^3 dd ed Nf^4 ud^2-1/12 d^2 dd^3 ed Nf^4 ud^2+1/12 dd e^2 ed^3 Nf^4 ud^2+3 Bl Br dd ed Gl Nf^4 ud^2+3 Bl dd ed Gl^2 Nf^4 ud^2+9/2 Br dd ed Gl^2 Nf^4 ud^2+4 dd ed Gl^3 Nf^4 ud^2+3 Bl^2 dd ed Gr Nf^4 ud^2+7 Br^2 dd ed Gr Nf^4 ud^2+9 Bl dd ed Gl Gr Nf^4 ud^2+33/2 dd ed Gl^2 Gr Nf^4 ud^2+39/2 Br dd ed Gr^2 Nf^4 ud^2+24 dd ed Gr^3 Nf^4 ud^2+Bl^2 dd ed H Hd Nf^4 ud^2+3/2 Br^2 dd ed H Hd Nf^4 ud^2+2 Bl dd ed Gl H Hd Nf^4 ud^2+3 dd ed Gl^2 H Hd Nf^4 ud^2+6 Br dd ed Gr H Hd Nf^4 ud^2+9 dd ed Gr^2 H Hd Nf^4 ud^2+3/2 Br dd ed H^2 Hd^2 Nf^4 ud^2+3 dd ed Gr H^2 Hd^2 Nf^4 ud^2+dd ed H^3 Hd^3 Nf^4 ud^2-1/2 Bl d dd^2 Hd L Nf^4 ud^2+1/4 Br d dd^2 Hd L Nf^4 ud^2-1/2 d dd^2 H Hd^2 L Nf^4 ud^2+13/24 d^2 L^4 Nf^4 ud^2-1/4 Br dd ed^2 H Ld Nf^4 ud^2-1/4 dd ed^2 H^2 Hd Ld Nf^4 ud^2-3/8 d^2 dd^3 ed Nf^5 ud^2-3/8 d dd^2 e ed^2 Nf^5 ud^2-1/8 dd e^2 ed^3 Nf^5 ud^2+1/2 Br d dd^2 Hd L Nf^5 ud^2+1/2 Br dd e ed Hd L Nf^5 ud^2-3/2 dd ed^2 Gr H Ld Nf^5 ud^2+1/2 Br dd Hd L^2 Ld Nf^5 ud^2+1/2 dd H Hd^2 L^2 Ld Nf^5 ud^2-1/4 dd ed L^2 Ld^2 Nf^5 ud^2-5/24 d^2 dd^3 ed Nf^6 ud^2-3/8 d dd^2 e ed^2 Nf^6 ud^2-7/24 dd e^2 ed^3 Nf^6 ud^2+3/2 Bl d dd^2 Hd L Nf^6 ud^2+9/4 Br d dd^2 Hd L Nf^6 ud^2+Bl dd e ed Hd L Nf^6 ud^2+3/2 Br dd e ed Hd L Nf^6 ud^2+4 d dd^2 Gl Hd L Nf^6 ud^2+2 dd e ed Gl Hd L Nf^6 ud^2+6 d dd^2 Gr Hd L Nf^6 ud^2+3 dd e ed Gr Hd L Nf^6 ud^2+3/2 d dd^2 H Hd^2 L Nf^6 ud^2+dd e ed H Hd^2 L Nf^6 ud^2+1/4 d^2 L^4 Nf^6 ud^2+9/4 Br dd ed^2 H Ld Nf^6 ud^2+9/2 dd ed^2 Gr H Ld Nf^6 ud^2+5/4 dd ed^2 H^2 Hd Ld Nf^6 ud^2-1/4 d dd^2 ed L Ld Nf^6 ud^2-1/4 dd e ed^2 L Ld Nf^6 ud^2+Bl dd Hd L^2 Ld Nf^6 ud^2+3/2 Br dd Hd L^2 Ld Nf^6 ud^2+2 dd Gl Hd L^2 Ld Nf^6 ud^2+3 dd Gr Hd L^2 Ld Nf^6 ud^2+3/2 dd H Hd^2 L^2 Ld Nf^6 ud^2-1/4 dd ed L^2 Ld^2 Nf^6 ud^2+3/8 d^2 dd^3 ed Nf^7 ud^2-1/8 d dd^2 e ed^2 Nf^7 ud^2+1/8 dd e^2 ed^3 Nf^7 ud^2+1/2 d dd^2 ed L Ld Nf^7 ud^2+1/4 dd ed L^2 Ld^2 Nf^7 ud^2+55/24 d^2 dd^3 ed Nf^8 ud^2+15/8 d dd^2 e ed^2 Nf^8 ud^2+5/24 dd e^2 ed^3 Nf^8 ud^2+5/24 d^2 L^4 Nf^8 ud^2+15/4 d dd^2 ed L Ld Nf^8 ud^2+5/4 dd e ed^2 L Ld Nf^8 ud^2+5/4 dd ed L^2 Ld^2 Nf^8 ud^2-1/2 Bl^2 Hd^2 L Nf^3 Q ud^2+1/2 Bl Br Hd^2 L Nf^3 Q ud^2-1/2 Br^2 Hd^2 L Nf^3 Q ud^2-Gr^2 Hd^2 L Nf^3 Q ud^2-1/2 Bl H Hd^3 L Nf^3 Q ud^2+1/2 Br H Hd^3 L Nf^3 Q ud^2-1/2 H^2 Hd^4 L Nf^3 Q ud^2-1/2 Bl e ed^2 Hd Nf^4 Q ud^2+1/4 Br e ed^2 Hd Nf^4 Q ud^2-1/2 e ed^2 H Hd^2 Nf^4 Q ud^2+1/2 Bl^2 Hd^2 L Nf^4 Q ud^2+1/2 Bl Br Hd^2 L Nf^4 Q ud^2+1/2 Br^2 Hd^2 L Nf^4 Q ud^2+2 Bl Gl Hd^2 L Nf^4 Q ud^2+Br Gl Hd^2 L Nf^4 Q ud^2+3 Gl^2 Hd^2 L Nf^4 Q ud^2+Bl Gr Hd^2 L Nf^4 Q ud^2+2 Br Gr Hd^2 L Nf^4 Q ud^2+3 Gl Gr Hd^2 L Nf^4 Q ud^2+3 Gr^2 Hd^2 L Nf^4 Q ud^2+1/2 Bl H Hd^3 L Nf^4 Q ud^2+1/2 Br H Hd^3 L Nf^4 Q ud^2+Gl H Hd^3 L Nf^4 Q ud^2+Gr H Hd^3 L Nf^4 Q ud^2+1/2 H^2 Hd^4 L Nf^4 Q ud^2+1/2 Br d dd ed Hd Nf^5 Q ud^2-1/2 e ed^2 Gr Hd Nf^5 Q ud^2-1/2 e Hd^3 L^2 Nf^5 Q ud^2+1/6 e ed^3 Ld Nf^5 Q ud^2+Br ed Hd L Ld Nf^5 Q ud^2+3 Bl d dd ed Hd Nf^6 Q ud^2+9/2 Br d dd ed Hd Nf^6 Q ud^2+1/2 Bl e ed^2 Hd Nf^6 Q ud^2+3/4 Br e ed^2 Hd Nf^6 Q ud^2+8 d dd ed Gl Hd Nf^6 Q ud^2+e ed^2 Gl Hd Nf^6 Q ud^2+12 d dd ed Gr Hd Nf^6 Q ud^2+3/2 e ed^2 Gr Hd Nf^6 Q ud^2+3 d dd ed H Hd^2 Nf^6 Q ud^2+1/2 e ed^2 H Hd^2 Nf^6 Q ud^2+1/2 e Hd^3 L^2 Nf^6 Q ud^2-1/4 d dd ed^2 Ld Nf^6 Q ud^2-5/12 e ed^3 Ld Nf^6 Q ud^2+2 Bl ed Hd L Ld Nf^6 Q ud^2+3 Br ed Hd L Ld Nf^6 Q ud^2+4 ed Gl Hd L Ld Nf^6 Q ud^2+6 ed Gr Hd L Ld Nf^6 Q ud^2+3 ed H Hd^2 L Ld Nf^6 Q ud^2-1/4 ed^2 L Ld^2 Nf^6 Q ud^2-1/2 d dd ed^2 Ld Nf^7 Q ud^2-1/6 e ed^3 Ld Nf^7 Q ud^2+15/4 d dd ed^2 Ld Nf^8 Q ud^2+5/12 e ed^3 Ld Nf^8 Q ud^2+5/4 ed^2 L Ld^2 Nf^8 Q ud^2+3/2 dd^2 L^2 Nf^4 Q^2 ud^2-1/2 d Hd^3 L Nf^5 Q^2 ud^2+3/2 d Hd^3 L Nf^6 Q^2 ud^2+5/2 dd^2 L^2 Nf^8 Q^2 ud^2-1/3 dd ed L Nf^6 Q^3 ud^2+10/3 dd ed L Nf^8 Q^3 ud^2+7/12 ed^2 Nf^4 Q^4 ud^2+5/12 ed^2 Nf^8 Q^4 ud^2-1/4 Br dd^2 ed H Nf^4 Qd ud^2-1/4 dd^2 ed H^2 Hd Nf^4 Qd ud^2+3/2 Br dd^2 ed H Nf^5 Qd ud^2+1/2 dd^2 ed H^2 Hd Nf^5 Qd ud^2+1/6 d dd^3 L Nf^5 Qd ud^2+27/4 Br dd^2 ed H Nf^6 Qd ud^2+18 dd^2 ed Gr H Nf^6 Qd ud^2+15/4 dd^2 ed H^2 Hd Nf^6 Qd ud^2-1/12 d dd^3 L Nf^6 Qd ud^2-1/4 dd^2 e ed L Nf^6 Qd ud^2+2 d Hd^3 L Ld Nf^6 Qd ud^2-1/4 dd^2 L^2 Ld Nf^6 Qd ud^2+1/3 d dd^3 L Nf^7 Qd ud^2+1/2 dd^2 e ed L Nf^7 Qd ud^2+1/2 dd^2 L^2 Ld Nf^7 Qd ud^2+55/12 d dd^3 L Nf^8 Qd ud^2+15/4 dd^2 e ed L Nf^8 Qd ud^2+15/4 dd^2 L^2 Ld Nf^8 Qd ud^2+Br dd Hd L Nf^5 Q Qd ud^2-1/4 d dd^2 ed Nf^6 Q Qd ud^2-1/4 dd e ed^2 Nf^6 Q Qd ud^2+6 Bl dd Hd L Nf^6 Q Qd ud^2+9 Br dd Hd L Nf^6 Q Qd ud^2+16 dd Gl Hd L Nf^6 Q Qd ud^2+24 dd Gr Hd L Nf^6 Q Qd ud^2+9 dd H Hd^2 L Nf^6 Q Qd ud^2+1/2 d dd^2 ed Nf^7 Q Qd ud^2-1/2 dd e ed^2 Nf^7 Q Qd ud^2+dd ed L Ld Nf^7 Q Qd ud^2+55/4 d dd^2 ed Nf^8 Q Qd ud^2+15/4 dd e ed^2 Nf^8 Q Qd ud^2+15 dd ed L Ld Nf^8 Q Qd ud^2+1/2 Br ed Hd Nf^5 Q^2 Qd ud^2-1/2 ed H Hd^2 Nf^5 Q^2 Qd ud^2+3 Bl ed Hd Nf^6 Q^2 Qd ud^2+9/2 Br ed Hd Nf^6 Q^2 Qd ud^2+8 ed Gl Hd Nf^6 Q^2 Qd ud^2+12 ed Gr Hd Nf^6 Q^2 Qd ud^2+9/2 ed H Hd^2 Nf^6 Q^2 Qd ud^2-1/4 ed^2 Ld Nf^6 Q^2 Qd ud^2-1/2 ed^2 Ld Nf^7 Q^2 Qd ud^2+15/4 ed^2 Ld Nf^8 Q^2 Qd ud^2+Bl^2 Hd^2 Nf^2 Qd^2 ud^2+3/2 Br^2 Hd^2 Nf^2 Qd^2 ud^2+3/2 Gl^2 Hd^2 Nf^2 Qd^2 ud^2+11/4 Gr^2 Hd^2 Nf^2 Qd^2 ud^2-1/2 Br H Hd^3 Nf^2 Qd^2 ud^2+H^2 Hd^4 Nf^2 Qd^2 ud^2-1/2 Gr^2 Hd^2 Nf^3 Qd^2 ud^2+Bl^2 Hd^2 Nf^4 Qd^2 ud^2+3/2 Br^2 Hd^2 Nf^4 Qd^2 ud^2+2 Bl Gl Hd^2 Nf^4 Qd^2 ud^2+7/2 Gl^2 Hd^2 Nf^4 Qd^2 ud^2+6 Br Gr Hd^2 Nf^4 Qd^2 ud^2+39/4 Gr^2 Hd^2 Nf^4 Qd^2 ud^2+3/2 Br H Hd^3 Nf^4 Qd^2 ud^2+3 Gr H Hd^3 Nf^4 Qd^2 ud^2+H^2 Hd^4 Nf^4 Qd^2 ud^2+e Hd^3 L Nf^4 Qd^2 ud^2+1/2 ed H Hd^2 Ld Nf^4 Qd^2 ud^2+3/2 ed^2 Ld^2 Nf^4 Qd^2 ud^2+e Hd^3 L Nf^6 Qd^2 ud^2+9 Br ed Hd Ld Nf^6 Qd^2 ud^2+18 ed Gr Hd Ld Nf^6 Qd^2 ud^2+15/2 ed H Hd^2 Ld Nf^6 Qd^2 ud^2-ed^2 Ld^2 Nf^7 Qd^2 ud^2+7/2 ed^2 Ld^2 Nf^8 Qd^2 ud^2+d Hd^3 Nf^4 Q Qd^2 ud^2+3 d Hd^3 Nf^6 Q Qd^2 ud^2-1/4 dd^2 L Nf^6 Q Qd^2 ud^2+1/2 dd^2 L Nf^7 Q Qd^2 ud^2+55/4 dd^2 L Nf^8 Q Qd^2 ud^2-3/4 dd ed Nf^5 Q^2 Qd^2 ud^2-1/4 dd ed Nf^6 Q^2 Qd^2 ud^2+1/4 dd ed Nf^7 Q^2 Qd^2 ud^2+55/4 dd ed Nf^8 Q^2 Qd^2 ud^2+1/2 dd H Hd^2 Nf^4 Qd^3 ud^2-1/2 dd Gr Hd Nf^5 Qd^3 ud^2+9 Br dd Hd Nf^6 Qd^3 ud^2+51/2 dd Gr Hd Nf^6 Qd^3 ud^2+15/2 dd H Hd^2 Nf^6 Qd^3 ud^2+14 dd ed Ld Nf^8 Qd^3 ud^2+61/24 dd^2 Nf^4 Qd^4 ud^2+1/6 dd^2 Nf^5 Qd^4 ud^2-1/4 dd^2 Nf^6 Qd^4 ud^2-1/6 dd^2 Nf^7 Qd^4 ud^2+161/24 dd^2 Nf^8 Qd^4 ud^2+1/2 Bl^2 dd Hd L Nf^3 t ud^2+Bl Br dd Hd L Nf^3 t ud^2+3/2 Br^2 dd Hd L Nf^3 t ud^2+dd Gr^2 Hd L Nf^3 t ud^2+1/2 Bl dd H Hd^2 L Nf^3 t ud^2+3/2 Br dd H Hd^2 L Nf^3 t ud^2+1/2 dd H^2 Hd^3 L Nf^3 t ud^2+1/4 Bl d dd^2 ed Nf^4 t ud^2-1/4 Br d dd^2 ed Nf^4 t ud^2+1/4 Bl dd e ed^2 Nf^4 t ud^2-1/4 Br dd e ed^2 Nf^4 t ud^2+5/2 Bl^2 dd Hd L Nf^4 t ud^2+5 Bl Br dd Hd L Nf^4 t ud^2+9/2 Br^2 dd Hd L Nf^4 t ud^2+12 Bl dd Gl Hd L Nf^4 t ud^2+10 Br dd Gl Hd L Nf^4 t ud^2+18 dd Gl^2 Hd L Nf^4 t ud^2+10 Bl dd Gr Hd L Nf^4 t ud^2+18 Br dd Gr Hd L Nf^4 t ud^2+30 dd Gl Gr Hd L Nf^4 t ud^2+27 dd Gr^2 Hd L Nf^4 t ud^2+9/2 Bl dd H Hd^2 L Nf^4 t ud^2+13/2 Br dd H Hd^2 L Nf^4 t ud^2+9 dd Gl H Hd^2 L Nf^4 t ud^2+13 dd Gr H Hd^2 L Nf^4 t ud^2+7/2 dd H^2 Hd^3 L Nf^4 t ud^2+3/2 Bl d dd^2 ed Nf^5 t ud^2+5/2 Br d dd^2 ed Nf^5 t ud^2-3/2 dd e ed^2 Gl Nf^5 t ud^2-5/2 dd e ed^2 Gr Nf^5 t ud^2+2 d dd^2 ed H Hd Nf^5 t ud^2+3/2 Bl dd ed L Ld Nf^5 t ud^2+5/2 Br dd ed L Ld Nf^5 t ud^2+4 dd ed H Hd L Ld Nf^5 t ud^2+45/4 Bl d dd^2 ed Nf^6 t ud^2+75/4 Br d dd^2 ed Nf^6 t ud^2+15/4 Bl dd e ed^2 Nf^6 t ud^2+25/4 Br dd e ed^2 Nf^6 t ud^2+30 d dd^2 ed Gl Nf^6 t ud^2+15/2 dd e ed^2 Gl Nf^6 t ud^2+50 d dd^2 ed Gr Nf^6 t ud^2+25/2 dd e ed^2 Gr Nf^6 t ud^2+15 d dd^2 ed H Hd Nf^6 t ud^2+5 dd e ed^2 H Hd Nf^6 t ud^2+4 dd e Hd^2 L^2 Nf^6 t ud^2+15/2 Bl dd ed L Ld Nf^6 t ud^2+25/2 Br dd ed L Ld Nf^6 t ud^2+15 dd ed Gl L Ld Nf^6 t ud^2+25 dd ed Gr L Ld Nf^6 t ud^2+20 dd ed H Hd L Ld Nf^6 t ud^2+1/2 Bl^2 ed Hd Nf^3 Q t ud^2+Bl Br ed Hd Nf^3 Q t ud^2+3/2 Br^2 ed Hd Nf^3 Q t ud^2+ed Gr^2 Hd Nf^3 Q t ud^2+1/2 Bl ed H Hd^2 Nf^3 Q t ud^2+3/2 Br ed H Hd^2 Nf^3 Q t ud^2+1/2 ed H^2 Hd^3 Nf^3 Q t ud^2+5/2 Bl^2 ed Hd Nf^4 Q t ud^2+5 Bl Br ed Hd Nf^4 Q t ud^2+9/2 Br^2 ed Hd Nf^4 Q t ud^2+12 Bl ed Gl Hd Nf^4 Q t ud^2+10 Br ed Gl Hd Nf^4 Q t ud^2+18 ed Gl^2 Hd Nf^4 Q t ud^2+10 Bl ed Gr Hd Nf^4 Q t ud^2+18 Br ed Gr Hd Nf^4 Q t ud^2+30 ed Gl Gr Hd Nf^4 Q t ud^2+27 ed Gr^2 Hd Nf^4 Q t ud^2+9/2 Bl ed H Hd^2 Nf^4 Q t ud^2+13/2 Br ed H Hd^2 Nf^4 Q t ud^2+9 ed Gl H Hd^2 Nf^4 Q t ud^2+13 ed Gr H Hd^2 Nf^4 Q t ud^2+7/2 ed H^2 Hd^3 Nf^4 Q t ud^2+1/4 Bl ed^2 Ld Nf^4 Q t ud^2-1/4 Br ed^2 Ld Nf^4 Q t ud^2+d dd Hd^2 L Nf^5 Q t ud^2+e ed Hd^2 L Nf^5 Q t ud^2-3/2 ed^2 Gl Ld Nf^5 Q t ud^2-5/2 ed^2 Gr Ld Nf^5 Q t ud^2+Hd^2 L^2 Ld Nf^5 Q t ud^2+24 d dd Hd^2 L Nf^6 Q t ud^2+8 e ed Hd^2 L Nf^6 Q t ud^2+15/4 Bl ed^2 Ld Nf^6 Q t ud^2+25/4 Br ed^2 Ld Nf^6 Q t ud^2+15/2 ed^2 Gl Ld Nf^6 Q t ud^2+25/2 ed^2 Gr Ld Nf^6 Q t ud^2+10 ed^2 H Hd Ld Nf^6 Q t ud^2+11 Hd^2 L^2 Ld Nf^6 Q t ud^2+d ed Hd^2 Nf^5 Q^2 t ud^2+12 d ed Hd^2 Nf^6 Q^2 t ud^2+2 Bl d Hd^3 Nf^4 Qd t ud^2+3 Br d Hd^3 Nf^4 Qd t ud^2+4 d Gl Hd^3 Nf^4 Qd t ud^2+6 d Gr Hd^3 Nf^4 Qd t ud^2+2 d H Hd^4 Nf^4 Qd t ud^2+1/4 Bl dd^2 L Nf^4 Qd t ud^2-1/4 Br dd^2 L Nf^4 Qd t ud^2+3/2 Bl dd^2 L Nf^5 Qd t ud^2+5/2 Br dd^2 L Nf^5 Qd t ud^2+4 dd^2 H Hd L Nf^5 Qd t ud^2+45/4 Bl dd^2 L Nf^6 Qd t ud^2+75/4 Br dd^2 L Nf^6 Qd t ud^2+30 dd^2 Gl L Nf^6 Qd t ud^2+50 dd^2 Gr L Nf^6 Qd t ud^2+30 dd^2 H Hd L Nf^6 Qd t ud^2+20 d ed Hd^2 Ld Nf^6 Qd t ud^2+3/2 Bl dd ed Nf^5 Q Qd t ud^2+5/2 Br dd ed Nf^5 Q Qd t ud^2+4 dd ed H Hd Nf^5 Q Qd t ud^2+45/2 Bl dd ed Nf^6 Q Qd t ud^2+75/2 Br dd ed Nf^6 Q Qd t ud^2+60 dd ed Gl Nf^6 Q Qd t ud^2+100 dd ed Gr Nf^6 Q Qd t ud^2+60 dd ed H Hd Nf^6 Q Qd t ud^2+2 Hd^2 L Nf^5 Q^2 Qd t ud^2+33 Hd^2 L Nf^6 Q^2 Qd t ud^2-d dd Hd^2 Nf^4 Qd^2 t ud^2-e ed Hd^2 Nf^4 Qd^2 t ud^2-1/2 Hd^2 L Ld Nf^4 Qd^2 t ud^2+30 d dd Hd^2 Nf^6 Qd^2 t ud^2+10 e ed Hd^2 Nf^6 Qd^2 t ud^2+55/2 Hd^2 L Ld Nf^6 Qd^2 t ud^2-1/2 Hd^2 Nf^4 Q Qd^3 t ud^2+55/2 Hd^2 Nf^6 Q Qd^3 t ud^2+d^2 Hd^4 Nf^2 t^2 ud^2+Bl Br dd ed Nf^3 t^2 ud^2-dd ed Gl^2 Nf^3 t^2 ud^2-3/2 dd ed Gr^2 Nf^3 t^2 ud^2+5/2 Bl dd ed H Hd Nf^3 t^2 ud^2+9/2 Br dd ed H Hd Nf^3 t^2 ud^2+3/2 dd ed H^2 Hd^2 Nf^3 t^2 ud^2+6 Bl^2 dd ed Nf^4 t^2 ud^2+12 Bl Br dd ed Nf^4 t^2 ud^2+15 Br^2 dd ed Nf^4 t^2 ud^2+28 Bl dd ed Gl Nf^4 t^2 ud^2+24 Br dd ed Gl Nf^4 t^2 ud^2+42 dd ed Gl^2 Nf^4 t^2 ud^2+24 Bl dd ed Gr Nf^4 t^2 ud^2+57 Br dd ed Gr Nf^4 t^2 ud^2+72 dd ed Gl Gr Nf^4 t^2 ud^2+171/2 dd ed Gr^2 Nf^4 t^2 ud^2+31/2 Bl dd ed H Hd Nf^4 t^2 ud^2+61/2 Br dd ed H Hd Nf^4 t^2 ud^2+31 dd ed Gl H Hd Nf^4 t^2 ud^2+61 dd ed Gr H Hd Nf^4 t^2 ud^2+31/2 dd ed H^2 Hd^2 Nf^4 t^2 ud^2+d^2 Hd^4 Nf^4 t^2 ud^2+1/4 d dd^2 Hd L Nf^4 t^2 ud^2-1/4 dd ed^2 H Ld Nf^4 t^2 ud^2+7/2 d dd^2 Hd L Nf^5 t^2 ud^2+7/2 dd e ed Hd L Nf^5 t^2 ud^2+7/2 dd Hd L^2 Ld Nf^5 t^2 ud^2+165/4 d dd^2 Hd L Nf^6 t^2 ud^2+55/2 dd e ed Hd L Nf^6 t^2 ud^2+85/4 dd ed^2 H Ld Nf^6 t^2 ud^2+55/2 dd Hd L^2 Ld Nf^6 t^2 ud^2+3 Bl Hd^2 L Nf^3 Q t^2 ud^2+3 Br Hd^2 L Nf^3 Q t^2 ud^2+2 H Hd^3 L Nf^3 Q t^2 ud^2+1/4 e ed^2 Hd Nf^4 Q t^2 ud^2+19 Bl Hd^2 L Nf^4 Q t^2 ud^2+19 Br Hd^2 L Nf^4 Q t^2 ud^2+38 Gl Hd^2 L Nf^4 Q t^2 ud^2+38 Gr Hd^2 L Nf^4 Q t^2 ud^2+22 H Hd^3 L Nf^4 Q t^2 ud^2+7/2 d dd ed Hd Nf^5 Q t^2 ud^2+7 ed Hd L Ld Nf^5 Q t^2 ud^2+165/2 d dd ed Hd Nf^6 Q t^2 ud^2+55/4 e ed^2 Hd Nf^6 Q t^2 ud^2+55 ed Hd L Ld Nf^6 Q t^2 ud^2-1/4 dd^2 ed H Nf^4 Qd t^2 ud^2+11/2 dd^2 ed H Nf^5 Qd t^2 ud^2+255/4 dd^2 ed H Nf^6 Qd t^2 ud^2+7 dd Hd L Nf^5 Q Qd t^2 ud^2+165 dd Hd L Nf^6 Q Qd t^2 ud^2+7/2 ed Hd Nf^5 Q^2 Qd t^2 ud^2+165/2 ed Hd Nf^6 Q^2 Qd t^2 ud^2-5/2 Bl Hd^2 Nf^2 Qd^2 t^2 ud^2-5/2 Br Hd^2 Nf^2 Qd^2 t^2 ud^2+2 H Hd^3 Nf^2 Qd^2 t^2 ud^2+31/2 Bl Hd^2 Nf^4 Qd^2 t^2 ud^2+61/2 Br Hd^2 Nf^4 Qd^2 t^2 ud^2+31 Gl Hd^2 Nf^4 Qd^2 t^2 ud^2+61 Gr Hd^2 Nf^4 Qd^2 t^2 ud^2+29 H Hd^3 Nf^4 Qd^2 t^2 ud^2+85 ed Hd Ld Nf^6 Qd^2 t^2 ud^2+85 dd Hd Nf^6 Qd^3 t^2 ud^2+Bl dd Hd L Nf^3 t^3 ud^2+3/2 Br dd Hd L Nf^3 t^3 ud^2+11/2 dd H Hd^2 L Nf^3 t^3 ud^2+26 Bl dd Hd L Nf^4 t^3 ud^2+63/2 Br dd Hd L Nf^4 t^3 ud^2+52 dd Gl Hd L Nf^4 t^3 ud^2+63 dd Gr Hd L Nf^4 t^3 ud^2+105/2 dd H Hd^2 L Nf^4 t^3 ud^2+2 d dd^2 ed Nf^5 t^3 ud^2+2 dd ed L Ld Nf^5 t^3 ud^2+60 d dd^2 ed Nf^6 t^3 ud^2+20 dd e ed^2 Nf^6 t^3 ud^2+40 dd ed L Ld Nf^6 t^3 ud^2+Bl ed Hd Nf^3 Q t^3 ud^2+3/2 Br ed Hd Nf^3 Q t^3 ud^2+11/2 ed H Hd^2 Nf^3 Q t^3 ud^2+26 Bl ed Hd Nf^4 Q t^3 ud^2+63/2 Br ed Hd Nf^4 Q t^3 ud^2+52 ed Gl Hd Nf^4 Q t^3 ud^2+63 ed Gr Hd Nf^4 Q t^3 ud^2+105/2 ed H Hd^2 Nf^4 Q t^3 ud^2+20 ed^2 Ld Nf^6 Q t^3 ud^2+34 d Hd^3 Nf^4 Qd t^3 ud^2+2 dd^2 L Nf^5 Qd t^3 ud^2+60 dd^2 L Nf^6 Qd t^3 ud^2+2 dd ed Nf^5 Q Qd t^3 ud^2+120 dd ed Nf^6 Q Qd t^3 ud^2+1/2 Bl dd ed Nf^3 t^4 ud^2+Br dd ed Nf^3 t^4 ud^2+2 dd ed H Hd Nf^3 t^4 ud^2+25/2 Bl dd ed Nf^4 t^4 ud^2+20 Br dd ed Nf^4 t^4 ud^2+25 dd ed Gl Nf^4 t^4 ud^2+40 dd ed Gr Nf^4 t^4 ud^2+61 dd ed H Hd Nf^4 t^4 ud^2+1/2 Hd^2 L Nf^3 Q t^4 ud^2+101/2 Hd^2 L Nf^4 Q t^4 ud^2+9 Hd^2 Nf^2 Qd^2 t^4 ud^2+61 Hd^2 Nf^4 Qd^2 t^4 ud^2+dd Hd L Nf^3 t^5 ud^2+20 dd Hd L Nf^4 t^5 ud^2+ed Hd Nf^3 Q t^5 ud^2+20 ed Hd Nf^4 Q t^5 ud^2-1/2 dd ed Nf^3 t^6 ud^2+5/2 dd ed Nf^4 t^6 ud^2-1/2 Bl dd^2 H L Nf^4 u ud^2+1/4 Br dd^2 H L Nf^4 u ud^2-1/2 dd^2 H^2 Hd L Nf^4 u ud^2+1/2 Br dd^2 H L Nf^5 u ud^2+3/2 Bl dd^2 H L Nf^6 u ud^2+9/4 Br dd^2 H L Nf^6 u ud^2+4 dd^2 Gl H L Nf^6 u ud^2+6 dd^2 Gr H L Nf^6 u ud^2+3/2 dd^2 H^2 Hd L Nf^6 u ud^2-1/2 dd^2 e L^2 Nf^6 u ud^2+2 Bl d ed Hd Ld Nf^6 u ud^2+3 Br d ed Hd Ld Nf^6 u ud^2+4 d ed Gl Hd Ld Nf^6 u ud^2+6 d ed Gr Hd Ld Nf^6 u ud^2+2 d ed H Hd^2 Ld Nf^6 u ud^2-1/4 d ed^2 Ld^2 Nf^6 u ud^2+3/2 dd^2 e L^2 Nf^8 u ud^2+5/4 d ed^2 Ld^2 Nf^8 u ud^2+1/2 Br dd ed H Nf^5 Q u ud^2+3 Bl dd ed H Nf^6 Q u ud^2+9/2 Br dd ed H Nf^6 Q u ud^2+8 dd ed Gl H Nf^6 Q u ud^2+12 dd ed Gr H Nf^6 Q u ud^2+3 dd ed H^2 Hd Nf^6 Q u ud^2-d dd^2 L Nf^6 Q u ud^2+11 d dd^2 L Nf^8 Q u ud^2+6 dd e ed L Nf^8 Q u ud^2+6 dd L^2 Ld Nf^8 Q u ud^2-3/2 Bl Hd L Nf^5 Q^2 u ud^2+Br Hd L Nf^5 Q^2 u ud^2-3/2 H Hd^2 L Nf^5 Q^2 u ud^2-1/2 e ed^2 Nf^6 Q^2 u ud^2+9/2 Bl Hd L Nf^6 Q^2 u ud^2+3 Br Hd L Nf^6 Q^2 u ud^2+12 Gl Hd L Nf^6 Q^2 u ud^2+8 Gr Hd L Nf^6 Q^2 u ud^2+9/2 H Hd^2 L Nf^6 Q^2 u ud^2+11 d dd ed Nf^8 Q^2 u ud^2+3/2 e ed^2 Nf^8 Q^2 u ud^2+6 ed L Ld Nf^8 Q^2 u ud^2-1/2 d dd Gr Hd Nf^5 Qd u ud^2+6 Bl d dd Hd Nf^6 Qd u ud^2+9 Br d dd Hd Nf^6 Qd u ud^2+2 Bl e ed Hd Nf^6 Qd u ud^2+3 Br e ed Hd Nf^6 Qd u ud^2+17 d dd Gl Hd Nf^6 Qd u ud^2+4 e ed Gl Hd Nf^6 Qd u ud^2+51/2 d dd Gr Hd Nf^6 Qd u ud^2+6 e ed Gr Hd Nf^6 Qd u ud^2+6 d dd H Hd^2 Nf^6 Qd u ud^2+2 e ed H Hd^2 Nf^6 Qd u ud^2+4 Bl Hd L Ld Nf^6 Qd u ud^2+6 Br Hd L Ld Nf^6 Qd u ud^2+8 Gl Hd L Ld Nf^6 Qd u ud^2+12 Gr Hd L Ld Nf^6 Qd u ud^2+6 H Hd^2 L Ld Nf^6 Qd u ud^2-1/2 e ed^2 Ld Nf^7 Qd u ud^2+15 d dd ed Ld Nf^8 Qd u ud^2+5/2 e ed^2 Ld Nf^8 Qd u ud^2+5 ed L Ld^2 Nf^8 Qd u ud^2+22 dd L Nf^8 Q^2 Qd u ud^2-1/3 ed Nf^6 Q^3 Qd u ud^2+22/3 ed Nf^8 Q^3 Qd u ud^2-3/8 d dd^2 Nf^5 Qd^2 u ud^2-7/8 d dd^2 Nf^6 Qd^2 u ud^2-1/2 dd e ed Nf^6 Qd^2 u ud^2-1/8 d dd^2 Nf^7 Qd^2 u ud^2+115/8 d dd^2 Nf^8 Qd^2 u ud^2+15/2 dd e ed Nf^8 Qd^2 u ud^2+15 dd L Ld Nf^8 Qd^2 u ud^2+H Hd^2 Nf^4 Q Qd^2 u ud^2-1/2 Gr Hd Nf^5 Q Qd^2 u ud^2+6 Bl Hd Nf^6 Q Qd^2 u ud^2+9 Br Hd Nf^6 Q Qd^2 u ud^2+17 Gl Hd Nf^6 Q Qd^2 u ud^2+51/2 Gr Hd Nf^6 Q Qd^2 u ud^2+9 H Hd^2 Nf^6 Q Qd^2 u ud^2+15 ed Ld Nf^8 Q Qd^2 u ud^2+1/6 dd Nf^5 Q Qd^3 u ud^2-1/6 dd Nf^6 Q Qd^3 u ud^2-1/6 dd Nf^7 Q Qd^3 u ud^2+115/6 dd Nf^8 Q Qd^3 u ud^2-1/4 dd^2 ed H^2 Nf^4 t u ud^2+1/2 dd^2 ed H^2 Nf^5 t u ud^2+15/4 dd^2 ed H^2 Nf^6 t u ud^2+6 d^2 dd Hd^2 Nf^6 t u ud^2+4 d e ed Hd^2 Nf^6 t u ud^2+16 d Hd^2 L Ld Nf^6 t u ud^2+3/2 Bl dd L Nf^5 Q t u ud^2+3/2 Br dd L Nf^5 Q t u ud^2+2 dd H Hd L Nf^5 Q t u ud^2+51/2 Bl dd L Nf^6 Q t u ud^2+51/2 Br dd L Nf^6 Q t u ud^2+68 dd Gl L Nf^6 Q t u ud^2+68 dd Gr L Nf^6 Q t u ud^2+48 dd H Hd L Nf^6 Q t u ud^2+1/4 Bl ed Nf^4 Q^2 t u ud^2+1/4 Br ed Nf^4 Q^2 t u ud^2+ed H Hd Nf^5 Q^2 t u ud^2+51/4 Bl ed Nf^6 Q^2 t u ud^2+51/4 Br ed Nf^6 Q^2 t u ud^2+34 ed Gl Nf^6 Q^2 t u ud^2+34 ed Gr Nf^6 Q^2 t u ud^2+24 ed H Hd Nf^6 Q^2 t u ud^2-1/2 Gl^2 Hd Nf^3 Qd t u ud^2-Gl Gr Hd Nf^3 Qd t u ud^2-3/2 Gr^2 Hd Nf^3 Qd t u ud^2+5 Bl^2 Hd Nf^4 Qd t u ud^2+10 Bl Br Hd Nf^4 Qd t u ud^2+9 Br^2 Hd Nf^4 Qd t u ud^2+24 Bl Gl Hd Nf^4 Qd t u ud^2+20 Br Gl Hd Nf^4 Qd t u ud^2+77/2 Gl^2 Hd Nf^4 Qd t u ud^2+20 Bl Gr Hd Nf^4 Qd t u ud^2+36 Br Gr Hd Nf^4 Qd t u ud^2+65 Gl Gr Hd Nf^4 Qd t u ud^2+117/2 Gr^2 Hd Nf^4 Qd t u ud^2+9 Bl H Hd^2 Nf^4 Qd t u ud^2+13 Br H Hd^2 Nf^4 Qd t u ud^2+18 Gl H Hd^2 Nf^4 Qd t u ud^2+26 Gr H Hd^2 Nf^4 Qd t u ud^2+7 H^2 Hd^3 Nf^4 Qd t u ud^2+16 e Hd^2 L Nf^6 Qd t u ud^2+15 Bl ed Ld Nf^6 Qd t u ud^2+25 Br ed Ld Nf^6 Qd t u ud^2+30 ed Gl Ld Nf^6 Qd t u ud^2+50 ed Gr Ld Nf^6 Qd t u ud^2+40 ed H Hd Ld Nf^6 Qd t u ud^2+48 d Hd^2 Nf^6 Q Qd t u ud^2+1/2 Bl dd Nf^4 Qd^2 t u ud^2-1/2 Br dd Nf^4 Qd^2 t u ud^2+1/4 dd Gl Nf^4 Qd^2 t u ud^2-1/4 dd Gr Nf^4 Qd^2 t u ud^2+45/2 Bl dd Nf^6 Qd^2 t u ud^2+75/2 Br dd Nf^6 Qd^2 t u ud^2+255/4 dd Gl Nf^6 Qd^2 t u ud^2+425/4 dd Gr Nf^6 Qd^2 t u ud^2+60 dd H Hd Nf^6 Qd^2 t u ud^2+15 Bl d Hd^2 Nf^4 t^2 u ud^2+15 Br d Hd^2 Nf^4 t^2 u ud^2+30 d Gl Hd^2 Nf^4 t^2 u ud^2+30 d Gr Hd^2 Nf^4 t^2 u ud^2+13 d H Hd^3 Nf^4 t^2 u ud^2+1/4 dd^2 H L Nf^4 t^2 u ud^2+7/2 dd^2 H L Nf^5 t^2 u ud^2+165/4 dd^2 H L Nf^6 t^2 u ud^2+55 d ed Hd Ld Nf^6 t^2 u ud^2+7/2 dd ed H Nf^5 Q t^2 u ud^2+165/2 dd ed H Nf^6 Q t^2 u ud^2+7/2 Hd L Nf^5 Q^2 t^2 u ud^2+165/2 Hd L Nf^6 Q^2 t^2 u ud^2+165 d dd Hd Nf^6 Qd t^2 u ud^2+55 e ed Hd Nf^6 Qd t^2 u ud^2+110 Hd L Ld Nf^6 Qd t^2 u ud^2+165 Hd Nf^6 Q Qd^2 t^2 u ud^2+3/2 dd L Nf^5 Q t^3 u ud^2+207/2 dd L Nf^6 Q t^3 u ud^2-3/4 ed Nf^4 Q^2 t^3 u ud^2+207/4 ed Nf^6 Q^2 t^3 u ud^2+52 Bl Hd Nf^4 Qd t^3 u ud^2+63 Br Hd Nf^4 Qd t^3 u ud^2+104 Gl Hd Nf^4 Qd t^3 u ud^2+126 Gr Hd Nf^4 Qd t^3 u ud^2+105 H Hd^2 Nf^4 Qd t^3 u ud^2+80 ed Ld Nf^6 Qd t^3 u ud^2+120 dd Nf^6 Qd^2 t^3 u ud^2+47 d Hd^2 Nf^4 t^4 u ud^2+40 Hd Nf^4 Qd t^5 u ud^2-1/2 Bl^3 Nf^2 u^2 ud^2-1/2 Bl^2 Br Nf^2 u^2 ud^2-1/2 Bl Br^2 Nf^2 u^2 ud^2-1/2 Br^3 Nf^2 u^2 ud^2-3/2 Bl Gl^2 Nf^2 u^2 ud^2-5/4 Br Gl^2 Nf^2 u^2 ud^2-5/4 Bl Gr^2 Nf^2 u^2 ud^2-3/2 Br Gr^2 Nf^2 u^2 ud^2+1/2 Bl^2 H Hd Nf^2 u^2 ud^2+1/2 Bl Br H Hd Nf^2 u^2 ud^2+1/2 Br^2 H Hd Nf^2 u^2 ud^2+5/4 Gl^2 H Hd Nf^2 u^2 ud^2+1/4 Gl Gr H Hd Nf^2 u^2 ud^2+5/4 Gr^2 H Hd Nf^2 u^2 ud^2-1/2 Bl H^2 Hd^2 Nf^2 u^2 ud^2-1/2 Br H^2 Hd^2 Nf^2 u^2 ud^2+1/2 H^3 Hd^3 Nf^2 u^2 ud^2+1/2 Gl^3 Nf^3 u^2 ud^2-1/2 Bl Gl Gr Nf^3 u^2 ud^2-1/2 Br Gl Gr Nf^3 u^2 ud^2-3/2 Gl^2 Gr Nf^3 u^2 ud^2-3/2 Gl Gr^2 Nf^3 u^2 ud^2+1/2 Gr^3 Nf^3 u^2 ud^2+1/2 Gl^2 H Hd Nf^3 u^2 ud^2-1/2 Gl Gr H Hd Nf^3 u^2 ud^2+1/2 Gr^2 H Hd Nf^3 u^2 ud^2+1/2 Bl^3 Nf^4 u^2 ud^2+1/2 Bl^2 Br Nf^4 u^2 ud^2+1/2 Bl Br^2 Nf^4 u^2 ud^2+1/2 Br^3 Nf^4 u^2 ud^2+7/4 d^2 dd^2 Nf^4 u^2 ud^2+1/2 e^2 ed^2 Nf^4 u^2 ud^2+2 Bl^2 Gl Nf^4 u^2 ud^2+2 Bl Br Gl Nf^4 u^2 ud^2+Br^2 Gl Nf^4 u^2 ud^2+13/2 Bl Gl^2 Nf^4 u^2 ud^2+13/4 Br Gl^2 Nf^4 u^2 ud^2+17/2 Gl^3 Nf^4 u^2 ud^2+Bl^2 Gr Nf^4 u^2 ud^2+2 Bl Br Gr Nf^4 u^2 ud^2+2 Br^2 Gr Nf^4 u^2 ud^2+13/2 Bl Gl Gr Nf^4 u^2 ud^2+13/2 Br Gl Gr Nf^4 u^2 ud^2+25/2 Gl^2 Gr Nf^4 u^2 ud^2+13/4 Bl Gr^2 Nf^4 u^2 ud^2+13/2 Br Gr^2 Nf^4 u^2 ud^2+25/2 Gl Gr^2 Nf^4 u^2 ud^2+17/2 Gr^3 Nf^4 u^2 ud^2+1/2 Bl^2 H Hd Nf^4 u^2 ud^2+1/2 Bl Br H Hd Nf^4 u^2 ud^2+1/2 Br^2 H Hd Nf^4 u^2 ud^2+2 Bl Gl H Hd Nf^4 u^2 ud^2+Br Gl H Hd Nf^4 u^2 ud^2+13/4 Gl^2 H Hd Nf^4 u^2 ud^2+Bl Gr H Hd Nf^4 u^2 ud^2+2 Br Gr H Hd Nf^4 u^2 ud^2+13/4 Gl Gr H Hd Nf^4 u^2 ud^2+13/4 Gr^2 H Hd Nf^4 u^2 ud^2+1/2 Bl H^2 Hd^2 Nf^4 u^2 ud^2+1/2 Br H^2 Hd^2 Nf^4 u^2 ud^2+Gl H^2 Hd^2 Nf^4 u^2 ud^2+Gr H^2 Hd^2 Nf^4 u^2 ud^2+1/2 H^3 Hd^3 Nf^4 u^2 ud^2-1/2 Bl e Hd L Nf^4 u^2 ud^2-1/2 Br ed H Ld Nf^4 u^2 ud^2+L^2 Ld^2 Nf^4 u^2 ud^2-1/2 d^2 dd^2 Nf^6 u^2 ud^2+3/2 Bl e Hd L Nf^6 u^2 ud^2+Br e Hd L Nf^6 u^2 ud^2+3 e Gl Hd L Nf^6 u^2 ud^2+2 e Gr Hd L Nf^6 u^2 ud^2+e H Hd^2 L Nf^6 u^2 ud^2+Bl ed H Ld Nf^6 u^2 ud^2+3/2 Br ed H Ld Nf^6 u^2 ud^2+2 ed Gl H Ld Nf^6 u^2 ud^2+3 ed Gr H Ld Nf^6 u^2 ud^2+ed H^2 Hd Ld Nf^6 u^2 ud^2+23/4 d^2 dd^2 Nf^8 u^2 ud^2+6 d dd e ed Nf^8 u^2 ud^2+1/2 e^2 ed^2 Nf^8 u^2 ud^2+6 d dd L Ld Nf^8 u^2 ud^2+2 e ed L Ld Nf^8 u^2 ud^2+L^2 Ld^2 Nf^8 u^2 ud^2-1/2 Bl d Hd Nf^4 Q u^2 ud^2-1/4 d Gl Hd Nf^4 Q u^2 ud^2+1/2 d Gl Hd Nf^5 Q u^2 ud^2-1/2 d Gr Hd Nf^5 Q u^2 ud^2+9/2 Bl d Hd Nf^6 Q u^2 ud^2+3 Br d Hd Nf^6 Q u^2 ud^2+51/4 d Gl Hd Nf^6 Q u^2 ud^2+17/2 d Gr Hd Nf^6 Q u^2 ud^2+3 d H Hd^2 Nf^6 Q u^2 ud^2+6 d ed Ld Nf^8 Q u^2 ud^2+1/12 L Nf^4 Q^3 u^2 ud^2-1/6 L Nf^6 Q^3 u^2 ud^2-1/2 L Nf^7 Q^3 u^2 ud^2+55/12 L Nf^8 Q^3 u^2 ud^2-1/2 Br dd H Nf^4 Qd u^2 ud^2-1/4 dd Gr H Nf^4 Qd u^2 ud^2-1/2 dd Gl H Nf^5 Qd u^2 ud^2+1/2 dd Gr H Nf^5 Qd u^2 ud^2+3 Bl dd H Nf^6 Qd u^2 ud^2+9/2 Br dd H Nf^6 Qd u^2 ud^2+17/2 dd Gl H Nf^6 Qd u^2 ud^2+51/4 dd Gr H Nf^6 Qd u^2 ud^2+3 dd H^2 Hd Nf^6 Qd u^2 ud^2+6 dd e L Nf^8 Qd u^2 ud^2+23 d dd Nf^8 Q Qd u^2 ud^2+6 e ed Nf^8 Q Qd u^2 ud^2+12 L Ld Nf^8 Q Qd u^2 ud^2+7/2 Nf^4 Q^2 Qd^2 u^2 ud^2+23/2 Nf^8 Q^2 Qd^2 u^2 ud^2+1/12 Ld Nf^4 Qd^3 u^2 ud^2-1/6 Ld Nf^6 Qd^3 u^2 ud^2-1/2 Ld Nf^7 Qd^3 u^2 ud^2+55/12 Ld Nf^8 Qd^3 u^2 ud^2+1/2 Bl d dd Nf^4 t u^2 ud^2+1/2 Br d dd Nf^4 t u^2 ud^2+1/2 Bl e ed Nf^4 t u^2 ud^2+1/2 Br e ed Nf^4 t u^2 ud^2+1/4 d dd Gl Nf^4 t u^2 ud^2+1/4 d dd Gr Nf^4 t u^2 ud^2+1/2 Bl L Ld Nf^4 t u^2 ud^2+1/2 Br L Ld Nf^4 t u^2 ud^2-3/2 d dd Gl Nf^5 t u^2 ud^2-3/2 d dd Gr Nf^5 t u^2 ud^2+51/2 Bl d dd Nf^6 t u^2 ud^2+51/2 Br d dd Nf^6 t u^2 ud^2+17/2 Bl e ed Nf^6 t u^2 ud^2+17/2 Br e ed Nf^6 t u^2 ud^2+289/4 d dd Gl Nf^6 t u^2 ud^2+17 e ed Gl Nf^6 t u^2 ud^2+289/4 d dd Gr Nf^6 t u^2 ud^2+17 e ed Gr Nf^6 t u^2 ud^2+24 d dd H Hd Nf^6 t u^2 ud^2+8 e ed H Hd Nf^6 t u^2 ud^2+17/2 Bl L Ld Nf^6 t u^2 ud^2+17/2 Br L Ld Nf^6 t u^2 ud^2+17 Gl L Ld Nf^6 t u^2 ud^2+17 Gr L Ld Nf^6 t u^2 ud^2+16 H Hd L Ld Nf^6 t u^2 ud^2+1/2 Bl Nf^4 Q Qd t u^2 ud^2+1/2 Br Nf^4 Q Qd t u^2 ud^2+1/4 Gl Nf^4 Q Qd t u^2 ud^2+1/4 Gr Nf^4 Q Qd t u^2 ud^2-3/2 Gl Nf^5 Q Qd t u^2 ud^2-3/2 Gr Nf^5 Q Qd t u^2 ud^2+51/2 Bl Nf^6 Q Qd t u^2 ud^2+51/2 Br Nf^6 Q Qd t u^2 ud^2+289/4 Gl Nf^6 Q Qd t u^2 ud^2+289/4 Gr Nf^6 Q Qd t u^2 ud^2+48 H Hd Nf^6 Q Qd t u^2 ud^2+7/2 Bl^2 Nf^2 t^2 u^2 ud^2+1/2 Bl Br Nf^2 t^2 u^2 ud^2+7/2 Br^2 Nf^2 t^2 u^2 ud^2+27/4 Gl^2 Nf^2 t^2 u^2 ud^2+1/4 Gl Gr Nf^2 t^2 u^2 ud^2+27/4 Gr^2 Nf^2 t^2 u^2 ud^2-Bl H Hd Nf^2 t^2 u^2 ud^2-Br H Hd Nf^2 t^2 u^2 ud^2+4 H^2 Hd^2 Nf^2 t^2 u^2 ud^2-Gl^2 Nf^3 t^2 u^2 ud^2-1/2 Gl Gr Nf^3 t^2 u^2 ud^2-Gr^2 Nf^3 t^2 u^2 ud^2+17/2 Bl^2 Nf^4 t^2 u^2 ud^2+25/2 Bl Br Nf^4 t^2 u^2 ud^2+17/2 Br^2 Nf^4 t^2 u^2 ud^2+32 Bl Gl Nf^4 t^2 u^2 ud^2+25 Br Gl Nf^4 t^2 u^2 ud^2+209/4 Gl^2 Nf^4 t^2 u^2 ud^2+25 Bl Gr Nf^4 t^2 u^2 ud^2+32 Br Gr Nf^4 t^2 u^2 ud^2+325/4 Gl Gr Nf^4 t^2 u^2 ud^2+209/4 Gr^2 Nf^4 t^2 u^2 ud^2+19 Bl H Hd Nf^4 t^2 u^2 ud^2+19 Br H Hd Nf^4 t^2 u^2 ud^2+38 Gl H Hd Nf^4 t^2 u^2 ud^2+38 Gr H Hd Nf^4 t^2 u^2 ud^2+12 H^2 Hd^2 Nf^4 t^2 u^2 ud^2+3/2 e Hd L Nf^4 t^2 u^2 ud^2+3/2 ed H Ld Nf^4 t^2 u^2 ud^2+55/2 e Hd L Nf^6 t^2 u^2 ud^2+55/2 ed H Ld Nf^6 t^2 u^2 ud^2+3/2 d Hd Nf^4 Q t^2 u^2 ud^2+165/2 d Hd Nf^6 Q t^2 u^2 ud^2+3/2 dd H Nf^4 Qd t^2 u^2 ud^2+165/2 dd H Nf^6 Qd t^2 u^2 ud^2-3/2 d dd Nf^4 t^3 u^2 ud^2-3/2 e ed Nf^4 t^3 u^2 ud^2-3/2 L Ld Nf^4 t^3 u^2 ud^2+207/2 d dd Nf^6 t^3 u^2 ud^2+69/2 e ed Nf^6 t^3 u^2 ud^2+69/2 L Ld Nf^6 t^3 u^2 ud^2-3/2 Nf^4 Q Qd t^3 u^2 ud^2+207/2 Nf^6 Q Qd t^3 u^2 ud^2-2 Bl Nf^2 t^4 u^2 ud^2-2 Br Nf^2 t^4 u^2 ud^2+5/2 H Hd Nf^2 t^4 u^2 ud^2+14 Bl Nf^4 t^4 u^2 ud^2+14 Br Nf^4 t^4 u^2 ud^2+28 Gl Nf^4 t^4 u^2 ud^2+28 Gr Nf^4 t^4 u^2 ud^2+101/2 H Hd Nf^4 t^4 u^2 ud^2+2 Nf^2 t^6 u^2 ud^2+2 Nf^4 t^6 u^2 ud^2+1/6 Gr H Nf^3 Q u^3 ud^2-1/2 Bl H Nf^4 Q u^3 ud^2-1/4 Gl H Nf^4 Q u^3 ud^2+1/6 Gr H Nf^4 Q u^3 ud^2-1/6 Gr H Nf^5 Q u^3 ud^2+3/2 Bl H Nf^6 Q u^3 ud^2+Br H Nf^6 Q u^3 ud^2+17/4 Gl H Nf^6 Q u^3 ud^2+17/6 Gr H Nf^6 Q u^3 ud^2+H^2 Hd Nf^6 Q u^3 ud^2-1/2 e L Nf^6 Q u^3 ud^2+5/2 e L Nf^8 Q u^3 ud^2-1/12 d Nf^4 Q^2 u^3 ud^2-1/8 d Nf^5 Q^2 u^3 ud^2-17/24 d Nf^6 Q^2 u^3 ud^2+1/8 d Nf^7 Q^2 u^3 ud^2+115/24 d Nf^8 Q^2 u^3 ud^2+1/3 d Ld Nf^6 Qd u^3 ud^2+11/3 d Ld Nf^8 Qd u^3 ud^2+1/6 e Nf^4 Qd^2 u^3 ud^2+11/6 e Nf^8 Qd^2 u^3 ud^2+2 dd H^2 Nf^6 t u^3 ud^2+3/2 H Nf^4 Q t^2 u^3 ud^2+55/2 H Nf^6 Q t^2 u^3 ud^2-1/8 d e Nf^4 u^4 ud^2-11/48 d e Nf^5 u^4 ud^2-1/48 d e Nf^6 u^4 ud^2+11/48 d e Nf^7 u^4 ud^2+55/48 d e Nf^8 u^4 ud^2-2/9 dd^3 L^2 Nf^3 ud^3-1/6 ed^2 H Hd^2 Ld Nf^3 ud^3-1/6 Hd^3 L^2 Ld Nf^3 ud^3-1/9 ed^3 Ld^2 Nf^3 ud^3+1/18 dd^3 L^2 Nf^4 ud^3-1/4 Br ed^2 Hd Ld Nf^4 ud^3-5/12 ed^2 H Hd^2 Ld Nf^4 ud^3-1/6 Hd^3 L^2 Ld Nf^4 ud^3+1/9 ed^3 Ld^2 Nf^4 ud^3-1/72 dd^3 L^2 Nf^5 ud^3+1/2 Br ed^2 Hd Ld Nf^5 ud^3-1/2 ed^2 Gr Hd Ld Nf^5 ud^3+1/6 ed^2 H Hd^2 Ld Nf^5 ud^3+1/6 Hd^3 L^2 Ld Nf^5 ud^3+1/18 ed^3 Ld^2 Nf^5 ud^3+7/72 dd^3 L^2 Nf^6 ud^3+3/4 Br ed^2 Hd Ld Nf^6 ud^3+3/2 ed^2 Gr Hd Ld Nf^6 ud^3+5/12 ed^2 H Hd^2 Ld Nf^6 ud^3+1/6 Hd^3 L^2 Ld Nf^6 ud^3-11/36 ed^3 Ld^2 Nf^6 ud^3-19/72 dd^3 L^2 Nf^7 ud^3+1/18 ed^3 Ld^2 Nf^7 ud^3+25/72 dd^3 L^2 Nf^8 ud^3+7/36 ed^3 Ld^2 Nf^8 ud^3+1/6 dd^2 ed L Nf^5 Q ud^3+5/12 dd^2 ed L Nf^6 Q ud^3+1/3 dd^2 ed L Nf^7 Q ud^3+25/12 dd^2 ed L Nf^8 Q ud^3-1/12 dd ed^2 Nf^4 Q^2 ud^3-1/8 dd ed^2 Nf^5 Q^2 ud^3+1/24 dd ed^2 Nf^6 Q^2 ud^3+1/8 dd ed^2 Nf^7 Q^2 ud^3+25/24 dd ed^2 Nf^8 Q^2 ud^3+3/2 Br dd ed Hd Nf^5 Qd ud^3+1/2 dd ed H Hd^2 Nf^5 Qd ud^3+9/2 Br dd ed Hd Nf^6 Qd ud^3+12 dd ed Gr Hd Nf^6 Qd ud^3+5/2 dd ed H Hd^2 Nf^6 Qd ud^3-1/2 dd ed^2 Ld Nf^6 Qd ud^3+7/2 dd ed^2 Ld Nf^8 Qd ud^3+Hd^3 L Nf^6 Q Qd ud^3+1/12 dd^2 ed Nf^4 Qd^2 ud^3+1/6 dd^2 ed Nf^5 Qd^2 ud^3-1/2 dd^2 ed Nf^6 Qd^2 ud^3+5/6 dd^2 ed Nf^7 Qd^2 ud^3+77/12 dd^2 ed Nf^8 Qd^2 ud^3+2/3 Hd^3 Nf^2 Qd^3 ud^3+1/2 Hd^3 Nf^4 Qd^3 ud^3+5/6 Hd^3 Nf^6 Qd^3 ud^3-1/3 Bl Hd^3 L Nf^2 t ud^3+1/3 Gl Hd^3 L Nf^2 t ud^3-1/3 H Hd^4 L Nf^2 t ud^3-1/6 e ed^2 Hd^2 Nf^3 t ud^3+1/2 Br Hd^3 L Nf^3 t ud^3-5/12 e ed^2 Hd^2 Nf^4 t ud^3+1/3 Bl Hd^3 L Nf^4 t ud^3+1/2 Br Hd^3 L Nf^4 t ud^3+2/3 Gl Hd^3 L Nf^4 t ud^3+Gr Hd^3 L Nf^4 t ud^3+1/3 H Hd^4 L Nf^4 t ud^3-1/3 ed Hd^2 L Ld Nf^4 t ud^3+1/2 d dd ed Hd^2 Nf^5 t ud^3+1/6 e ed^2 Hd^2 Nf^5 t ud^3+2 ed Hd^2 L Ld Nf^5 t ud^3+5/2 d dd ed Hd^2 Nf^6 t ud^3+5/12 e ed^2 Hd^2 Nf^6 t ud^3+10/3 ed Hd^2 L Ld Nf^6 t ud^3+2 dd Hd^2 L Nf^5 Qd t ud^3+10 dd Hd^2 L Nf^6 Qd t ud^3+2 ed Hd^2 Nf^5 Q Qd t ud^3+10 ed Hd^2 Nf^6 Q Qd t ud^3+1/3 Br ed Hd^2 Nf^2 t^2 ud^3-1/3 ed Gr Hd^2 Nf^2 t^2 ud^3-1/3 ed H Hd^3 Nf^2 t^2 ud^3+Bl ed Hd^2 Nf^3 t^2 ud^3+5/2 Br ed Hd^2 Nf^3 t^2 ud^3+3/2 ed H Hd^3 Nf^3 t^2 ud^3+1/6 ed^2 Hd Ld Nf^3 t^2 ud^3+2 Bl ed Hd^2 Nf^4 t^2 ud^3+25/6 Br ed Hd^2 Nf^4 t^2 ud^3+4 ed Gl Hd^2 Nf^4 t^2 ud^3+25/3 ed Gr Hd^2 Nf^4 t^2 ud^3+17/6 ed H Hd^3 Nf^4 t^2 ud^3-1/12 ed^2 Hd Ld Nf^4 t^2 ud^3+11/6 ed^2 Hd Ld Nf^5 t^2 ud^3+85/12 ed^2 Hd Ld Nf^6 t^2 ud^3+11/2 dd ed Hd Nf^5 Qd t^2 ud^3+85/2 dd ed Hd Nf^6 Qd t^2 ud^3+1/3 Hd^3 L Nf^2 t^3 ud^3+2 Hd^3 L Nf^3 t^3 ud^3+17/3 Hd^3 L Nf^4 t^3 ud^3-1/3 ed Hd^2 Nf^2 t^4 ud^3+ed Hd^2 Nf^3 t^4 ud^3+28/3 ed Hd^2 Nf^4 t^4 ud^3+1/3 dd Gl Hd L Nf^4 u ud^3+1/6 d dd^2 ed Nf^5 u ud^3+1/2 Br dd Hd L Nf^5 u ud^3-1/12 d dd^2 ed Nf^6 u ud^3-1/4 dd e ed^2 Nf^6 u ud^3+Bl dd Hd L Nf^6 u ud^3+3/2 Br dd Hd L Nf^6 u ud^3+8/3 dd Gl Hd L Nf^6 u ud^3+4 dd Gr Hd L Nf^6 u ud^3+dd H Hd^2 L Nf^6 u ud^3+1/3 d dd^2 ed Nf^7 u ud^3+1/2 dd ed L Ld Nf^7 u ud^3+55/12 d dd^2 ed Nf^8 u ud^3+5/4 dd e ed^2 Nf^8 u ud^3+5/2 dd ed L Ld Nf^8 u ud^3+1/3 ed Gl Hd Nf^4 Q u ud^3+1/2 Br ed Hd Nf^5 Q u ud^3+Bl ed Hd Nf^6 Q u ud^3+3/2 Br ed Hd Nf^6 Q u ud^3+8/3 ed Gl Hd Nf^6 Q u ud^3+4 ed Gr Hd Nf^6 Q u ud^3+ed H Hd^2 Nf^6 Q u ud^3-1/4 ed^2 Ld Nf^6 Q u ud^3+5/4 ed^2 Ld Nf^8 Q u ud^3+1/6 dd^2 L Nf^5 Qd u ud^3-1/12 dd^2 L Nf^6 Qd u ud^3+1/3 dd^2 L Nf^7 Qd u ud^3+55/12 dd^2 L Nf^8 Qd u ud^3+1/3 dd ed Nf^6 Q Qd u ud^3+1/2 dd ed Nf^7 Q Qd u ud^3+55/6 dd ed Nf^8 Q Qd u ud^3-1/3 dd ed Gr Nf^4 t u ud^3+3/2 Bl dd ed Nf^5 t u ud^3+5/2 Br dd ed Nf^5 t u ud^3+2 dd ed H Hd Nf^5 t u ud^3+15/2 Bl dd ed Nf^6 t u ud^3+25/2 Br dd ed Nf^6 t u ud^3+20 dd ed Gl Nf^6 t u ud^3+100/3 dd ed Gr Nf^6 t u ud^3+10 dd ed H Hd Nf^6 t u ud^3+Hd^2 L Nf^5 Q t u ud^3+8 Hd^2 L Nf^6 Q t u ud^3-Hd^2 Nf^4 Qd^2 t u ud^3+10 Hd^2 Nf^6 Qd^2 t u ud^3+7/2 dd Hd L Nf^5 t^2 u ud^3+55/2 dd Hd L Nf^6 t^2 u ud^3+7/2 ed Hd Nf^5 Q t^2 u ud^3+55/2 ed Hd Nf^6 Q t^2 u ud^3+2 dd ed Nf^5 t^3 u ud^3+40 dd ed Nf^6 t^3 u ud^3+1/3 dd L Nf^6 Q u^2 ud^3+11/3 dd L Nf^8 Q u^2 ud^3+1/6 ed Nf^4 Q^2 u^2 ud^3+11/6 ed Nf^8 Q^2 u^2 ud^3+1/6 Gl Hd Nf^3 Qd u^2 ud^3-1/2 Br Hd Nf^4 Qd u^2 ud^3+1/6 Gl Hd Nf^4 Qd u^2 ud^3-1/4 Gr Hd Nf^4 Qd u^2 ud^3-1/6 Gl Hd Nf^5 Qd u^2 ud^3+Bl Hd Nf^6 Qd u^2 ud^3+3/2 Br Hd Nf^6 Qd u^2 ud^3+17/6 Gl Hd Nf^6 Qd u^2 ud^3+17/4 Gr Hd Nf^6 Qd u^2 ud^3+H Hd^2 Nf^6 Qd u^2 ud^3-1/2 ed Ld Nf^6 Qd u^2 ud^3+5/2 ed Ld Nf^8 Qd u^2 ud^3-1/12 dd Nf^4 Qd^2 u^2 ud^3-1/8 dd Nf^5 Qd^2 u^2 ud^3-17/24 dd Nf^6 Qd^2 u^2 ud^3+1/8 dd Nf^7 Qd^2 u^2 ud^3+115/24 dd Nf^8 Qd^2 u^2 ud^3+2 d Hd^2 Nf^6 t u^2 ud^3+3/2 Hd Nf^4 Qd t^2 u^2 ud^3+55/2 Hd Nf^6 Qd t^2 u^2 ud^3+2/9 d dd Nf^4 u^3 ud^3+1/3 e ed Nf^4 u^3 ud^3+1/3 L Ld Nf^4 u^3 ud^3+2/9 d dd Nf^6 u^3 ud^3+23/9 d dd Nf^8 u^3 ud^3+2/3 e ed Nf^8 u^3 ud^3+2/3 L Ld Nf^8 u^3 ud^3+2/9 Nf^4 Q Qd u^3 ud^3+2/9 Nf^6 Q Qd u^3 ud^3+23/9 Nf^8 Q Qd u^3 ud^3-1/3 Bl Nf^2 t u^3 ud^3-1/3 Br Nf^2 t u^3 ud^3+1/9 Gl Nf^2 t u^3 ud^3+1/9 Gr Nf^2 t u^3 ud^3+1/3 H Hd Nf^2 t u^3 ud^3+1/2 Bl Nf^4 t u^3 ud^3+1/2 Br Nf^4 t u^3 ud^3+13/36 Gl Nf^4 t u^3 ud^3+13/36 Gr Nf^4 t u^3 ud^3-1/2 Gl Nf^5 t u^3 ud^3-1/2 Gr Nf^5 t u^3 ud^3+17/6 Bl Nf^6 t u^3 ud^3+17/6 Br Nf^6 t u^3 ud^3+289/36 Gl Nf^6 t u^3 ud^3+289/36 Gr Nf^6 t u^3 ud^3+8/3 H Hd Nf^6 t u^3 ud^3+Nf^2 t^3 u^3 ud^3-3/2 Nf^4 t^3 u^3 ud^3+23/2 Nf^6 t^3 u^3 ud^3+1/8 dd^2 ed^2 Nf^3 ud^4+31/48 dd^2 ed^2 Nf^4 ud^4+7/24 dd^2 ed^2 Nf^5 ud^4+1/8 dd^2 ed^2 Nf^6 ud^4+1/12 dd^2 ed^2 Nf^7 ud^4+35/48 dd^2 ed^2 Nf^8 ud^4+1/4 ed Hd^2 Nf^3 t u ud^4-1/8 ed Hd^2 Nf^4 t u ud^4+1/4 ed Hd^2 Nf^5 t u ud^4+5/8 ed Hd^2 Nf^6 t u ud^4-1/8 dd ed Nf^4 u^2 ud^4-11/48 dd ed Nf^5 u^2 ud^4-1/48 dd ed Nf^6 u^2 ud^4+11/48 dd ed Nf^7 u^2 ud^4+55/48 dd ed Nf^8 u^2 ud^4+119/144 Nf^4 u^4 ud^4+1/72 Nf^6 u^4 ud^4+23/144 Nf^8 u^4 ud^4+Bl^2 Gl^2 H Hd Wl+2 Bl Gl^3 H Hd Wl+Gl^4 H Hd Wl+Bl Br Gl Gr H Hd Wl+Br Gl^2 Gr H Hd Wl+Bl Gl Gr^2 H Hd Wl+Br Gl Gr^2 H Hd Wl+Gl^2 Gr^2 H Hd Wl+Bl Gr^3 H Hd Wl+Gl Gr^3 H Hd Wl+Bl^3 H^2 Hd^2 Wl+Bl Br^2 H^2 Hd^2 Wl+2 Bl Gl^2 H^2 Hd^2 Wl+Gl^3 H^2 Hd^2 Wl+Br Gl Gr H^2 Hd^2 Wl+Bl Gr^2 H^2 Hd^2 Wl+Gl Gr^2 H^2 Hd^2 Wl+Bl H^4 Hd^4 Wl+1/2 Br d^2 dd^2 H Hd Nf^2 Wl+1/4 Br e^2 ed^2 H Hd Nf^2 Wl-1/2 d^2 dd^2 H^2 Hd^2 Nf^2 Wl-1/4 e^2 ed^2 H^2 Hd^2 Nf^2 Wl+2 Bl^3 e Hd L Nf^2 Wl+2 Bl Br^2 e Hd L Nf^2 Wl+5 Bl e Gl^2 Hd L Nf^2 Wl+3 e Gl^3 Hd L Nf^2 Wl+2 Br e Gl Gr Hd L Nf^2 Wl+2 Bl e Gr^2 Hd L Nf^2 Wl+2 e Gl Gr^2 Hd L Nf^2 Wl+e Gr^3 Hd L Nf^2 Wl+4 Bl^2 e H Hd^2 L Nf^2 Wl+2 Br^2 e H Hd^2 L Nf^2 Wl+4 e Gl^2 H Hd^2 L Nf^2 Wl+2 e Gr^2 H Hd^2 L Nf^2 Wl+4 Bl e H^2 Hd^3 L Nf^2 Wl+2 e H^3 Hd^4 L Nf^2 Wl-1/4 e^2 H Hd^3 L^2 Nf^2 Wl+Bl^3 ed H Ld Nf^2 Wl+Bl Br^2 ed H Ld Nf^2 Wl+2 Bl ed Gl^2 H Ld Nf^2 Wl+ed Gl^3 H Ld Nf^2 Wl+Bl ed Gl Gr H Ld Nf^2 Wl+2 Br ed Gl Gr H Ld Nf^2 Wl+ed Gl^2 Gr H Ld Nf^2 Wl+Bl ed Gr^2 H Ld Nf^2 Wl+2 ed Gl Gr^2 H Ld Nf^2 Wl+2 Bl Br ed H^2 Hd Ld Nf^2 Wl+2 ed Gl Gr H^2 Hd Ld Nf^2 Wl+2 Bl ed H^3 Hd^2 Ld Nf^2 Wl+1/2 Bl^2 L^2 Ld^2 Nf^2 Wl+1/4 Br^2 L^2 Ld^2 Nf^2 Wl+1/2 Gl^2 L^2 Ld^2 Nf^2 Wl+1/4 Gr^2 L^2 Ld^2 Nf^2 Wl+1/4 Br H Hd L^2 Ld^2 Nf^2 Wl-1/4 H^2 Hd^2 L^2 Ld^2 Nf^2 Wl+1/2 Bl e^2 ed^2 H Hd Nf^3 Wl-1/2 Br e^2 ed^2 H Hd Nf^3 Wl-Bl e^2 Hd^2 L^2 Nf^3 Wl-e^2 H Hd^3 L^2 Nf^3 Wl-1/2 H^4 L^4 Nf^3 Wl+1/6 e^2 ed^3 H Ld Nf^3 Wl-1/2 Bl Br L^2 Ld^2 Nf^3 Wl-1/2 Gl Gr L^2 Ld^2 Nf^3 Wl+3/2 Bl H Hd L^2 Ld^2 Nf^3 Wl-3/2 Br H Hd L^2 Ld^2 Nf^3 Wl+Bl d^2 dd^2 H Hd Nf^4 Wl+1/2 Br d^2 dd^2 H Hd Nf^4 Wl+2 Bl d dd e ed H Hd Nf^4 Wl+Br d dd e ed H Hd Nf^4 Wl+1/2 Bl e^2 ed^2 H Hd Nf^4 Wl+1/4 Br e^2 ed^2 H Hd Nf^4 Wl+2 d^2 dd^2 Gl H Hd Nf^4 Wl+2 d dd e ed Gl H Hd Nf^4 Wl+d^2 dd^2 Gr H Hd Nf^4 Wl+d dd e ed Gr H Hd Nf^4 Wl+1/2 d^2 dd^2 H^2 Hd^2 Nf^4 Wl+d dd e ed H^2 Hd^2 Nf^4 Wl+1/4 e^2 ed^2 H^2 Hd^2 Nf^4 Wl-1/2 d^2 dd^2 e Hd L Nf^4 Wl-1/4 e^3 ed^2 Hd L Nf^4 Wl+3 Bl e^2 Hd^2 L^2 Nf^4 Wl+9/4 e^2 H Hd^3 L^2 Nf^4 Wl-1/4 d^3 H L^3 Nf^4 Wl+1/2 H^4 L^4 Nf^4 Wl-1/6 e^2 ed^3 H Ld Nf^4 Wl+2 Bl^2 d dd L Ld Nf^4 Wl+2 Bl Br d dd L Ld Nf^4 Wl+Br^2 d dd L Ld Nf^4 Wl+2 Bl^2 e ed L Ld Nf^4 Wl+2 Bl Br e ed L Ld Nf^4 Wl+Br^2 e ed L Ld Nf^4 Wl+4 Bl d dd Gl L Ld Nf^4 Wl+2 Br d dd Gl L Ld Nf^4 Wl+6 d dd Gl^2 L Ld Nf^4 Wl+2 e ed Gl^2 L Ld Nf^4 Wl+2 Bl d dd Gr L Ld Nf^4 Wl+2 Br d dd Gr L Ld Nf^4 Wl+6 d dd Gl Gr L Ld Nf^4 Wl+2 e ed Gl Gr L Ld Nf^4 Wl+3 d dd Gr^2 L Ld Nf^4 Wl+e ed Gr^2 L Ld Nf^4 Wl+6 Bl d dd H Hd L Ld Nf^4 Wl+3 Br d dd H Hd L Ld Nf^4 Wl+6 Bl e ed H Hd L Ld Nf^4 Wl+3 Br e ed H Hd L Ld Nf^4 Wl+6 d dd Gl H Hd L Ld Nf^4 Wl+3 d dd Gr H Hd L Ld Nf^4 Wl+4 d dd H^2 Hd^2 L Ld Nf^4 Wl+4 e ed H^2 Hd^2 L Ld Nf^4 Wl-1/4 e^2 ed Hd L^2 Ld Nf^4 Wl+Bl ed^2 H^2 Ld^2 Nf^4 Wl+1/2 e ed^2 H L Ld^2 Nf^4 Wl+3/2 Bl^2 L^2 Ld^2 Nf^4 Wl+3/2 Bl Br L^2 Ld^2 Nf^4 Wl+3/4 Br^2 L^2 Ld^2 Nf^4 Wl+3/2 Gl^2 L^2 Ld^2 Nf^4 Wl+3/2 Gl Gr L^2 Ld^2 Nf^4 Wl+3/4 Gr^2 L^2 Ld^2 Nf^4 Wl+9/2 Bl H Hd L^2 Ld^2 Nf^4 Wl+9/4 Br H Hd L^2 Ld^2 Nf^4 Wl+13/4 H^2 Hd^2 L^2 Ld^2 Nf^4 Wl-1/4 e Hd L^3 Ld^2 Nf^4 Wl-1/2 d dd e^2 ed Hd L Nf^5 Wl+1/2 d^3 H L^3 Nf^5 Wl-1/6 e^2 ed^3 H Ld Nf^5 Wl-1/2 d dd e Hd L^2 Ld Nf^5 Wl-e^2 ed Hd L^2 Ld Nf^5 Wl-1/2 ed H L^2 Ld^3 Nf^5 Wl+3/2 d^2 dd^2 e Hd L Nf^6 Wl+3/2 d dd e^2 ed Hd L Nf^6 Wl+1/4 e^3 ed^2 Hd L Nf^6 Wl+3/4 d^3 H L^3 Nf^6 Wl+d^2 dd^2 ed H Ld Nf^6 Wl+d dd e ed^2 H Ld Nf^6 Wl+1/6 e^2 ed^3 H Ld Nf^6 Wl+9/2 d dd e Hd L^2 Ld Nf^6 Wl+9/4 e^2 ed Hd L^2 Ld Nf^6 Wl+3 d dd ed H L Ld^2 Nf^6 Wl+3/2 e ed^2 H L Ld^2 Nf^6 Wl+9/4 e Hd L^3 Ld^2 Nf^6 Wl+3/2 ed H L^2 Ld^3 Nf^6 Wl+2 Bl^3 d Hd Nf^2 Q Wl+2 Bl Br^2 d Hd Nf^2 Q Wl+5 Bl^2 d Gl Hd Nf^2 Q Wl+2 Br^2 d Gl Hd Nf^2 Q Wl+14 Bl d Gl^2 Hd Nf^2 Q Wl+15 d Gl^3 Hd Nf^2 Q Wl+2 Bl Br d Gr Hd Nf^2 Q Wl+6 Br d Gl Gr Hd Nf^2 Q Wl+4 Bl d Gr^2 Hd Nf^2 Q Wl+Br d Gr^2 Hd Nf^2 Q Wl+10 d Gl Gr^2 Hd Nf^2 Q Wl+2 d Gr^3 Hd Nf^2 Q Wl+4 Bl^2 d H Hd^2 Nf^2 Q Wl+2 Br^2 d H Hd^2 Nf^2 Q Wl+8 Bl d Gl H Hd^2 Nf^2 Q Wl+12 d Gl^2 H Hd^2 Nf^2 Q Wl+2 Br d Gr H Hd^2 Nf^2 Q Wl+4 d Gr^2 H Hd^2 Nf^2 Q Wl+4 Bl d H^2 Hd^3 Nf^2 Q Wl+4 d Gl H^2 Hd^3 Nf^2 Q Wl+2 d H^3 Hd^4 Nf^2 Q Wl-2 Bl dd^2 H^2 L Nf^3 Q Wl+Br dd^2 H^2 L Nf^3 Q Wl-3/2 dd^2 H^3 Hd L Nf^3 Q Wl-1/2 d^3 dd^2 Hd Nf^4 Q Wl-1/4 d e^2 ed^2 Hd Nf^4 Q Wl+2 Bl dd^2 H^2 L Nf^4 Q Wl+Br dd^2 H^2 L Nf^4 Q Wl+4 dd^2 Gl H^2 L Nf^4 Q Wl+2 dd^2 Gr H^2 L Nf^4 Q Wl+3/2 dd^2 H^3 Hd L Nf^4 Q Wl+12 Bl d e Hd^2 L Nf^4 Q Wl+12 d e Gl Hd^2 L Nf^4 Q Wl+9 d e H Hd^3 L Nf^4 Q Wl+1/4 dd^2 e H L^2 Nf^4 Q Wl+2 Bl^2 d ed Ld Nf^4 Q Wl+2 Bl Br d ed Ld Nf^4 Q Wl+Br^2 d ed Ld Nf^4 Q Wl+4 Bl d ed Gl Ld Nf^4 Q Wl+2 Br d ed Gl Ld Nf^4 Q Wl+6 d ed Gl^2 Ld Nf^4 Q Wl+2 Bl d ed Gr Ld Nf^4 Q Wl+2 Br d ed Gr Ld Nf^4 Q Wl+6 d ed Gl Gr Ld Nf^4 Q Wl+3 d ed Gr^2 Ld Nf^4 Q Wl+6 Bl d ed H Hd Ld Nf^4 Q Wl+3 Br d ed H Hd Ld Nf^4 Q Wl+6 d ed Gl H Hd Ld Nf^4 Q Wl+3 d ed Gr H Hd Ld Nf^4 Q Wl+4 d ed H^2 Hd^2 Ld Nf^4 Q Wl+1/2 d ed^2 H Ld^2 Nf^4 Q Wl-1/4 d Hd L^2 Ld^2 Nf^4 Q Wl+1/2 d e^2 ed^2 Hd Nf^5 Q Wl-5/2 dd^2 e H L^2 Nf^5 Q Wl+3/2 d Hd L^2 Ld^2 Nf^5 Q Wl+3/2 d^3 dd^2 Hd Nf^6 Q Wl+3 d^2 dd e ed Hd Nf^6 Q Wl+3/4 d e^2 ed^2 Hd Nf^6 Q Wl+9/4 dd^2 e H L^2 Nf^6 Q Wl+9 d^2 dd Hd L Ld Nf^6 Q Wl+9 d e ed Hd L Ld Nf^6 Q Wl+3/2 d ed^2 H Ld^2 Nf^6 Q Wl+27/4 d Hd L^2 Ld^2 Nf^6 Q Wl-1/2 d^2 H Hd^3 Nf^2 Q^2 Wl+1/2 dd ed H^3 Hd Nf^3 Q^2 Wl+2 Bl dd ed H^2 Nf^4 Q^2 Wl+Br dd ed H^2 Nf^4 Q^2 Wl+4 dd ed Gl H^2 Nf^4 Q^2 Wl+2 dd ed Gr H^2 Nf^4 Q^2 Wl+3/2 dd ed H^3 Hd Nf^4 Q^2 Wl+6 Bl d^2 Hd^2 Nf^4 Q^2 Wl+12 d^2 Gl Hd^2 Nf^4 Q^2 Wl+9/2 d^2 H Hd^3 Nf^4 Q^2 Wl+1/4 d dd^2 H L Nf^4 Q^2 Wl-1/2 d^2 ed Hd Ld Nf^4 Q^2 Wl+1/4 dd H L^2 Ld Nf^4 Q^2 Wl-2 d dd^2 H L Nf^5 Q^2 Wl+1/2 dd e ed H L Nf^5 Q^2 Wl+27/4 d dd^2 H L Nf^6 Q^2 Wl+9/2 dd e ed H L Nf^6 Q^2 Wl+9/2 d^2 ed Hd Ld Nf^6 Q^2 Wl+27/4 dd H L^2 Ld Nf^6 Q^2 Wl+3/2 Bl^2 L Nf^3 Q^3 Wl+1/2 Br^2 L Nf^3 Q^3 Wl+1/2 Gl^2 L Nf^3 Q^3 Wl+1/2 Gr^2 L Nf^3 Q^3 Wl+3 Bl H Hd L Nf^3 Q^3 Wl+5/2 H^2 Hd^2 L Nf^3 Q^3 Wl+1/4 e ed^2 H Nf^4 Q^3 Wl+7/2 Bl^2 L Nf^4 Q^3 Wl+3/2 Br^2 L Nf^4 Q^3 Wl+13 Bl Gl L Nf^4 Q^3 Wl+39/2 Gl^2 L Nf^4 Q^3 Wl+3 Br Gr L Nf^4 Q^3 Wl+9/2 Gr^2 L Nf^4 Q^3 Wl+9 Bl H Hd L Nf^4 Q^3 Wl+18 Gl H Hd L Nf^4 Q^3 Wl+13/2 H^2 Hd^2 L Nf^4 Q^3 Wl-1/4 e Hd L^2 Nf^4 Q^3 Wl+1/2 d dd ed H Nf^5 Q^3 Wl+e ed^2 H Nf^5 Q^3 Wl+3/2 e Hd L^2 Nf^5 Q^3 Wl+3/2 ed H L Ld Nf^5 Q^3 Wl+9/2 d dd ed H Nf^6 Q^3 Wl+3/4 e ed^2 H Nf^6 Q^3 Wl+27/4 e Hd L^2 Nf^6 Q^3 Wl+9/2 ed H L Ld Nf^6 Q^3 Wl-1/4 d Hd L Nf^3 Q^4 Wl-1/8 d Hd L Nf^4 Q^4 Wl+9/4 d Hd L Nf^5 Q^4 Wl+81/8 d Hd L Nf^6 Q^4 Wl+Bl^3 dd H Nf^2 Qd Wl+Bl Br^2 dd H Nf^2 Qd Wl+2 Bl^2 dd Gl H Nf^2 Qd Wl+Bl Br dd Gl H Nf^2 Qd Wl+Br^2 dd Gl H Nf^2 Qd Wl+5 Bl dd Gl^2 H Nf^2 Qd Wl+Br dd Gl^2 H Nf^2 Qd Wl+5 dd Gl^3 H Nf^2 Qd Wl+2 Bl Br dd Gr H Nf^2 Qd Wl+3 Bl dd Gl Gr H Nf^2 Qd Wl+6 Br dd Gl Gr H Nf^2 Qd Wl+5 dd Gl^2 Gr H Nf^2 Qd Wl+3 Bl dd Gr^2 H Nf^2 Qd Wl+10 dd Gl Gr^2 H Nf^2 Qd Wl+2 Bl Br dd H^2 Hd Nf^2 Qd Wl+2 Bl dd Gl H^2 Hd Nf^2 Qd Wl+2 Br dd Gl H^2 Hd Nf^2 Qd Wl+2 dd Gl^2 H^2 Hd Nf^2 Qd Wl+2 Bl dd Gr H^2 Hd Nf^2 Qd Wl+6 dd Gl Gr H^2 Hd Nf^2 Qd Wl+2 Bl dd H^3 Hd^2 Nf^2 Qd Wl+2 dd Gl H^3 Hd^2 Nf^2 Qd Wl+Br d^2 Hd^2 Ld Nf^3 Qd Wl+3/2 d^2 H Hd^3 Ld Nf^3 Qd Wl+2 Bl^2 dd e L Nf^4 Qd Wl+2 Bl Br dd e L Nf^4 Qd Wl+Br^2 dd e L Nf^4 Qd Wl+4 Bl dd e Gl L Nf^4 Qd Wl+2 Br dd e Gl L Nf^4 Qd Wl+6 dd e Gl^2 L Nf^4 Qd Wl+2 Bl dd e Gr L Nf^4 Qd Wl+2 Br dd e Gr L Nf^4 Qd Wl+6 dd e Gl Gr L Nf^4 Qd Wl+3 dd e Gr^2 L Nf^4 Qd Wl+6 Bl dd e H Hd L Nf^4 Qd Wl+3 Br dd e H Hd L Nf^4 Qd Wl+6 dd e Gl H Hd L Nf^4 Qd Wl+3 dd e Gr H Hd L Nf^4 Qd Wl+4 dd e H^2 Hd^2 L Nf^4 Qd Wl-1/4 dd e^2 Hd L^2 Nf^4 Qd Wl+4 Bl dd ed H^2 Ld Nf^4 Qd Wl+4 dd ed Gl H^2 Ld Nf^4 Qd Wl+2 Bl d^2 Hd^2 Ld Nf^4 Qd Wl+Br d^2 Hd^2 Ld Nf^4 Qd Wl+4 d^2 Gl Hd^2 Ld Nf^4 Qd Wl+2 d^2 Gr Hd^2 Ld Nf^4 Qd Wl+3/2 d^2 H Hd^3 Ld Nf^4 Qd Wl-1/2 dd e^2 ed^2 H Nf^5 Qd Wl-dd e^2 Hd L^2 Nf^5 Qd Wl+3/2 d^2 ed Hd Ld^2 Nf^5 Qd Wl-3/2 dd H L^2 Ld^2 Nf^5 Qd Wl+d^2 dd^3 H Nf^6 Qd Wl+2 d dd^2 e ed H Nf^6 Qd Wl+1/2 dd e^2 ed^2 H Nf^6 Qd Wl+9/4 dd e^2 Hd L^2 Nf^6 Qd Wl+6 d dd^2 H L Ld Nf^6 Qd Wl+6 dd e ed H L Ld Nf^6 Qd Wl+3/2 d^2 ed Hd Ld^2 Nf^6 Qd Wl+9/2 dd H L^2 Ld^2 Nf^6 Qd Wl+4 Bl^2 d dd Nf^4 Q Qd Wl+4 Bl Br d dd Nf^4 Q Qd Wl+2 Br^2 d dd Nf^4 Q Qd Wl+2 Bl^2 e ed Nf^4 Q Qd Wl+2 Bl Br e ed Nf^4 Q Qd Wl+Br^2 e ed Nf^4 Q Qd Wl+16 Bl d dd Gl Nf^4 Q Qd Wl+8 Br d dd Gl Nf^4 Q Qd Wl+4 Bl e ed Gl Nf^4 Q Qd Wl+2 Br e ed Gl Nf^4 Q Qd Wl+26 d dd Gl^2 Nf^4 Q Qd Wl+6 e ed Gl^2 Nf^4 Q Qd Wl+8 Bl d dd Gr Nf^4 Q Qd Wl+8 Br d dd Gr Nf^4 Q Qd Wl+2 Bl e ed Gr Nf^4 Q Qd Wl+2 Br e ed Gr Nf^4 Q Qd Wl+26 d dd Gl Gr Nf^4 Q Qd Wl+6 e ed Gl Gr Nf^4 Q Qd Wl+13 d dd Gr^2 Nf^4 Q Qd Wl+3 e ed Gr^2 Nf^4 Q Qd Wl+12 Bl d dd H Hd Nf^4 Q Qd Wl+6 Br d dd H Hd Nf^4 Q Qd Wl+6 Bl e ed H Hd Nf^4 Q Qd Wl+3 Br e ed H Hd Nf^4 Q Qd Wl+24 d dd Gl H Hd Nf^4 Q Qd Wl+6 e ed Gl H Hd Nf^4 Q Qd Wl+12 d dd Gr H Hd Nf^4 Q Qd Wl+3 e ed Gr H Hd Nf^4 Q Qd Wl+8 d dd H^2 Hd^2 Nf^4 Q Qd Wl+4 e ed H^2 Hd^2 Nf^4 Q Qd Wl+6 Bl^2 L Ld Nf^4 Q Qd Wl+6 Bl Br L Ld Nf^4 Q Qd Wl+3 Br^2 L Ld Nf^4 Q Qd Wl+12 Bl Gl L Ld Nf^4 Q Qd Wl+6 Br Gl L Ld Nf^4 Q Qd Wl+18 Gl^2 L Ld Nf^4 Q Qd Wl+6 Bl Gr L Ld Nf^4 Q Qd Wl+6 Br Gr L Ld Nf^4 Q Qd Wl+18 Gl Gr L Ld Nf^4 Q Qd Wl+9 Gr^2 L Ld Nf^4 Q Qd Wl+18 Bl H Hd L Ld Nf^4 Q Qd Wl+9 Br H Hd L Ld Nf^4 Q Qd Wl+18 Gl H Hd L Ld Nf^4 Q Qd Wl+9 Gr H Hd L Ld Nf^4 Q Qd Wl+13 H^2 Hd^2 L Ld Nf^4 Q Qd Wl-3/2 e^2 ed Hd L Nf^5 Q Qd Wl-3/2 e Hd L^2 Ld Nf^5 Q Qd Wl+18 d dd e Hd L Nf^6 Q Qd Wl+9/2 e^2 ed Hd L Nf^6 Q Qd Wl+12 d dd ed H Ld Nf^6 Q Qd Wl+3 e ed^2 H Ld Nf^6 Q Qd Wl+27/2 e Hd L^2 Ld Nf^6 Q Qd Wl+9 ed H L Ld^2 Nf^6 Q Qd Wl-1/2 d^2 dd Hd Nf^4 Q^2 Qd Wl+27/2 d^2 dd Hd Nf^6 Q^2 Qd Wl+9 d e ed Hd Nf^6 Q^2 Qd Wl+27 d Hd L Ld Nf^6 Q^2 Qd Wl+3/2 dd H L Nf^5 Q^3 Qd Wl+27/2 dd H L Nf^6 Q^3 Qd Wl-1/4 ed H Nf^3 Q^4 Qd Wl+1/8 ed H Nf^4 Q^4 Qd Wl+3/4 ed H Nf^5 Q^4 Qd Wl+27/8 ed H Nf^6 Q^4 Qd Wl-1/2 d e H Hd^3 Nf^3 Qd^2 Wl+2 Bl dd^2 H^2 Nf^4 Qd^2 Wl+4 dd^2 Gl H^2 Nf^4 Qd^2 Wl+2 Bl d e Hd^2 Nf^4 Qd^2 Wl+Br d e Hd^2 Nf^4 Qd^2 Wl+4 d e Gl Hd^2 Nf^4 Qd^2 Wl+2 d e Gr Hd^2 Nf^4 Qd^2 Wl+3/2 d e H Hd^3 Nf^4 Qd^2 Wl+dd^2 e H L Nf^4 Qd^2 Wl-1/2 d Hd L Ld^2 Nf^4 Qd^2 Wl+3/2 d^2 dd Hd Ld Nf^5 Qd^2 Wl+3 dd^2 e H L Nf^6 Qd^2 Wl+9/2 d^2 dd Hd Ld Nf^6 Qd^2 Wl+3 d e ed Hd Ld Nf^6 Qd^2 Wl+9/2 d Hd L Ld^2 Nf^6 Qd^2 Wl+d dd^2 H Nf^4 Q Qd^2 Wl+9 d dd^2 H Nf^6 Q Qd^2 Wl+6 dd e ed H Nf^6 Q Qd^2 Wl+18 dd H L Ld Nf^6 Q Qd^2 Wl+Bl^2 Nf^2 Q^2 Qd^2 Wl+1/2 Br^2 Nf^2 Q^2 Qd^2 Wl+3/2 Gl^2 Nf^2 Q^2 Qd^2 Wl+5/4 Gr^2 Nf^2 Q^2 Qd^2 Wl+1/2 Br H Hd Nf^2 Q^2 Qd^2 Wl-1/2 H^2 Hd^2 Nf^2 Q^2 Qd^2 Wl-1/2 Gl Gr Nf^3 Q^2 Qd^2 Wl+3 Bl^2 Nf^4 Q^2 Qd^2 Wl+3 Bl Br Nf^4 Q^2 Qd^2 Wl+3/2 Br^2 Nf^4 Q^2 Qd^2 Wl+12 Bl Gl Nf^4 Q^2 Qd^2 Wl+6 Br Gl Nf^4 Q^2 Qd^2 Wl+39/2 Gl^2 Nf^4 Q^2 Qd^2 Wl+6 Bl Gr Nf^4 Q^2 Qd^2 Wl+6 Br Gr Nf^4 Q^2 Qd^2 Wl+39/2 Gl Gr Nf^4 Q^2 Qd^2 Wl+39/4 Gr^2 Nf^4 Q^2 Qd^2 Wl+9 Bl H Hd Nf^4 Q^2 Qd^2 Wl+9/2 Br H Hd Nf^4 Q^2 Qd^2 Wl+18 Gl H Hd Nf^4 Q^2 Qd^2 Wl+9 Gr H Hd Nf^4 Q^2 Qd^2 Wl+13/2 H^2 Hd^2 Nf^4 Q^2 Qd^2 Wl-1/2 e Hd L Nf^4 Q^2 Qd^2 Wl+27/2 e Hd L Nf^6 Q^2 Qd^2 Wl+9 ed H Ld Nf^6 Q^2 Qd^2 Wl-1/2 d Hd Nf^4 Q^3 Qd^2 Wl+27/2 d Hd Nf^6 Q^3 Qd^2 Wl+1/2 Bl Br Ld Nf^3 Qd^3 Wl+3/2 Bl Br Ld Nf^4 Qd^3 Wl+2 Bl Gl Ld Nf^4 Qd^3 Wl+3 Br Gl Ld Nf^4 Qd^3 Wl+3 Gl^2 Ld Nf^4 Qd^3 Wl+3 Bl Gr Ld Nf^4 Qd^3 Wl+9 Gl Gr Ld Nf^4 Qd^3 Wl+3 Bl H Hd Ld Nf^4 Qd^3 Wl+6 Gl H Hd Ld Nf^4 Qd^3 Wl-1/2 e^2 ed Hd Nf^5 Qd^3 Wl+3 d dd e Hd Nf^6 Qd^3 Wl+1/2 e^2 ed Hd Nf^6 Qd^3 Wl+3 e Hd L Ld Nf^6 Qd^3 Wl+9 d Hd Ld Nf^6 Q Qd^3 Wl+9 dd H Nf^6 Q^2 Qd^3 Wl-1/4 e Hd Nf^4 Q Qd^4 Wl+9/4 e Hd Nf^6 Q Qd^4 Wl+7 Bl^2 d dd H Hd Nf^2 t Wl+7 Bl Br d dd H Hd Nf^2 t Wl+3 Br^2 d dd H Hd Nf^2 t Wl+7 Bl^2 e ed H Hd Nf^2 t Wl+7 Bl Br e ed H Hd Nf^2 t Wl+3 Br^2 e ed H Hd Nf^2 t Wl+13 Bl d dd Gl H Hd Nf^2 t Wl+7 Br d dd Gl H Hd Nf^2 t Wl+20 d dd Gl^2 H Hd Nf^2 t Wl+7 e ed Gl^2 H Hd Nf^2 t Wl+7 Bl d dd Gr H Hd Nf^2 t Wl+7 Br d dd Gr H Hd Nf^2 t Wl+21 d dd Gl Gr H Hd Nf^2 t Wl+7 e ed Gl Gr H Hd Nf^2 t Wl+10 d dd Gr^2 H Hd Nf^2 t Wl+3 e ed Gr^2 H Hd Nf^2 t Wl+9 Bl d dd H^2 Hd^2 Nf^2 t Wl+5 Br d dd H^2 Hd^2 Nf^2 t Wl+9 Bl e ed H^2 Hd^2 Nf^2 t Wl+5 Br e ed H^2 Hd^2 Nf^2 t Wl+9 d dd Gl H^2 Hd^2 Nf^2 t Wl+5 d dd Gr H^2 Hd^2 Nf^2 t Wl+4 d dd H^3 Hd^3 Nf^2 t Wl+4 e ed H^3 Hd^3 Nf^2 t Wl-2/3 dd^3 H^3 L Nf^2 t Wl+1/3 d^3 Hd^3 Ld Nf^2 t Wl+3 Bl^3 L Ld Nf^2 t Wl+5 Bl^2 Br L Ld Nf^2 t Wl+3 Bl Br^2 L Ld Nf^2 t Wl+2 Br^3 L Ld Nf^2 t Wl+9 Bl Gl^2 L Ld Nf^2 t Wl+5 Br Gl^2 L Ld Nf^2 t Wl+5 Gl^3 L Ld Nf^2 t Wl+9 Bl Gl Gr L Ld Nf^2 t Wl+8 Br Gl Gr L Ld Nf^2 t Wl+9 Gl^2 Gr L Ld Nf^2 t Wl+3 Bl Gr^2 L Ld Nf^2 t Wl+5 Br Gr^2 L Ld Nf^2 t Wl+8 Gl Gr^2 L Ld Nf^2 t Wl+3 Gr^3 L Ld Nf^2 t Wl+21 Bl^2 H Hd L Ld Nf^2 t Wl+21 Bl Br H Hd L Ld Nf^2 t Wl+9 Br^2 H Hd L Ld Nf^2 t Wl+21 Gl^2 H Hd L Ld Nf^2 t Wl+21 Gl Gr H Hd L Ld Nf^2 t Wl+9 Gr^2 H Hd L Ld Nf^2 t Wl+28 Bl H^2 Hd^2 L Ld Nf^2 t Wl+16 Br H^2 Hd^2 L Ld Nf^2 t Wl+14 H^3 Hd^3 L Ld Nf^2 t Wl+1/2 dd^3 H^3 L Nf^3 t Wl-2 Bl e^2 ed Hd L Nf^3 t Wl-Br e^2 ed Hd L Nf^3 t Wl-5/2 e^2 ed H Hd^2 L Nf^3 t Wl-Bl e ed^2 H Ld Nf^3 t Wl-Br e ed^2 H Ld Nf^3 t Wl-e ed^2 H^2 Hd Ld Nf^3 t Wl+d^3 Hd^3 Ld Nf^3 t Wl-2 Bl e Hd L^2 Ld Nf^3 t Wl-Br e Hd L^2 Ld Nf^3 t Wl-5/2 e H Hd^2 L^2 Ld Nf^3 t Wl-Bl ed H L Ld^2 Nf^3 t Wl-Br ed H L Ld^2 Nf^3 t Wl-ed H^2 Hd L Ld^2 Nf^3 t Wl+7/6 dd^3 H^3 L Nf^4 t Wl+18 Bl d dd e Hd L Nf^4 t Wl+10 Br d dd e Hd L Nf^4 t Wl+9 Bl e^2 ed Hd L Nf^4 t Wl+5 Br e^2 ed Hd L Nf^4 t Wl+18 d dd e Gl Hd L Nf^4 t Wl+10 d dd e Gr Hd L Nf^4 t Wl+23 d dd e H Hd^2 L Nf^4 t Wl+23/2 e^2 ed H Hd^2 L Nf^4 t Wl+12 Bl d dd ed H Ld Nf^4 t Wl+10 Br d dd ed H Ld Nf^4 t Wl+6 Bl e ed^2 H Ld Nf^4 t Wl+5 Br e ed^2 H Ld Nf^4 t Wl+12 d dd ed Gl H Ld Nf^4 t Wl+10 d dd ed Gr H Ld Nf^4 t Wl+16 d dd ed H^2 Hd Ld Nf^4 t Wl+8 e ed^2 H^2 Hd Ld Nf^4 t Wl+5/3 d^3 Hd^3 Ld Nf^4 t Wl+1/2 d^2 dd^2 L Ld Nf^4 t Wl+1/4 e^2 ed^2 L Ld Nf^4 t Wl+27 Bl e Hd L^2 Ld Nf^4 t Wl+15 Br e Hd L^2 Ld Nf^4 t Wl+69/2 e H Hd^2 L^2 Ld Nf^4 t Wl+18 Bl ed H L Ld^2 Nf^4 t Wl+15 Br ed H L Ld^2 Nf^4 t Wl+24 ed H^2 Hd L Ld^2 Nf^4 t Wl-1/4 d dd L^2 Ld^2 Nf^4 t Wl-1/4 e ed L^2 Ld^2 Nf^4 t Wl+1/4 L^3 Ld^3 Nf^4 t Wl-3/2 e^2 ed^2 L Ld Nf^5 t Wl-3/2 d dd L^2 Ld^2 Nf^5 t Wl-3/2 e ed L^2 Ld^2 Nf^5 t Wl-3/2 L^3 Ld^3 Nf^5 t Wl+17/2 d^2 dd^2 L Ld Nf^6 t Wl+17 d dd e ed L Ld Nf^6 t Wl+17/4 e^2 ed^2 L Ld Nf^6 t Wl+51/4 d dd L^2 Ld^2 Nf^6 t Wl+51/4 e ed L^2 Ld^2 Nf^6 t Wl+17/4 L^3 Ld^3 Nf^6 t Wl+1/2 dd^2 ed H^3 Nf^3 Q t Wl+7/2 dd^2 ed H^3 Nf^4 Q t Wl+18 Bl d^2 dd Hd Nf^4 Q t Wl+10 Br d^2 dd Hd Nf^4 Q t Wl+18 Bl d e ed Hd Nf^4 Q t Wl+10 Br d e ed Hd Nf^4 Q t Wl+36 d^2 dd Gl Hd Nf^4 Q t Wl+18 d e ed Gl Hd Nf^4 Q t Wl+20 d^2 dd Gr Hd Nf^4 Q t Wl+10 d e ed Gr Hd Nf^4 Q t Wl+23 d^2 dd H Hd^2 Nf^4 Q t Wl+23 d e ed H Hd^2 Nf^4 Q t Wl+54 Bl d Hd L Ld Nf^4 Q t Wl+30 Br d Hd L Ld Nf^4 Q t Wl+54 d Gl Hd L Ld Nf^4 Q t Wl+30 d Gr Hd L Ld Nf^4 Q t Wl+69 d H Hd^2 L Ld Nf^4 Q t Wl-3/2 d e ed^2 Ld Nf^5 Q t Wl-3/2 d ed L Ld^2 Nf^5 Q t Wl+17 d^2 dd ed Ld Nf^6 Q t Wl+17/2 d e ed^2 Ld Nf^6 Q t Wl+51/2 d ed L Ld^2 Nf^6 Q t Wl+2 Bl dd H L Nf^3 Q^2 t Wl+Br dd H L Nf^3 Q^2 t Wl+5/2 dd H^2 Hd L Nf^3 Q^2 t Wl+27 Bl dd H L Nf^4 Q^2 t Wl+15 Br dd H L Nf^4 Q^2 t Wl+54 dd Gl H L Nf^4 Q^2 t Wl+30 dd Gr H L Nf^4 Q^2 t Wl+69/2 dd H^2 Hd L Nf^4 Q^2 t Wl+1/4 dd e L^2 Nf^4 Q^2 t Wl+75/4 dd e L^2 Nf^6 Q^2 t Wl+2 Bl ed H Nf^3 Q^3 t Wl+Br ed H Nf^3 Q^3 t Wl+5/2 ed H^2 Hd Nf^3 Q^3 t Wl+9 Bl ed H Nf^4 Q^3 t Wl+5 Br ed H Nf^4 Q^3 t Wl+18 ed Gl H Nf^4 Q^3 t Wl+10 ed Gr H Nf^4 Q^3 t Wl+23/2 ed H^2 Hd Nf^4 Q^3 t Wl-1/4 L^2 Ld Nf^4 Q^3 t Wl+5/2 d dd L Nf^5 Q^3 t Wl+5/2 e ed L Nf^5 Q^3 t Wl+5/2 L^2 Ld Nf^5 Q^3 t Wl+75/2 d dd L Nf^6 Q^3 t Wl+25/2 e ed L Nf^6 Q^3 t Wl+75/4 L^2 Ld Nf^6 Q^3 t Wl+1/4 d ed Nf^3 Q^4 t Wl+1/8 d ed Nf^4 Q^4 t Wl+5/4 d ed Nf^5 Q^4 t Wl+75/8 d ed Nf^6 Q^4 t Wl+d^2 e Hd^3 Nf^3 Qd t Wl+12 Bl d dd^2 H Nf^4 Qd t Wl+10 Br d dd^2 H Nf^4 Qd t Wl+12 Bl dd e ed H Nf^4 Qd t Wl+10 Br dd e ed H Nf^4 Qd t Wl+24 d dd^2 Gl H Nf^4 Qd t Wl+12 dd e ed Gl H Nf^4 Qd t Wl+20 d dd^2 Gr H Nf^4 Qd t Wl+10 dd e ed Gr H Nf^4 Qd t Wl+16 d dd^2 H^2 Hd Nf^4 Qd t Wl+16 dd e ed H^2 Hd Nf^4 Qd t Wl+5 d^2 e Hd^3 Nf^4 Qd t Wl+36 Bl dd H L Ld Nf^4 Qd t Wl+30 Br dd H L Ld Nf^4 Qd t Wl+36 dd Gl H L Ld Nf^4 Qd t Wl+30 dd Gr H L Ld Nf^4 Qd t Wl+48 dd H^2 Hd L Ld Nf^4 Qd t Wl-3/2 dd e^2 ed L Nf^5 Qd t Wl-3/2 dd e L^2 Ld Nf^5 Qd t Wl+17 d dd^2 e L Nf^6 Qd t Wl+17/2 dd e^2 ed L Nf^6 Qd t Wl+51/2 dd e L^2 Ld Nf^6 Qd t Wl+3 Bl^3 Nf^2 Q Qd t Wl+5 Bl^2 Br Nf^2 Q Qd t Wl+3 Bl Br^2 Nf^2 Q Qd t Wl+2 Br^3 Nf^2 Q Qd t Wl+9 Bl^2 Gl Nf^2 Q Qd t Wl+9 Bl Br Gl Nf^2 Q Qd t Wl+3 Br^2 Gl Nf^2 Q Qd t Wl+26 Bl Gl^2 Nf^2 Q Qd t Wl+14 Br Gl^2 Nf^2 Q Qd t Wl+28 Gl^3 Nf^2 Q Qd t Wl+5 Bl^2 Gr Nf^2 Q Qd t Wl+8 Bl Br Gr Nf^2 Q Qd t Wl+5 Br^2 Gr Nf^2 Q Qd t Wl+27 Bl Gl Gr Nf^2 Q Qd t Wl+24 Br Gl Gr Nf^2 Q Qd t Wl+45 Gl^2 Gr Nf^2 Q Qd t Wl+11 Bl Gr^2 Nf^2 Q Qd t Wl+14 Br Gr^2 Nf^2 Q Qd t Wl+40 Gl Gr^2 Nf^2 Q Qd t Wl+15 Gr^3 Nf^2 Q Qd t Wl+21 Bl^2 H Hd Nf^2 Q Qd t Wl+21 Bl Br H Hd Nf^2 Q Qd t Wl+9 Br^2 H Hd Nf^2 Q Qd t Wl+39 Bl Gl H Hd Nf^2 Q Qd t Wl+21 Br Gl H Hd Nf^2 Q Qd t Wl+60 Gl^2 H Hd Nf^2 Q Qd t Wl+21 Bl Gr H Hd Nf^2 Q Qd t Wl+21 Br Gr H Hd Nf^2 Q Qd t Wl+63 Gl Gr H Hd Nf^2 Q Qd t Wl+30 Gr^2 H Hd Nf^2 Q Qd t Wl+28 Bl H^2 Hd^2 Nf^2 Q Qd t Wl+16 Br H^2 Hd^2 Nf^2 Q Qd t Wl+28 Gl H^2 Hd^2 Nf^2 Q Qd t Wl+16 Gr H^2 Hd^2 Nf^2 Q Qd t Wl+14 H^3 Hd^3 Nf^2 Q Qd t Wl+1/2 d^2 dd^2 Nf^4 Q Qd t Wl+1/4 e^2 ed^2 Nf^4 Q Qd t Wl+54 Bl e Hd L Nf^4 Q Qd t Wl+30 Br e Hd L Nf^4 Q Qd t Wl+54 e Gl Hd L Nf^4 Q Qd t Wl+30 e Gr Hd L Nf^4 Q Qd t Wl+69 e H Hd^2 L Nf^4 Q Qd t Wl+36 Bl ed H Ld Nf^4 Q Qd t Wl+30 Br ed H Ld Nf^4 Q Qd t Wl+36 ed Gl H Ld Nf^4 Q Qd t Wl+30 ed Gr H Ld Nf^4 Q Qd t Wl+48 ed H^2 Hd Ld Nf^4 Q Qd t Wl+1/4 L^2 Ld^2 Nf^4 Q Qd t Wl-3/2 e^2 ed^2 Nf^5 Q Qd t Wl-9/2 L^2 Ld^2 Nf^5 Q Qd t Wl+51/2 d^2 dd^2 Nf^6 Q Qd t Wl+34 d dd e ed Nf^6 Q Qd t Wl+17/4 e^2 ed^2 Nf^6 Q Qd t Wl+102 d dd L Ld Nf^6 Q Qd t Wl+51 e ed L Ld Nf^6 Q Qd t Wl+153/4 L^2 Ld^2 Nf^6 Q Qd t Wl+54 Bl d Hd Nf^4 Q^2 Qd t Wl+30 Br d Hd Nf^4 Q^2 Qd t Wl+108 d Gl Hd Nf^4 Q^2 Qd t Wl+60 d Gr Hd Nf^4 Q^2 Qd t Wl+69 d H Hd^2 Nf^4 Q^2 Qd t Wl+51 d ed Ld Nf^6 Q^2 Qd t Wl+1/4 L Nf^3 Q^4 Qd t Wl-1/8 L Nf^4 Q^4 Qd t Wl+15/4 L Nf^5 Q^4 Qd t Wl+225/8 L Nf^6 Q^4 Qd t Wl+Bl d Hd Ld Nf^3 Qd^2 t Wl+Br d Hd Ld Nf^3 Qd^2 t Wl+d H Hd^2 Ld Nf^3 Qd^2 t Wl+18 Bl d Hd Ld Nf^4 Qd^2 t Wl+15 Br d Hd Ld Nf^4 Qd^2 t Wl+36 d Gl Hd Ld Nf^4 Qd^2 t Wl+30 d Gr Hd Ld Nf^4 Qd^2 t Wl+24 d H Hd^2 Ld Nf^4 Qd^2 t Wl-1/4 d ed Ld^2 Nf^4 Qd^2 t Wl+45/4 d ed Ld^2 Nf^6 Qd^2 t Wl+36 Bl dd H Nf^4 Q Qd^2 t Wl+30 Br dd H Nf^4 Q Qd^2 t Wl+72 dd Gl H Nf^4 Q Qd^2 t Wl+60 dd Gr H Nf^4 Q Qd^2 t Wl+48 dd H^2 Hd Nf^4 Q Qd^2 t Wl+51 dd e L Nf^6 Q Qd^2 t Wl-1/2 d dd Nf^4 Q^2 Qd^2 t Wl-1/2 e ed Nf^4 Q^2 Qd^2 t Wl+1/2 L Ld Nf^4 Q^2 Qd^2 t Wl+153/2 d dd Nf^6 Q^2 Qd^2 t Wl+51/2 e ed Nf^6 Q^2 Qd^2 t Wl+153/2 L Ld Nf^6 Q^2 Qd^2 t Wl+Bl e Hd Nf^3 Qd^3 t Wl+Br e Hd Nf^3 Qd^3 t Wl+e H Hd^2 Nf^3 Qd^3 t Wl+6 Bl e Hd Nf^4 Qd^3 t Wl+5 Br e Hd Nf^4 Qd^3 t Wl+12 e Gl Hd Nf^4 Qd^3 t Wl+10 e Gr Hd Nf^4 Qd^3 t Wl+8 e H Hd^2 Nf^4 Qd^3 t Wl+1/4 L Ld^2 Nf^4 Qd^3 t Wl+3/2 d dd Ld Nf^5 Qd^3 t Wl+3/2 e ed Ld Nf^5 Qd^3 t Wl+3/2 L Ld^2 Nf^5 Qd^3 t Wl+45/2 d dd Ld Nf^6 Qd^3 t Wl+15/2 e ed Ld Nf^6 Qd^3 t Wl+45/4 L Ld^2 Nf^6 Qd^3 t Wl+1/2 Nf^4 Q^3 Qd^3 t Wl+51/2 Nf^6 Q^3 Qd^3 t Wl-1/4 dd e Nf^3 Qd^4 t Wl-1/8 dd e Nf^4 Qd^4 t Wl+3/4 dd e Nf^5 Qd^4 t Wl+45/8 dd e Nf^6 Qd^4 t Wl-1/4 Ld Nf^3 Q Qd^4 t Wl+1/8 Ld Nf^4 Q Qd^4 t Wl+9/4 Ld Nf^5 Q Qd^4 t Wl+135/8 Ld Nf^6 Q Qd^4 t Wl+7 Bl^3 H Hd t^2 Wl+9 Bl^2 Br H Hd t^2 Wl+7 Bl Br^2 H Hd t^2 Wl+4 Br^3 H Hd t^2 Wl+19 Bl Gl^2 H Hd t^2 Wl+9 Br Gl^2 H Hd t^2 Wl+11 Gl^3 H Hd t^2 Wl+15 Bl Gl Gr H Hd t^2 Wl+16 Br Gl Gr H Hd t^2 Wl+15 Gl^2 Gr H Hd t^2 Wl+7 Bl Gr^2 H Hd t^2 Wl+9 Br Gr^2 H Hd t^2 Wl+16 Gl Gr^2 H Hd t^2 Wl+5 Gr^3 H Hd t^2 Wl+14 Bl^2 H^2 Hd^2 t^2 Wl+14 Bl Br H^2 Hd^2 t^2 Wl+5 Br^2 H^2 Hd^2 t^2 Wl+14 Gl^2 H^2 Hd^2 t^2 Wl+14 Gl Gr H^2 Hd^2 t^2 Wl+5 Gr^2 H^2 Hd^2 t^2 Wl+14 Bl H^3 Hd^3 t^2 Wl+8 Br H^3 Hd^3 t^2 Wl+3 H^4 Hd^4 t^2 Wl-d^2 dd^2 H Hd Nf^2 t^2 Wl-1/2 e^2 ed^2 H Hd Nf^2 t^2 Wl+23 Bl^2 e Hd L Nf^2 t^2 Wl+19 Bl Br e Hd L Nf^2 t^2 Wl+8 Br^2 e Hd L Nf^2 t^2 Wl+23 e Gl^2 Hd L Nf^2 t^2 Wl+19 e Gl Gr Hd L Nf^2 t^2 Wl+8 e Gr^2 Hd L Nf^2 t^2 Wl+72 Bl e H Hd^2 L Nf^2 t^2 Wl+36 Br e H Hd^2 L Nf^2 t^2 Wl+44 e H^2 Hd^3 L Nf^2 t^2 Wl+1/4 e^2 Hd^2 L^2 Nf^2 t^2 Wl+13 Bl^2 ed H Ld Nf^2 t^2 Wl+20 Bl Br ed H Ld Nf^2 t^2 Wl+10 Br^2 ed H Ld Nf^2 t^2 Wl+13 ed Gl^2 H Ld Nf^2 t^2 Wl+20 ed Gl Gr H Ld Nf^2 t^2 Wl+10 ed Gr^2 H Ld Nf^2 t^2 Wl+47 Bl ed H^2 Hd Ld Nf^2 t^2 Wl+36 Br ed H^2 Hd Ld Nf^2 t^2 Wl+28 ed H^3 Hd^2 Ld Nf^2 t^2 Wl-Bl L^2 Ld^2 Nf^2 t^2 Wl-1/4 Br L^2 Ld^2 Nf^2 t^2 Wl-1/2 H Hd L^2 Ld^2 Nf^2 t^2 Wl-3 e^2 ed^2 H Hd Nf^3 t^2 Wl-9/2 e^2 Hd^2 L^2 Nf^3 t^2 Wl-5/2 ed^2 H^2 Ld^2 Nf^3 t^2 Wl-2 Bl L^2 Ld^2 Nf^3 t^2 Wl-1/2 Br L^2 Ld^2 Nf^3 t^2 Wl-9 H Hd L^2 Ld^2 Nf^3 t^2 Wl+19 d^2 dd^2 H Hd Nf^4 t^2 Wl+38 d dd e ed H Hd Nf^4 t^2 Wl+19/2 e^2 ed^2 H Hd Nf^4 t^2 Wl+97/4 e^2 Hd^2 L^2 Nf^4 t^2 Wl+32 Bl d dd L Ld Nf^4 t^2 Wl+25 Br d dd L Ld Nf^4 t^2 Wl+32 Bl e ed L Ld Nf^4 t^2 Wl+25 Br e ed L Ld Nf^4 t^2 Wl+32 d dd Gl L Ld Nf^4 t^2 Wl+25 d dd Gr L Ld Nf^4 t^2 Wl+114 d dd H Hd L Ld Nf^4 t^2 Wl+114 e ed H Hd L Ld Nf^4 t^2 Wl+25/2 ed^2 H^2 Ld^2 Nf^4 t^2 Wl+24 Bl L^2 Ld^2 Nf^4 t^2 Wl+75/4 Br L^2 Ld^2 Nf^4 t^2 Wl+171/2 H Hd L^2 Ld^2 Nf^4 t^2 Wl+23 Bl^2 d Hd Nf^2 Q t^2 Wl+19 Bl Br d Hd Nf^2 Q t^2 Wl+8 Br^2 d Hd Nf^2 Q t^2 Wl+44 Bl d Gl Hd Nf^2 Q t^2 Wl+19 Br d Gl Hd Nf^2 Q t^2 Wl+67 d Gl^2 Hd Nf^2 Q t^2 Wl+19 Bl d Gr Hd Nf^2 Q t^2 Wl+20 Br d Gr Hd Nf^2 Q t^2 Wl+57 d Gl Gr Hd Nf^2 Q t^2 Wl+28 d Gr^2 Hd Nf^2 Q t^2 Wl+72 Bl d H Hd^2 Nf^2 Q t^2 Wl+36 Br d H Hd^2 Nf^2 Q t^2 Wl+72 d Gl H Hd^2 Nf^2 Q t^2 Wl+36 d Gr H Hd^2 Nf^2 Q t^2 Wl+44 d H^2 Hd^3 Nf^2 Q t^2 Wl+11/2 dd^2 H^2 L Nf^3 Q t^2 Wl+61/2 dd^2 H^2 L Nf^4 Q t^2 Wl+97 d e Hd^2 L Nf^4 Q t^2 Wl+32 Bl d ed Ld Nf^4 Q t^2 Wl+25 Br d ed Ld Nf^4 Q t^2 Wl+32 d ed Gl Ld Nf^4 Q t^2 Wl+25 d ed Gr Ld Nf^4 Q t^2 Wl+114 d ed H Hd Ld Nf^4 Q t^2 Wl+1/2 d^2 Hd^2 Nf^2 Q^2 t^2 Wl+3/2 dd ed H^2 Nf^3 Q^2 t^2 Wl+61/2 dd ed H^2 Nf^4 Q^2 t^2 Wl+97/2 d^2 Hd^2 Nf^4 Q^2 t^2 Wl+3/2 Bl L Nf^3 Q^3 t^2 Wl+Br L Nf^3 Q^3 t^2 Wl+27/2 H Hd L Nf^3 Q^3 t^2 Wl+57/2 Bl L Nf^4 Q^3 t^2 Wl+12 Br L Nf^4 Q^3 t^2 Wl+57 Gl L Nf^4 Q^3 t^2 Wl+24 Gr L Nf^4 Q^3 t^2 Wl+183/2 H Hd L Nf^4 Q^3 t^2 Wl+13 Bl^2 dd H Nf^2 Qd t^2 Wl+20 Bl Br dd H Nf^2 Qd t^2 Wl+10 Br^2 dd H Nf^2 Qd t^2 Wl+24 Bl dd Gl H Nf^2 Qd t^2 Wl+20 Br dd Gl H Nf^2 Qd t^2 Wl+37 dd Gl^2 H Nf^2 Qd t^2 Wl+20 Bl dd Gr H Nf^2 Qd t^2 Wl+19 Br dd Gr H Nf^2 Qd t^2 Wl+60 dd Gl Gr H Nf^2 Qd t^2 Wl+29 dd Gr^2 H Nf^2 Qd t^2 Wl+47 Bl dd H^2 Hd Nf^2 Qd t^2 Wl+36 Br dd H^2 Hd Nf^2 Qd t^2 Wl+47 dd Gl H^2 Hd Nf^2 Qd t^2 Wl+36 dd Gr H^2 Hd Nf^2 Qd t^2 Wl+28 dd H^3 Hd^2 Nf^2 Qd t^2 Wl+9/2 d^2 Hd^2 Ld Nf^3 Qd t^2 Wl+32 Bl dd e L Nf^4 Qd t^2 Wl+25 Br dd e L Nf^4 Qd t^2 Wl+32 dd e Gl L Nf^4 Qd t^2 Wl+25 dd e Gr L Nf^4 Qd t^2 Wl+114 dd e H Hd L Nf^4 Qd t^2 Wl+50 dd ed H^2 Ld Nf^4 Qd t^2 Wl+61/2 d^2 Hd^2 Ld Nf^4 Qd t^2 Wl+64 Bl d dd Nf^4 Q Qd t^2 Wl+50 Br d dd Nf^4 Q Qd t^2 Wl+32 Bl e ed Nf^4 Q Qd t^2 Wl+25 Br e ed Nf^4 Q Qd t^2 Wl+128 d dd Gl Nf^4 Q Qd t^2 Wl+32 e ed Gl Nf^4 Q Qd t^2 Wl+100 d dd Gr Nf^4 Q Qd t^2 Wl+25 e ed Gr Nf^4 Q Qd t^2 Wl+228 d dd H Hd Nf^4 Q Qd t^2 Wl+114 e ed H Hd Nf^4 Q Qd t^2 Wl+96 Bl L Ld Nf^4 Q Qd t^2 Wl+75 Br L Ld Nf^4 Q Qd t^2 Wl+96 Gl L Ld Nf^4 Q Qd t^2 Wl+75 Gr L Ld Nf^4 Q Qd t^2 Wl+342 H Hd L Ld Nf^4 Q Qd t^2 Wl+1/2 d e Hd^2 Nf^3 Qd^2 t^2 Wl+25 dd^2 H^2 Nf^4 Qd^2 t^2 Wl+61/2 d e Hd^2 Nf^4 Qd^2 t^2 Wl-2 Bl Nf^2 Q^2 Qd^2 t^2 Wl-1/2 Br Nf^2 Q^2 Qd^2 t^2 Wl-H Hd Nf^2 Q^2 Qd^2 t^2 Wl+48 Bl Nf^4 Q^2 Qd^2 t^2 Wl+75/2 Br Nf^4 Q^2 Qd^2 t^2 Wl+96 Gl Nf^4 Q^2 Qd^2 t^2 Wl+75 Gr Nf^4 Q^2 Qd^2 t^2 Wl+171 H Hd Nf^4 Q^2 Qd^2 t^2 Wl+Bl Ld Nf^3 Qd^3 t^2 Wl+Br Ld Nf^3 Qd^3 t^2 Wl+15/2 H Hd Ld Nf^3 Qd^3 t^2 Wl+14 Bl Ld Nf^4 Qd^3 t^2 Wl+12 Br Ld Nf^4 Qd^3 t^2 Wl+28 Gl Ld Nf^4 Qd^3 t^2 Wl+24 Gr Ld Nf^4 Qd^3 t^2 Wl+93/2 H Hd Ld Nf^4 Qd^3 t^2 Wl+50 Bl d dd H Hd Nf^2 t^3 Wl+39 Br d dd H Hd Nf^2 t^3 Wl+50 Bl e ed H Hd Nf^2 t^3 Wl+39 Br e ed H Hd Nf^2 t^3 Wl+50 d dd Gl H Hd Nf^2 t^3 Wl+39 d dd Gr H Hd Nf^2 t^3 Wl+61 d dd H^2 Hd^2 Nf^2 t^3 Wl+61 e ed H^2 Hd^2 Nf^2 t^3 Wl+11 Bl^2 L Ld Nf^2 t^3 Wl+16 Bl Br L Ld Nf^2 t^3 Wl+9 Br^2 L Ld Nf^2 t^3 Wl+11 Gl^2 L Ld Nf^2 t^3 Wl+16 Gl Gr L Ld Nf^2 t^3 Wl+9 Gr^2 L Ld Nf^2 t^3 Wl+150 Bl H Hd L Ld Nf^2 t^3 Wl+117 Br H Hd L Ld Nf^2 t^3 Wl+185 H^2 Hd^2 L Ld Nf^2 t^3 Wl-3/2 e^2 ed Hd L Nf^3 t^3 Wl-e ed^2 H Ld Nf^3 t^3 Wl-3/2 e Hd L^2 Ld Nf^3 t^3 Wl-ed H L Ld^2 Nf^3 t^3 Wl+63 d dd e Hd L Nf^4 t^3 Wl+63/2 e^2 ed Hd L Nf^4 t^3 Wl+52 d dd ed H Ld Nf^4 t^3 Wl+26 e ed^2 H Ld Nf^4 t^3 Wl+189/2 e Hd L^2 Ld Nf^4 t^3 Wl+78 ed H L Ld^2 Nf^4 t^3 Wl+63 d^2 dd Hd Nf^4 Q t^3 Wl+63 d e ed Hd Nf^4 Q t^3 Wl+189 d Hd L Ld Nf^4 Q t^3 Wl+3/2 dd H L Nf^3 Q^2 t^3 Wl+189/2 dd H L Nf^4 Q^2 t^3 Wl+3/2 ed H Nf^3 Q^3 t^3 Wl+63/2 ed H Nf^4 Q^3 t^3 Wl+52 d dd^2 H Nf^4 Qd t^3 Wl+52 dd e ed H Nf^4 Qd t^3 Wl+156 dd H L Ld Nf^4 Qd t^3 Wl+11 Bl^2 Nf^2 Q Qd t^3 Wl+16 Bl Br Nf^2 Q Qd t^3 Wl+9 Br^2 Nf^2 Q Qd t^3 Wl+22 Bl Gl Nf^2 Q Qd t^3 Wl+16 Br Gl Nf^2 Q Qd t^3 Wl+33 Gl^2 Nf^2 Q Qd t^3 Wl+16 Bl Gr Nf^2 Q Qd t^3 Wl+16 Br Gr Nf^2 Q Qd t^3 Wl+48 Gl Gr Nf^2 Q Qd t^3 Wl+25 Gr^2 Nf^2 Q Qd t^3 Wl+150 Bl H Hd Nf^2 Q Qd t^3 Wl+117 Br H Hd Nf^2 Q Qd t^3 Wl+150 Gl H Hd Nf^2 Q Qd t^3 Wl+117 Gr H Hd Nf^2 Q Qd t^3 Wl+185 H^2 Hd^2 Nf^2 Q Qd t^3 Wl+189 e Hd L Nf^4 Q Qd t^3 Wl+156 ed H Ld Nf^4 Q Qd t^3 Wl+189 d Hd Nf^4 Q^2 Qd t^3 Wl+d Hd Ld Nf^3 Qd^2 t^3 Wl+78 d Hd Ld Nf^4 Qd^2 t^3 Wl+156 dd H Nf^4 Q Qd^2 t^3 Wl+e Hd Nf^3 Qd^3 t^3 Wl+26 e Hd Nf^4 Qd^3 t^3 Wl+13 Bl^2 H Hd t^4 Wl+19 Bl Br H Hd t^4 Wl+10 Br^2 H Hd t^4 Wl+13 Gl^2 H Hd t^4 Wl+19 Gl Gr H Hd t^4 Wl+10 Gr^2 H Hd t^4 Wl+61 Bl H^2 Hd^2 t^4 Wl+45 Br H^2 Hd^2 t^4 Wl+39 H^3 Hd^3 t^4 Wl+34 Bl e Hd L Nf^2 t^4 Wl+22 Br e Hd L Nf^2 t^4 Wl+146 e H Hd^2 L Nf^2 t^4 Wl+25 Bl ed H Ld Nf^2 t^4 Wl+22 Br ed H Ld Nf^2 t^4 Wl+113 ed H^2 Hd Ld Nf^2 t^4 Wl+L^2 Ld^2 Nf^2 t^4 Wl+28 d dd L Ld Nf^4 t^4 Wl+28 e ed L Ld Nf^4 t^4 Wl+21 L^2 Ld^2 Nf^4 t^4 Wl+34 Bl d Hd Nf^2 Q t^4 Wl+22 Br d Hd Nf^2 Q t^4 Wl+34 d Gl Hd Nf^2 Q t^4 Wl+22 d Gr Hd Nf^2 Q t^4 Wl+146 d H Hd^2 Nf^2 Q t^4 Wl+28 d ed Ld Nf^4 Q t^4 Wl+L Nf^3 Q^3 t^4 Wl+20 L Nf^4 Q^3 t^4 Wl+25 Bl dd H Nf^2 Qd t^4 Wl+22 Br dd H Nf^2 Qd t^4 Wl+25 dd Gl H Nf^2 Qd t^4 Wl+22 dd Gr H Nf^2 Qd t^4 Wl+113 dd H^2 Hd Nf^2 Qd t^4 Wl+28 dd e L Nf^4 Qd t^4 Wl+56 d dd Nf^4 Q Qd t^4 Wl+28 e ed Nf^4 Q Qd t^4 Wl+84 L Ld Nf^4 Q Qd t^4 Wl+2 Nf^2 Q^2 Qd^2 t^4 Wl+42 Nf^4 Q^2 Qd^2 t^4 Wl+1/2 Ld Nf^3 Qd^3 t^4 Wl+25/2 Ld Nf^4 Qd^3 t^4 Wl+34 d dd H Hd Nf^2 t^5 Wl+34 e ed H Hd Nf^2 t^5 Wl+3 Bl L Ld Nf^2 t^5 Wl+3 Br L Ld Nf^2 t^5 Wl+102 H Hd L Ld Nf^2 t^5 Wl+3 Bl Nf^2 Q Qd t^5 Wl+3 Br Nf^2 Q Qd t^5 Wl+3 Gl Nf^2 Q Qd t^5 Wl+3 Gr Nf^2 Q Qd t^5 Wl+102 H Hd Nf^2 Q Qd t^5 Wl+4 Bl H Hd t^6 Wl+3 Br H Hd t^6 Wl+30 H^2 Hd^2 t^6 Wl+4 e Hd L Nf^2 t^6 Wl+3 ed H Ld Nf^2 t^6 Wl+4 d Hd Nf^2 Q t^6 Wl+3 dd H Nf^2 Qd t^6 Wl+Bl d^2 e Hd^2 Nf^3 u Wl+1/2 d^2 e H Hd^3 Nf^3 u Wl+2 Bl d dd^2 H^2 Nf^4 u Wl+Br d dd^2 H^2 Nf^4 u Wl+2 Bl dd e ed H^2 Nf^4 u Wl+Br dd e ed H^2 Nf^4 u Wl+4 d dd^2 Gl H^2 Nf^4 u Wl+2 dd e ed Gl H^2 Nf^4 u Wl+2 d dd^2 Gr H^2 Nf^4 u Wl+dd e ed Gr H^2 Nf^4 u Wl+d dd^2 H^3 Hd Nf^4 u Wl+dd e ed H^3 Hd Nf^4 u Wl+3 Bl d^2 e Hd^2 Nf^4 u Wl+6 d^2 e Gl Hd^2 Nf^4 u Wl+3/2 d^2 e H Hd^3 Nf^4 u Wl+4 Bl dd H^2 L Ld Nf^4 u Wl+2 Br dd H^2 L Ld Nf^4 u Wl+4 dd Gl H^2 L Ld Nf^4 u Wl+2 dd Gr H^2 L Ld Nf^4 u Wl+3 dd H^3 Hd L Ld Nf^4 u Wl+1/4 d^2 Hd L Ld^2 Nf^4 u Wl-1/2 dd e^2 ed H L Nf^5 u Wl+1/2 d^3 dd Hd Ld Nf^5 u Wl+1/2 d^2 e ed Hd Ld Nf^5 u Wl-1/2 dd e H L^2 Ld Nf^5 u Wl+3/2 d^2 Hd L Ld^2 Nf^5 u Wl+3 d dd^2 e H L Nf^6 u Wl+3/2 dd e^2 ed H L Nf^6 u Wl+3/2 d^3 dd Hd Ld Nf^6 u Wl+3/2 d^2 e ed Hd Ld Nf^6 u Wl+9/2 dd e H L^2 Ld Nf^6 u Wl+9/4 d^2 Hd L Ld^2 Nf^6 u Wl+2 Bl^3 H Nf^2 Q u Wl+2 Bl Br^2 H Nf^2 Q u Wl+5 Bl^2 Gl H Nf^2 Q u Wl+2 Br^2 Gl H Nf^2 Q u Wl+14 Bl Gl^2 H Nf^2 Q u Wl+15 Gl^3 H Nf^2 Q u Wl+2 Bl Br Gr H Nf^2 Q u Wl+6 Br Gl Gr H Nf^2 Q u Wl+4 Bl Gr^2 H Nf^2 Q u Wl+Br Gr^2 H Nf^2 Q u Wl+10 Gl Gr^2 H Nf^2 Q u Wl+2 Gr^3 H Nf^2 Q u Wl+4 Bl^2 H^2 Hd Nf^2 Q u Wl+2 Br^2 H^2 Hd Nf^2 Q u Wl+8 Bl Gl H^2 Hd Nf^2 Q u Wl+12 Gl^2 H^2 Hd Nf^2 Q u Wl+2 Br Gr H^2 Hd Nf^2 Q u Wl+4 Gr^2 H^2 Hd Nf^2 Q u Wl+4 Bl H^3 Hd^2 Nf^2 Q u Wl+4 Gl H^3 Hd^2 Nf^2 Q u Wl+2 H^4 Hd^3 Nf^2 Q u Wl-1/2 d^2 dd^2 H Nf^4 Q u Wl-1/4 e^2 ed^2 H Nf^4 Q u Wl+7 Bl^2 e L Nf^4 Q u Wl+3 Br^2 e L Nf^4 Q u Wl+13 Bl e Gl L Nf^4 Q u Wl+20 e Gl^2 L Nf^4 Q u Wl+3 Br e Gr L Nf^4 Q u Wl+6 e Gr^2 L Nf^4 Q u Wl+18 Bl e H Hd L Nf^4 Q u Wl+18 e Gl H Hd L Nf^4 Q u Wl+12 e H^2 Hd^2 L Nf^4 Q u Wl+1/4 e^2 Hd L^2 Nf^4 Q u Wl+4 Bl ed H^2 Ld Nf^4 Q u Wl+2 Br ed H^2 Ld Nf^4 Q u Wl+4 ed Gl H^2 Ld Nf^4 Q u Wl+2 ed Gr H^2 Ld Nf^4 Q u Wl+3 ed H^3 Hd Ld Nf^4 Q u Wl-1/4 H L^2 Ld^2 Nf^4 Q u Wl+1/2 e^2 ed^2 H Nf^5 Q u Wl-3 e^2 Hd L^2 Nf^5 Q u Wl+3/2 H L^2 Ld^2 Nf^5 Q u Wl+9/2 d^2 dd^2 H Nf^6 Q u Wl+6 d dd e ed H Nf^6 Q u Wl+3/4 e^2 ed^2 H Nf^6 Q u Wl+27/4 e^2 Hd L^2 Nf^6 Q u Wl+18 d dd H L Ld Nf^6 Q u Wl+9 e ed H L Ld Nf^6 Q u Wl+27/4 H L^2 Ld^2 Nf^6 Q u Wl-3/2 d Gl^2 Nf^3 Q^2 u Wl-1/2 d Gr^2 Nf^3 Q^2 u Wl+7 Bl^2 d Nf^4 Q^2 u Wl+3 Br^2 d Nf^4 Q^2 u Wl+26 Bl d Gl Nf^4 Q^2 u Wl+85/2 d Gl^2 Nf^4 Q^2 u Wl+6 Br d Gr Nf^4 Q^2 u Wl+21/2 d Gr^2 Nf^4 Q^2 u Wl+18 Bl d H Hd Nf^4 Q^2 u Wl+36 d Gl H Hd Nf^4 Q^2 u Wl+12 d H^2 Hd^2 Nf^4 Q^2 u Wl+27 d e Hd L Nf^6 Q^2 u Wl+9 d ed H Ld Nf^6 Q^2 u Wl+1/2 d^2 Hd Nf^4 Q^3 u Wl+27/2 d^2 Hd Nf^6 Q^3 u Wl-1/4 H L Nf^3 Q^4 u Wl-1/8 H L Nf^4 Q^4 u Wl+9/4 H L Nf^5 Q^4 u Wl+81/8 H L Nf^6 Q^4 u Wl+2 Bl^2 d Ld Nf^4 Qd u Wl+2 Bl Br d Ld Nf^4 Qd u Wl+Br^2 d Ld Nf^4 Qd u Wl+8 Bl d Gl Ld Nf^4 Qd u Wl+4 Br d Gl Ld Nf^4 Qd u Wl+12 d Gl^2 Ld Nf^4 Qd u Wl+4 Bl d Gr Ld Nf^4 Qd u Wl+4 Br d Gr Ld Nf^4 Qd u Wl+12 d Gl Gr Ld Nf^4 Qd u Wl+6 d Gr^2 Ld Nf^4 Qd u Wl+6 Bl d H Hd Ld Nf^4 Qd u Wl+3 Br d H Hd Ld Nf^4 Qd u Wl+12 d Gl H Hd Ld Nf^4 Qd u Wl+6 d Gr H Hd Ld Nf^4 Qd u Wl+4 d H^2 Hd^2 Ld Nf^4 Qd u Wl+1/2 d^2 dd e Hd Nf^5 Qd u Wl-1/2 d e^2 ed Hd Nf^5 Qd u Wl+9/2 d^2 dd e Hd Nf^6 Qd u Wl+3/2 d e^2 ed Hd Nf^6 Qd u Wl+9 d e Hd L Ld Nf^6 Qd u Wl+3 d ed H Ld^2 Nf^6 Qd u Wl+8 Bl dd H^2 Nf^4 Q Qd u Wl+4 Br dd H^2 Nf^4 Q Qd u Wl+16 dd Gl H^2 Nf^4 Q Qd u Wl+8 dd Gr H^2 Nf^4 Q Qd u Wl+6 dd H^3 Hd Nf^4 Q Qd u Wl+3/2 d^2 Hd Ld Nf^5 Q Qd u Wl+18 dd e H L Nf^6 Q Qd u Wl+27/2 d^2 Hd Ld Nf^6 Q Qd u Wl+27 d dd H Nf^6 Q^2 Qd u Wl+9 e ed H Nf^6 Q^2 Qd u Wl+27 H L Ld Nf^6 Q^2 Qd u Wl-Bl^2 e Nf^3 Qd^2 u Wl+Bl Br e Nf^3 Qd^2 u Wl-1/2 Br^2 e Nf^3 Qd^2 u Wl-e Gr^2 Nf^3 Qd^2 u Wl-Bl e H Hd Nf^3 Qd^2 u Wl+1/2 Br e H Hd Nf^3 Qd^2 u Wl-e H^2 Hd^2 Nf^3 Qd^2 u Wl+Bl^2 e Nf^4 Qd^2 u Wl+Bl Br e Nf^4 Qd^2 u Wl+1/2 Br^2 e Nf^4 Qd^2 u Wl+4 Bl e Gl Nf^4 Qd^2 u Wl+2 Br e Gl Nf^4 Qd^2 u Wl+6 e Gl^2 Nf^4 Qd^2 u Wl+2 Bl e Gr Nf^4 Qd^2 u Wl+2 Br e Gr Nf^4 Qd^2 u Wl+6 e Gl Gr Nf^4 Qd^2 u Wl+3 e Gr^2 Nf^4 Qd^2 u Wl+3 Bl e H Hd Nf^4 Qd^2 u Wl+3/2 Br e H Hd Nf^4 Qd^2 u Wl+6 e Gl H Hd Nf^4 Qd^2 u Wl+3 e Gr H Hd Nf^4 Qd^2 u Wl+2 e H^2 Hd^2 Nf^4 Qd^2 u Wl+1/4 e^2 Hd L Nf^4 Qd^2 u Wl-1/2 H L Ld^2 Nf^4 Qd^2 u Wl-3/2 e^2 Hd L Nf^5 Qd^2 u Wl+9/4 e^2 Hd L Nf^6 Qd^2 u Wl+9 d dd H Ld Nf^6 Qd^2 u Wl+3 e ed H Ld Nf^6 Qd^2 u Wl+9/2 H L Ld^2 Nf^6 Qd^2 u Wl-3/2 d e Hd Nf^5 Q Qd^2 u Wl+27/2 d e Hd Nf^6 Q Qd^2 u Wl-1/2 H Nf^4 Q^3 Qd^2 u Wl+27/2 H Nf^6 Q^3 Qd^2 u Wl+3 dd e H Nf^6 Qd^3 u Wl+9 H Ld Nf^6 Q Qd^3 u Wl+5 Bl^2 dd H^2 Nf^2 t u Wl+5 Bl Br dd H^2 Nf^2 t u Wl+2 Br^2 dd H^2 Nf^2 t u Wl+9 Bl dd Gl H^2 Nf^2 t u Wl+5 Br dd Gl H^2 Nf^2 t u Wl+14 dd Gl^2 H^2 Nf^2 t u Wl+5 Bl dd Gr H^2 Nf^2 t u Wl+5 Br dd Gr H^2 Nf^2 t u Wl+15 dd Gl Gr H^2 Nf^2 t u Wl+7 dd Gr^2 H^2 Nf^2 t u Wl+7 Bl dd H^3 Hd Nf^2 t u Wl+4 Br dd H^3 Hd Nf^2 t u Wl+7 dd Gl H^3 Hd Nf^2 t u Wl+4 dd Gr H^3 Hd Nf^2 t u Wl+3 dd H^4 Hd^2 Nf^2 t u Wl+2 Bl d^2 Hd Ld Nf^3 t u Wl+Br d^2 Hd Ld Nf^3 t u Wl+5/2 d^2 H Hd^2 Ld Nf^3 t u Wl+18 Bl dd e H L Nf^4 t u Wl+10 Br dd e H L Nf^4 t u Wl+18 dd e Gl H L Nf^4 t u Wl+10 dd e Gr H L Nf^4 t u Wl+23 dd e H^2 Hd L Nf^4 t u Wl+1/4 dd e^2 L^2 Nf^4 t u Wl+7 dd ed H^3 Ld Nf^4 t u Wl+9 Bl d^2 Hd Ld Nf^4 t u Wl+5 Br d^2 Hd Ld Nf^4 t u Wl+18 d^2 Gl Hd Ld Nf^4 t u Wl+10 d^2 Gr Hd Ld Nf^4 t u Wl+23/2 d^2 H Hd^2 Ld Nf^4 t u Wl-1/4 d^2 ed Ld^2 Nf^4 t u Wl-5/2 dd e^2 L^2 Nf^5 t u Wl+25/4 dd e^2 L^2 Nf^6 t u Wl+17/4 d^2 ed Ld^2 Nf^6 t u Wl+36 Bl d dd H Nf^4 Q t u Wl+20 Br d dd H Nf^4 Q t u Wl+18 Bl e ed H Nf^4 Q t u Wl+10 Br e ed H Nf^4 Q t u Wl+72 d dd Gl H Nf^4 Q t u Wl+18 e ed Gl H Nf^4 Q t u Wl+40 d dd Gr H Nf^4 Q t u Wl+10 e ed Gr H Nf^4 Q t u Wl+46 d dd H^2 Hd Nf^4 Q t u Wl+23 e ed H^2 Hd Nf^4 Q t u Wl+54 Bl H L Ld Nf^4 Q t u Wl+30 Br H L Ld Nf^4 Q t u Wl+54 Gl H L Ld Nf^4 Q t u Wl+30 Gr H L Ld Nf^4 Q t u Wl+69 H^2 Hd L Ld Nf^4 Q t u Wl-5/2 e^2 ed L Nf^5 Q t u Wl-5/2 e L^2 Ld Nf^5 Q t u Wl+50 d dd e L Nf^6 Q t u Wl+25/2 e^2 ed L Nf^6 Q t u Wl+75/2 e L^2 Ld Nf^6 Q t u Wl+1/2 d^2 dd Nf^4 Q^2 t u Wl+75/2 d^2 dd Nf^6 Q^2 t u Wl+25 d e ed Nf^6 Q^2 t u Wl+75 d L Ld Nf^6 Q^2 t u Wl+7 dd^2 H^3 Nf^4 Qd t u Wl+18 Bl d e Hd Nf^4 Qd t u Wl+10 Br d e Hd Nf^4 Qd t u Wl+36 d e Gl Hd Nf^4 Qd t u Wl+20 d e Gr Hd Nf^4 Qd t u Wl+23 d e H Hd^2 Nf^4 Qd t u Wl+3/2 d^2 dd Ld Nf^5 Qd t u Wl-3/2 d L Ld^2 Nf^5 Qd t u Wl+51/2 d^2 dd Ld Nf^6 Qd t u Wl+17 d e ed Ld Nf^6 Qd t u Wl+51/2 d L Ld^2 Nf^6 Qd t u Wl+54 Bl H Nf^4 Q^2 Qd t u Wl+30 Br H Nf^4 Q^2 Qd t u Wl+108 Gl H Nf^4 Q^2 Qd t u Wl+60 Gr H Nf^4 Q^2 Qd t u Wl+69 H^2 Hd Nf^4 Q^2 Qd t u Wl+75 e L Nf^6 Q^2 Qd t u Wl+75 d Nf^6 Q^3 Qd t u Wl+Bl H Ld Nf^3 Qd^2 t u Wl+Br H Ld Nf^3 Qd^2 t u Wl+H^2 Hd Ld Nf^3 Qd^2 t u Wl-1/4 e^2 ed Nf^4 Qd^2 t u Wl+18 Bl H Ld Nf^4 Qd^2 t u Wl+15 Br H Ld Nf^4 Qd^2 t u Wl+36 Gl H Ld Nf^4 Qd^2 t u Wl+30 Gr H Ld Nf^4 Qd^2 t u Wl+24 H^2 Hd Ld Nf^4 Qd^2 t u Wl+3/2 d dd e Nf^5 Qd^2 t u Wl+3/2 e L Ld Nf^5 Qd^2 t u Wl+51/2 d dd e Nf^6 Qd^2 t u Wl+17/4 e^2 ed Nf^6 Qd^2 t u Wl+51/2 e L Ld Nf^6 Qd^2 t u Wl+3/2 d Ld Nf^5 Q Qd^2 t u Wl+153/2 d Ld Nf^6 Q Qd^2 t u Wl+3/2 e Nf^5 Q Qd^3 t u Wl+51/2 e Nf^6 Q Qd^3 t u Wl+2 d^2 e Hd^2 Nf^3 t^2 u Wl+23 d dd^2 H^2 Nf^4 t^2 u Wl+23 dd e ed H^2 Nf^4 t^2 u Wl+18 d^2 e Hd^2 Nf^4 t^2 u Wl+61 dd H^2 L Ld Nf^4 t^2 u Wl+23 Bl^2 H Nf^2 Q t^2 u Wl+19 Bl Br H Nf^2 Q t^2 u Wl+8 Br^2 H Nf^2 Q t^2 u Wl+44 Bl Gl H Nf^2 Q t^2 u Wl+19 Br Gl H Nf^2 Q t^2 u Wl+67 Gl^2 H Nf^2 Q t^2 u Wl+19 Bl Gr H Nf^2 Q t^2 u Wl+20 Br Gr H Nf^2 Q t^2 u Wl+57 Gl Gr H Nf^2 Q t^2 u Wl+28 Gr^2 H Nf^2 Q t^2 u Wl+72 Bl H^2 Hd Nf^2 Q t^2 u Wl+36 Br H^2 Hd Nf^2 Q t^2 u Wl+72 Gl H^2 Hd Nf^2 Q t^2 u Wl+36 Gr H^2 Hd Nf^2 Q t^2 u Wl+44 H^3 Hd^2 Nf^2 Q t^2 u Wl+57 Bl e L Nf^4 Q t^2 u Wl+24 Br e L Nf^4 Q t^2 u Wl+57 e Gl L Nf^4 Q t^2 u Wl+24 e Gr L Nf^4 Q t^2 u Wl+183 e H Hd L Nf^4 Q t^2 u Wl+61 ed H^2 Ld Nf^4 Q t^2 u Wl+57 Bl d Nf^4 Q^2 t^2 u Wl+24 Br d Nf^4 Q^2 t^2 u Wl+114 d Gl Nf^4 Q^2 t^2 u Wl+48 d Gr Nf^4 Q^2 t^2 u Wl+183 d H Hd Nf^4 Q^2 t^2 u Wl+32 Bl d Ld Nf^4 Qd t^2 u Wl+25 Br d Ld Nf^4 Qd t^2 u Wl+64 d Gl Ld Nf^4 Qd t^2 u Wl+50 d Gr Ld Nf^4 Qd t^2 u Wl+114 d H Hd Ld Nf^4 Qd t^2 u Wl+122 dd H^2 Nf^4 Q Qd t^2 u Wl+3 Bl e Nf^3 Qd^2 t^2 u Wl+1/2 Br e Nf^3 Qd^2 t^2 u Wl+3 e H Hd Nf^3 Qd^2 t^2 u Wl+16 Bl e Nf^4 Qd^2 t^2 u Wl+25/2 Br e Nf^4 Qd^2 t^2 u Wl+32 e Gl Nf^4 Qd^2 t^2 u Wl+25 e Gr Nf^4 Qd^2 t^2 u Wl+57 e H Hd Nf^4 Qd^2 t^2 u Wl+27 Bl dd H^2 Nf^2 t^3 u Wl+21 Br dd H^2 Nf^2 t^3 u Wl+27 dd Gl H^2 Nf^2 t^3 u Wl+21 dd Gr H^2 Nf^2 t^3 u Wl+43 dd H^3 Hd Nf^2 t^3 u Wl+3/2 d^2 Hd Ld Nf^3 t^3 u Wl+63 dd e H L Nf^4 t^3 u Wl+63/2 d^2 Hd Ld Nf^4 t^3 u Wl+126 d dd H Nf^4 Q t^3 u Wl+63 e ed H Nf^4 Q t^3 u Wl+189 H L Ld Nf^4 Q t^3 u Wl+63 d e Hd Nf^4 Qd t^3 u Wl+189 H Nf^4 Q^2 Qd t^3 u Wl+H Ld Nf^3 Qd^2 t^3 u Wl+78 H Ld Nf^4 Qd^2 t^3 u Wl+34 Bl H Nf^2 Q t^4 u Wl+22 Br H Nf^2 Q t^4 u Wl+34 Gl H Nf^2 Q t^4 u Wl+22 Gr H Nf^2 Q t^4 u Wl+146 H^2 Hd Nf^2 Q t^4 u Wl+40 e L Nf^4 Q t^4 u Wl+40 d Nf^4 Q^2 t^4 u Wl+28 d Ld Nf^4 Qd t^4 u Wl-e Nf^3 Qd^2 t^4 u Wl+14 e Nf^4 Qd^2 t^4 u Wl+17 dd H^2 Nf^2 t^5 u Wl+4 H Nf^2 Q t^6 u Wl+Bl d e H Hd Nf^3 u^2 Wl+1/2 d e H^2 Hd^2 Nf^3 u^2 Wl+3 Bl d e H Hd Nf^4 u^2 Wl+6 d e Gl H Hd Nf^4 u^2 Wl+3/2 d e H^2 Hd^2 Nf^4 u^2 Wl-1/4 d e^2 Hd L Nf^4 u^2 Wl+1/4 d^2 dd H Ld Nf^4 u^2 Wl+1/4 d H L Ld^2 Nf^4 u^2 Wl+1/2 d^2 dd H Ld Nf^5 u^2 Wl+1/2 d e ed H Ld Nf^5 u^2 Wl+3/2 d H L Ld^2 Nf^5 u^2 Wl+9/4 d e^2 Hd L Nf^6 u^2 Wl+9/4 d^2 dd H Ld Nf^6 u^2 Wl+3/2 d e ed H Ld Nf^6 u^2 Wl+9/4 d H L Ld^2 Nf^6 u^2 Wl-1/4 d^2 e Hd Nf^4 Q u^2 Wl+3/2 d^2 e Hd Nf^5 Q u^2 Wl+27/4 d^2 e Hd Nf^6 Q u^2 Wl-1/2 H^3 Hd Nf^2 Q^2 u^2 Wl+6 Bl H^2 Nf^4 Q^2 u^2 Wl+12 Gl H^2 Nf^4 Q^2 u^2 Wl+9/2 H^3 Hd Nf^4 Q^2 u^2 Wl+1/2 e H L Nf^4 Q^2 u^2 Wl+27/2 e H L Nf^6 Q^2 u^2 Wl+1/2 d H Nf^4 Q^3 u^2 Wl+27/2 d H Nf^6 Q^3 u^2 Wl+Br H^2 Ld Nf^3 Qd u^2 Wl+3/2 H^3 Hd Ld Nf^3 Qd u^2 Wl+1/4 e^2 ed H Nf^4 Qd u^2 Wl+2 Bl H^2 Ld Nf^4 Qd u^2 Wl+Br H^2 Ld Nf^4 Qd u^2 Wl+4 Gl H^2 Ld Nf^4 Qd u^2 Wl+2 Gr H^2 Ld Nf^4 Qd u^2 Wl+3/2 H^3 Hd Ld Nf^4 Qd u^2 Wl+1/2 d dd e H Nf^5 Qd u^2 Wl+3/2 e H L Ld Nf^5 Qd u^2 Wl+9/2 d dd e H Nf^6 Qd u^2 Wl+3/4 e^2 ed H Nf^6 Qd u^2 Wl+9/2 e H L Ld Nf^6 Qd u^2 Wl+3/2 d H Ld Nf^5 Q Qd u^2 Wl+27/2 d H Ld Nf^6 Q Qd u^2 Wl+1/4 e H Nf^4 Q Qd^2 u^2 Wl+27/4 e H Nf^6 Q Qd^2 u^2 Wl+2 Bl d H Ld Nf^3 t u^2 Wl+Br d H Ld Nf^3 t u^2 Wl+5/2 d H^2 Hd Ld Nf^3 t u^2 Wl+9 Bl d H Ld Nf^4 t u^2 Wl+5 Br d H Ld Nf^4 t u^2 Wl+18 d Gl H Ld Nf^4 t u^2 Wl+10 d Gr H Ld Nf^4 t u^2 Wl+23/2 d H^2 Hd Ld Nf^4 t u^2 Wl+5/2 d e L Ld Nf^5 t u^2 Wl+25/2 d e L Ld Nf^6 t u^2 Wl+10 dd H^3 Nf^4 Q t u^2 Wl-1/4 d^2 Ld Nf^4 Q t u^2 Wl+5/2 d^2 Ld Nf^5 Q t u^2 Wl+75/4 d^2 Ld Nf^6 Q t u^2 Wl+2 Bl e H Nf^3 Qd t u^2 Wl+Br e H Nf^3 Qd t u^2 Wl+5/2 e H^2 Hd Nf^3 Qd t u^2 Wl+9 Bl e H Nf^4 Qd t u^2 Wl+5 Br e H Nf^4 Qd t u^2 Wl+18 e Gl H Nf^4 Qd t u^2 Wl+10 e Gr H Nf^4 Qd t u^2 Wl+23/2 e H^2 Hd Nf^4 Qd t u^2 Wl-1/4 e^2 L Nf^4 Qd t u^2 Wl+25/4 e^2 L Nf^6 Qd t u^2 Wl+5/2 d e Nf^5 Q Qd t u^2 Wl+75/2 d e Nf^6 Q Qd t u^2 Wl+9/2 d e H Hd Nf^3 t^2 u^2 Wl+61/2 d e H Hd Nf^4 t^2 u^2 Wl+1/2 H^2 Nf^2 Q^2 t^2 u^2 Wl+97/2 H^2 Nf^4 Q^2 t^2 u^2 Wl+9/2 H^2 Ld Nf^3 Qd t^2 u^2 Wl+61/2 H^2 Ld Nf^4 Qd t^2 u^2 Wl+3/2 d H Ld Nf^3 t^3 u^2 Wl+63/2 d H Ld Nf^4 t^3 u^2 Wl+3/2 e H Nf^3 Qd t^3 u^2 Wl+63/2 e H Nf^4 Qd t^3 u^2 Wl+Bl e H^2 Nf^3 u^3 Wl+1/2 e H^3 Hd Nf^3 u^3 Wl+Bl e H^2 Nf^4 u^3 Wl+2 e Gl H^2 Nf^4 u^3 Wl+1/2 e H^3 Hd Nf^4 u^3 Wl-1/4 e^2 H L Nf^4 u^3 Wl+1/2 e^2 H L Nf^5 u^3 Wl+3/4 e^2 H L Nf^6 u^3 Wl+3/2 d e H Nf^5 Q u^3 Wl+9/2 d e H Nf^6 Q u^3 Wl+1/3 H^3 Ld Nf^2 t u^3 Wl+H^3 Ld Nf^3 t u^3 Wl+5/3 H^3 Ld Nf^4 t u^3 Wl+2 e H^2 Nf^3 t^2 u^3 Wl+6 e H^2 Nf^4 t^2 u^3 Wl+Bl dd^2 ed H^2 Nf^4 ud Wl+2 dd^2 ed Gl H^2 Nf^4 ud Wl+2 Bl d^2 dd Hd^2 Nf^4 ud Wl+Br d^2 dd Hd^2 Nf^4 ud Wl+2 Bl d e ed Hd^2 Nf^4 ud Wl+Br d e ed Hd^2 Nf^4 ud Wl+4 d^2 dd Gl Hd^2 Nf^4 ud Wl+2 d e ed Gl Hd^2 Nf^4 ud Wl+2 d^2 dd Gr Hd^2 Nf^4 ud Wl+d e ed Gr Hd^2 Nf^4 ud Wl+d^2 dd H Hd^3 Nf^4 ud Wl+d e ed H Hd^3 Nf^4 ud Wl+4 Bl d Hd^2 L Ld Nf^4 ud Wl+2 Br d Hd^2 L Ld Nf^4 ud Wl+4 d Gl Hd^2 L Ld Nf^4 ud Wl+2 d Gr Hd^2 L Ld Nf^4 ud Wl+3 d H Hd^3 L Ld Nf^4 ud Wl-1/2 dd^2 H L^2 Ld Nf^5 ud Wl+d dd^3 H L Nf^6 ud Wl+dd^2 e ed H L Nf^6 ud Wl+2 d^2 dd ed Hd Ld Nf^6 ud Wl+d e ed^2 Hd Ld Nf^6 ud Wl+3/2 dd^2 H L^2 Ld Nf^6 ud Wl+3 d ed Hd L Ld^2 Nf^6 ud Wl+2 Bl^2 dd L Nf^4 Q ud Wl+2 Bl Br dd L Nf^4 Q ud Wl+Br^2 dd L Nf^4 Q ud Wl+8 Bl dd Gl L Nf^4 Q ud Wl+4 Br dd Gl L Nf^4 Q ud Wl+12 dd Gl^2 L Nf^4 Q ud Wl+4 Bl dd Gr L Nf^4 Q ud Wl+4 Br dd Gr L Nf^4 Q ud Wl+12 dd Gl Gr L Nf^4 Q ud Wl+6 dd Gr^2 L Nf^4 Q ud Wl+6 Bl dd H Hd L Nf^4 Q ud Wl+3 Br dd H Hd L Nf^4 Q ud Wl+12 dd Gl H Hd L Nf^4 Q ud Wl+6 dd Gr H Hd L Nf^4 Q ud Wl+4 dd H^2 Hd^2 L Nf^4 Q ud Wl-1/2 dd e Hd L^2 Nf^5 Q ud Wl+3 d dd^2 ed H Nf^6 Q ud Wl+dd e ed^2 H Nf^6 Q ud Wl+9/2 dd e Hd L^2 Nf^6 Q ud Wl+6 dd ed H L Ld Nf^6 Q ud Wl+Bl^2 ed Nf^3 Q^2 ud Wl+1/2 Br^2 ed Nf^3 Q^2 ud Wl+ed Gl^2 Nf^3 Q^2 ud Wl+1/2 Br ed H Hd Nf^3 Q^2 ud Wl+ed H^2 Hd^2 Nf^3 Q^2 ud Wl+Bl^2 ed Nf^4 Q^2 ud Wl+Bl Br ed Nf^4 Q^2 ud Wl+1/2 Br^2 ed Nf^4 Q^2 ud Wl+4 Bl ed Gl Nf^4 Q^2 ud Wl+2 Br ed Gl Nf^4 Q^2 ud Wl+6 ed Gl^2 Nf^4 Q^2 ud Wl+2 Bl ed Gr Nf^4 Q^2 ud Wl+2 Br ed Gr Nf^4 Q^2 ud Wl+6 ed Gl Gr Nf^4 Q^2 ud Wl+3 ed Gr^2 Nf^4 Q^2 ud Wl+3 Bl ed H Hd Nf^4 Q^2 ud Wl+3/2 Br ed H Hd Nf^4 Q^2 ud Wl+6 ed Gl H Hd Nf^4 Q^2 ud Wl+3 ed Gr H Hd Nf^4 Q^2 ud Wl+2 ed H^2 Hd^2 Nf^4 Q^2 ud Wl+1/4 Hd L^2 Ld Nf^4 Q^2 ud Wl+1/2 d dd Hd L Nf^5 Q^2 ud Wl+1/2 e ed Hd L Nf^5 Q^2 ud Wl+1/2 ed^2 H Ld Nf^5 Q^2 ud Wl+27/2 d dd Hd L Nf^6 Q^2 ud Wl+9/2 e ed Hd L Nf^6 Q^2 ud Wl+3/2 ed^2 H Ld Nf^6 Q^2 ud Wl+27/4 Hd L^2 Ld Nf^6 Q^2 ud Wl+1/2 d ed Hd Nf^5 Q^3 ud Wl+9/2 d ed Hd Nf^6 Q^3 ud Wl+Bl^3 Hd Nf^2 Qd ud Wl+Bl Br^2 Hd Nf^2 Qd ud Wl+2 Bl^2 Gl Hd Nf^2 Qd ud Wl+Bl Br Gl Hd Nf^2 Qd ud Wl+Br^2 Gl Hd Nf^2 Qd ud Wl+5 Bl Gl^2 Hd Nf^2 Qd ud Wl+Br Gl^2 Hd Nf^2 Qd ud Wl+5 Gl^3 Hd Nf^2 Qd ud Wl+2 Bl Br Gr Hd Nf^2 Qd ud Wl+3 Bl Gl Gr Hd Nf^2 Qd ud Wl+6 Br Gl Gr Hd Nf^2 Qd ud Wl+5 Gl^2 Gr Hd Nf^2 Qd ud Wl+3 Bl Gr^2 Hd Nf^2 Qd ud Wl+10 Gl Gr^2 Hd Nf^2 Qd ud Wl+2 Bl Br H Hd^2 Nf^2 Qd ud Wl+2 Bl Gl H Hd^2 Nf^2 Qd ud Wl+2 Br Gl H Hd^2 Nf^2 Qd ud Wl+2 Gl^2 H Hd^2 Nf^2 Qd ud Wl+2 Bl Gr H Hd^2 Nf^2 Qd ud Wl+6 Gl Gr H Hd^2 Nf^2 Qd ud Wl+2 Bl H^2 Hd^3 Nf^2 Qd ud Wl+2 Gl H^2 Hd^3 Nf^2 Qd ud Wl+4 Bl e Hd^2 L Nf^4 Qd ud Wl+2 Br e Hd^2 L Nf^4 Qd ud Wl+4 e Gl Hd^2 L Nf^4 Qd ud Wl+2 e Gr Hd^2 L Nf^4 Qd ud Wl+3 e H Hd^3 L Nf^4 Qd ud Wl+3 Bl Br ed Ld Nf^4 Qd ud Wl+2 Bl ed Gl Ld Nf^4 Qd ud Wl+3 Br ed Gl Ld Nf^4 Qd ud Wl+2 ed Gl^2 Ld Nf^4 Qd ud Wl+3 Bl ed Gr Ld Nf^4 Qd ud Wl+9 ed Gl Gr Ld Nf^4 Qd ud Wl+6 Bl ed H Hd Ld Nf^4 Qd ud Wl+6 ed Gl H Hd Ld Nf^4 Qd ud Wl-1/2 e^2 ed^2 Hd Nf^5 Qd ud Wl-3/2 Hd L^2 Ld^2 Nf^5 Qd ud Wl+3 d^2 dd^2 Hd Nf^6 Qd ud Wl+4 d dd e ed Hd Nf^6 Qd ud Wl+1/2 e^2 ed^2 Hd Nf^6 Qd ud Wl+12 d dd Hd L Ld Nf^6 Qd ud Wl+6 e ed Hd L Ld Nf^6 Qd ud Wl+9/2 Hd L^2 Ld^2 Nf^6 Qd ud Wl+8 Bl d Hd^2 Nf^4 Q Qd ud Wl+4 Br d Hd^2 Nf^4 Q Qd ud Wl+16 d Gl Hd^2 Nf^4 Q Qd ud Wl+8 d Gr Hd^2 Nf^4 Q Qd ud Wl+6 d H Hd^3 Nf^4 Q Qd ud Wl+9 dd^2 H L Nf^6 Q Qd ud Wl+12 d ed Hd Ld Nf^6 Q Qd ud Wl+dd ed H Nf^5 Q^2 Qd ud Wl+9 dd ed H Nf^6 Q^2 Qd ud Wl+3/2 Hd L Nf^5 Q^3 Qd ud Wl+27/2 Hd L Nf^6 Q^3 Qd ud Wl-1/2 dd Gl Gr Nf^3 Qd^2 ud Wl+3 Bl Br dd Nf^4 Qd^2 ud Wl+4 Bl dd Gl Nf^4 Qd^2 ud Wl+6 Br dd Gl Nf^4 Qd^2 ud Wl+6 dd Gl^2 Nf^4 Qd^2 ud Wl+6 Bl dd Gr Nf^4 Qd^2 ud Wl+39/2 dd Gl Gr Nf^4 Qd^2 ud Wl+6 Bl dd H Hd Nf^4 Qd^2 ud Wl+12 dd Gl H Hd Nf^4 Qd^2 ud Wl+6 dd e Hd L Nf^6 Qd^2 ud Wl+18 d dd Hd Nf^6 Q Qd^2 ud Wl+6 e ed Hd Nf^6 Q Qd^2 ud Wl+18 Hd L Ld Nf^6 Q Qd^2 ud Wl+9 Hd Nf^6 Q^2 Qd^3 ud Wl+5 Bl^2 d Hd^2 Nf^2 t ud Wl+5 Bl Br d Hd^2 Nf^2 t ud Wl+2 Br^2 d Hd^2 Nf^2 t ud Wl+9 Bl d Gl Hd^2 Nf^2 t ud Wl+5 Br d Gl Hd^2 Nf^2 t ud Wl+14 d Gl^2 Hd^2 Nf^2 t ud Wl+5 Bl d Gr Hd^2 Nf^2 t ud Wl+5 Br d Gr Hd^2 Nf^2 t ud Wl+15 d Gl Gr Hd^2 Nf^2 t ud Wl+7 d Gr^2 Hd^2 Nf^2 t ud Wl+7 Bl d H Hd^3 Nf^2 t ud Wl+4 Br d H Hd^3 Nf^2 t ud Wl+7 d Gl H Hd^3 Nf^2 t ud Wl+4 d Gr H Hd^3 Nf^2 t ud Wl+3 d H^2 Hd^4 Nf^2 t ud Wl+Bl dd^2 H L Nf^3 t ud Wl+Br dd^2 H L Nf^3 t ud Wl+dd^2 H^2 Hd L Nf^3 t ud Wl+6 Bl dd^2 H L Nf^4 t ud Wl+5 Br dd^2 H L Nf^4 t ud Wl+12 dd^2 Gl H L Nf^4 t ud Wl+10 dd^2 Gr H L Nf^4 t ud Wl+8 dd^2 H^2 Hd L Nf^4 t ud Wl+10 d e Hd^3 L Nf^4 t ud Wl-1/4 dd^2 e L^2 Nf^4 t ud Wl+12 Bl d ed Hd Ld Nf^4 t ud Wl+10 Br d ed Hd Ld Nf^4 t ud Wl+12 d ed Gl Hd Ld Nf^4 t ud Wl+10 d ed Gr Hd Ld Nf^4 t ud Wl+16 d ed H Hd^2 Ld Nf^4 t ud Wl-1/4 d ed^2 Ld^2 Nf^4 t ud Wl-3/2 d ed^2 Ld^2 Nf^5 t ud Wl+17/4 dd^2 e L^2 Nf^6 t ud Wl+15/4 d ed^2 Ld^2 Nf^6 t ud Wl+12 Bl dd ed H Nf^4 Q t ud Wl+10 Br dd ed H Nf^4 Q t ud Wl+24 dd ed Gl H Nf^4 Q t ud Wl+20 dd ed Gr H Nf^4 Q t ud Wl+16 dd ed H^2 Hd Nf^4 Q t ud Wl+10 d^2 Hd^3 Nf^4 Q t ud Wl+3/2 d dd^2 L Nf^5 Q t ud Wl-3/2 dd L^2 Ld Nf^5 Q t ud Wl+51/2 d dd^2 L Nf^6 Q t ud Wl+17 dd e ed L Nf^6 Q t ud Wl+51/2 dd L^2 Ld Nf^6 Q t ud Wl+2 Bl Hd L Nf^3 Q^2 t ud Wl+Br Hd L Nf^3 Q^2 t ud Wl+5/2 H Hd^2 L Nf^3 Q^2 t ud Wl-1/4 e ed^2 Nf^4 Q^2 t ud Wl+27 Bl Hd L Nf^4 Q^2 t ud Wl+15 Br Hd L Nf^4 Q^2 t ud Wl+54 Gl Hd L Nf^4 Q^2 t ud Wl+30 Gr Hd L Nf^4 Q^2 t ud Wl+69/2 H Hd^2 L Nf^4 Q^2 t ud Wl+3/2 d dd ed Nf^5 Q^2 t ud Wl+3/2 ed L Ld Nf^5 Q^2 t ud Wl+51/2 d dd ed Nf^6 Q^2 t ud Wl+17/4 e ed^2 Nf^6 Q^2 t ud Wl+51/2 ed L Ld Nf^6 Q^2 t ud Wl+24 Bl d dd Hd Nf^4 Qd t ud Wl+20 Br d dd Hd Nf^4 Qd t ud Wl+12 Bl e ed Hd Nf^4 Qd t ud Wl+10 Br e ed Hd Nf^4 Qd t ud Wl+48 d dd Gl Hd Nf^4 Qd t ud Wl+12 e ed Gl Hd Nf^4 Qd t ud Wl+40 d dd Gr Hd Nf^4 Qd t ud Wl+10 e ed Gr Hd Nf^4 Qd t ud Wl+32 d dd H Hd^2 Nf^4 Qd t ud Wl+16 e ed H Hd^2 Nf^4 Qd t ud Wl+36 Bl Hd L Ld Nf^4 Qd t ud Wl+30 Br Hd L Ld Nf^4 Qd t ud Wl+36 Gl Hd L Ld Nf^4 Qd t ud Wl+30 Gr Hd L Ld Nf^4 Qd t ud Wl+48 H Hd^2 L Ld Nf^4 Qd t ud Wl-3/2 e ed^2 Ld Nf^5 Qd t ud Wl-3/2 ed L Ld^2 Nf^5 Qd t ud Wl+30 d dd ed Ld Nf^6 Qd t ud Wl+15/2 e ed^2 Ld Nf^6 Qd t ud Wl+45/2 ed L Ld^2 Nf^6 Qd t ud Wl+3/2 dd L Nf^5 Q^2 Qd t ud Wl+153/2 dd L Nf^6 Q^2 Qd t ud Wl+3/2 ed Nf^5 Q^3 Qd t ud Wl+51/2 ed Nf^6 Q^3 Qd t ud Wl-1/2 d dd^2 Nf^4 Qd^2 t ud Wl+45/2 d dd^2 Nf^6 Qd^2 t ud Wl+15 dd e ed Nf^6 Qd^2 t ud Wl+45 dd L Ld Nf^6 Qd^2 t ud Wl+36 Bl Hd Nf^4 Q Qd^2 t ud Wl+30 Br Hd Nf^4 Q Qd^2 t ud Wl+72 Gl Hd Nf^4 Q Qd^2 t ud Wl+60 Gr Hd Nf^4 Q Qd^2 t ud Wl+48 H Hd^2 Nf^4 Q Qd^2 t ud Wl+45 ed Ld Nf^6 Q Qd^2 t ud Wl+45 dd Nf^6 Q Qd^3 t ud Wl+3/2 dd^2 ed H^2 Nf^3 t^2 ud Wl+19/2 dd^2 ed H^2 Nf^4 t^2 ud Wl+23 d^2 dd Hd^2 Nf^4 t^2 ud Wl+23 d e ed Hd^2 Nf^4 t^2 ud Wl+61 d Hd^2 L Ld Nf^4 t^2 ud Wl+32 Bl dd L Nf^4 Q t^2 ud Wl+25 Br dd L Nf^4 Q t^2 ud Wl+64 dd Gl L Nf^4 Q t^2 ud Wl+50 dd Gr L Nf^4 Q t^2 ud Wl+114 dd H Hd L Nf^4 Q t^2 ud Wl+Bl ed Nf^3 Q^2 t^2 ud Wl+1/2 Br ed Nf^3 Q^2 t^2 ud Wl+3 ed H Hd Nf^3 Q^2 t^2 ud Wl+16 Bl ed Nf^4 Q^2 t^2 ud Wl+25/2 Br ed Nf^4 Q^2 t^2 ud Wl+32 ed Gl Nf^4 Q^2 t^2 ud Wl+25 ed Gr Nf^4 Q^2 t^2 ud Wl+57 ed H Hd Nf^4 Q^2 t^2 ud Wl+13 Bl^2 Hd Nf^2 Qd t^2 ud Wl+20 Bl Br Hd Nf^2 Qd t^2 ud Wl+10 Br^2 Hd Nf^2 Qd t^2 ud Wl+24 Bl Gl Hd Nf^2 Qd t^2 ud Wl+20 Br Gl Hd Nf^2 Qd t^2 ud Wl+37 Gl^2 Hd Nf^2 Qd t^2 ud Wl+20 Bl Gr Hd Nf^2 Qd t^2 ud Wl+19 Br Gr Hd Nf^2 Qd t^2 ud Wl+60 Gl Gr Hd Nf^2 Qd t^2 ud Wl+29 Gr^2 Hd Nf^2 Qd t^2 ud Wl+47 Bl H Hd^2 Nf^2 Qd t^2 ud Wl+36 Br H Hd^2 Nf^2 Qd t^2 ud Wl+47 Gl H Hd^2 Nf^2 Qd t^2 ud Wl+36 Gr H Hd^2 Nf^2 Qd t^2 ud Wl+28 H^2 Hd^3 Nf^2 Qd t^2 ud Wl+61 e Hd^2 L Nf^4 Qd t^2 ud Wl+28 Bl ed Ld Nf^4 Qd t^2 ud Wl+24 Br ed Ld Nf^4 Qd t^2 ud Wl+28 ed Gl Ld Nf^4 Qd t^2 ud Wl+24 ed Gr Ld Nf^4 Qd t^2 ud Wl+93 ed H Hd Ld Nf^4 Qd t^2 ud Wl+122 d Hd^2 Nf^4 Q Qd t^2 ud Wl+28 Bl dd Nf^4 Qd^2 t^2 ud Wl+24 Br dd Nf^4 Qd^2 t^2 ud Wl+56 dd Gl Nf^4 Qd^2 t^2 ud Wl+48 dd Gr Nf^4 Qd^2 t^2 ud Wl+93 dd H Hd Nf^4 Qd^2 t^2 ud Wl+27 Bl d Hd^2 Nf^2 t^3 ud Wl+21 Br d Hd^2 Nf^2 t^3 ud Wl+27 d Gl Hd^2 Nf^2 t^3 ud Wl+21 d Gr Hd^2 Nf^2 t^3 ud Wl+43 d H Hd^3 Nf^2 t^3 ud Wl+dd^2 H L Nf^3 t^3 ud Wl+26 dd^2 H L Nf^4 t^3 ud Wl+52 d ed Hd Ld Nf^4 t^3 ud Wl+52 dd ed H Nf^4 Q t^3 ud Wl+3/2 Hd L Nf^3 Q^2 t^3 ud Wl+189/2 Hd L Nf^4 Q^2 t^3 ud Wl+104 d dd Hd Nf^4 Qd t^3 ud Wl+52 e ed Hd Nf^4 Qd t^3 ud Wl+156 Hd L Ld Nf^4 Qd t^3 ud Wl+156 Hd Nf^4 Q Qd^2 t^3 ud Wl+28 dd L Nf^4 Q t^4 ud Wl+ed Nf^3 Q^2 t^4 ud Wl+14 ed Nf^4 Q^2 t^4 ud Wl+25 Bl Hd Nf^2 Qd t^4 ud Wl+22 Br Hd Nf^2 Qd t^4 ud Wl+25 Gl Hd Nf^2 Qd t^4 ud Wl+22 Gr Hd Nf^2 Qd t^4 ud Wl+113 H Hd^2 Nf^2 Qd t^4 ud Wl+25 ed Ld Nf^4 Qd t^4 ud Wl+25 dd Nf^4 Qd^2 t^4 ud Wl+17 d Hd^2 Nf^2 t^5 ud Wl+3 Hd Nf^2 Qd t^6 ud Wl+4 Bl d dd H Hd Nf^4 u ud Wl+2 Br d dd H Hd Nf^4 u ud Wl+2 Bl e ed H Hd Nf^4 u ud Wl+Br e ed H Hd Nf^4 u ud Wl+8 d dd Gl H Hd Nf^4 u ud Wl+2 e ed Gl H Hd Nf^4 u ud Wl+4 d dd Gr H Hd Nf^4 u ud Wl+e ed Gr H Hd Nf^4 u ud Wl+2 d dd H^2 Hd^2 Nf^4 u ud Wl+e ed H^2 Hd^2 Nf^4 u ud Wl+2 Bl^2 L Ld Nf^4 u ud Wl+2 Bl Br L Ld Nf^4 u ud Wl+Br^2 L Ld Nf^4 u ud Wl+4 Bl Gl L Ld Nf^4 u ud Wl+2 Br Gl L Ld Nf^4 u ud Wl+6 Gl^2 L Ld Nf^4 u ud Wl+2 Bl Gr L Ld Nf^4 u ud Wl+2 Br Gr L Ld Nf^4 u ud Wl+6 Gl Gr L Ld Nf^4 u ud Wl+3 Gr^2 L Ld Nf^4 u ud Wl+6 Bl H Hd L Ld Nf^4 u ud Wl+3 Br H Hd L Ld Nf^4 u ud Wl+6 Gl H Hd L Ld Nf^4 u ud Wl+3 Gr H Hd L Ld Nf^4 u ud Wl+4 H^2 Hd^2 L Ld Nf^4 u ud Wl-1/2 e^2 ed Hd L Nf^5 u ud Wl-1/2 e Hd L^2 Ld Nf^5 u ud Wl+6 d dd e Hd L Nf^6 u ud Wl+3/2 e^2 ed Hd L Nf^6 u ud Wl+4 d dd ed H Ld Nf^6 u ud Wl+e ed^2 H Ld Nf^6 u ud Wl+9/2 e Hd L^2 Ld Nf^6 u ud Wl+3 ed H L Ld^2 Nf^6 u ud Wl+9 d^2 dd Hd Nf^6 Q u ud Wl+6 d e ed Hd Nf^6 Q u ud Wl+18 d Hd L Ld Nf^6 Q u ud Wl+1/2 dd H L Nf^5 Q^2 u ud Wl+27/2 dd H L Nf^6 Q^2 u ud Wl+1/2 ed H Nf^5 Q^3 u ud Wl+9/2 ed H Nf^6 Q^3 u ud Wl+6 d dd^2 H Nf^6 Qd u ud Wl+4 dd e ed H Nf^6 Qd u ud Wl+12 dd H L Ld Nf^6 Qd u ud Wl+4 Bl^2 Nf^4 Q Qd u ud Wl+4 Bl Br Nf^4 Q Qd u ud Wl+2 Br^2 Nf^4 Q Qd u ud Wl+16 Bl Gl Nf^4 Q Qd u ud Wl+8 Br Gl Nf^4 Q Qd u ud Wl+26 Gl^2 Nf^4 Q Qd u ud Wl+8 Bl Gr Nf^4 Q Qd u ud Wl+8 Br Gr Nf^4 Q Qd u ud Wl+26 Gl Gr Nf^4 Q Qd u ud Wl+13 Gr^2 Nf^4 Q Qd u ud Wl+12 Bl H Hd Nf^4 Q Qd u ud Wl+6 Br H Hd Nf^4 Q Qd u ud Wl+24 Gl H Hd Nf^4 Q Qd u ud Wl+12 Gr H Hd Nf^4 Q Qd u ud Wl+8 H^2 Hd^2 Nf^4 Q Qd u ud Wl+18 e Hd L Nf^6 Q Qd u ud Wl+12 ed H Ld Nf^6 Q Qd u ud Wl+27 d Hd Nf^6 Q^2 Qd u ud Wl+9 d Hd Ld Nf^6 Qd^2 u ud Wl+18 dd H Nf^6 Q Qd^2 u ud Wl+3 e Hd Nf^6 Qd^3 u ud Wl+7 Bl^2 H Hd Nf^2 t u ud Wl+7 Bl Br H Hd Nf^2 t u ud Wl+3 Br^2 H Hd Nf^2 t u ud Wl+13 Bl Gl H Hd Nf^2 t u ud Wl+7 Br Gl H Hd Nf^2 t u ud Wl+20 Gl^2 H Hd Nf^2 t u ud Wl+7 Bl Gr H Hd Nf^2 t u ud Wl+7 Br Gr H Hd Nf^2 t u ud Wl+21 Gl Gr H Hd Nf^2 t u ud Wl+10 Gr^2 H Hd Nf^2 t u ud Wl+9 Bl H^2 Hd^2 Nf^2 t u ud Wl+5 Br H^2 Hd^2 Nf^2 t u ud Wl+9 Gl H^2 Hd^2 Nf^2 t u ud Wl+5 Gr H^2 Hd^2 Nf^2 t u ud Wl+4 H^3 Hd^3 Nf^2 t u ud Wl+18 Bl e Hd L Nf^4 t u ud Wl+10 Br e Hd L Nf^4 t u ud Wl+18 e Gl Hd L Nf^4 t u ud Wl+10 e Gr Hd L Nf^4 t u ud Wl+23 e H Hd^2 L Nf^4 t u ud Wl+12 Bl ed H Ld Nf^4 t u ud Wl+10 Br ed H Ld Nf^4 t u ud Wl+12 ed Gl H Ld Nf^4 t u ud Wl+10 ed Gr H Ld Nf^4 t u ud Wl+16 ed H^2 Hd Ld Nf^4 t u ud Wl-1/4 L^2 Ld^2 Nf^4 t u ud Wl-3/2 L^2 Ld^2 Nf^5 t u ud Wl+34 d dd L Ld Nf^6 t u ud Wl+17 e ed L Ld Nf^6 t u ud Wl+51/4 L^2 Ld^2 Nf^6 t u ud Wl+36 Bl d Hd Nf^4 Q t u ud Wl+20 Br d Hd Nf^4 Q t u ud Wl+72 d Gl Hd Nf^4 Q t u ud Wl+40 d Gr Hd Nf^4 Q t u ud Wl+46 d H Hd^2 Nf^4 Q t u ud Wl+34 d ed Ld Nf^6 Q t u ud Wl+5/2 L Nf^5 Q^3 t u ud Wl+75/2 L Nf^6 Q^3 t u ud Wl+24 Bl dd H Nf^4 Qd t u ud Wl+20 Br dd H Nf^4 Qd t u ud Wl+48 dd Gl H Nf^4 Qd t u ud Wl+40 dd Gr H Nf^4 Qd t u ud Wl+32 dd H^2 Hd Nf^4 Qd t u ud Wl+34 dd e L Nf^6 Qd t u ud Wl+102 d dd Nf^6 Q Qd t u ud Wl+34 e ed Nf^6 Q Qd t u ud Wl+102 L Ld Nf^6 Q Qd t u ud Wl-1/2 Nf^4 Q^2 Qd^2 t u ud Wl+153/2 Nf^6 Q^2 Qd^2 t u ud Wl+3/2 Ld Nf^5 Qd^3 t u ud Wl+45/2 Ld Nf^6 Qd^3 t u ud Wl+76 d dd H Hd Nf^4 t^2 u ud Wl+38 e ed H Hd Nf^4 t^2 u ud Wl+32 Bl L Ld Nf^4 t^2 u ud Wl+25 Br L Ld Nf^4 t^2 u ud Wl+32 Gl L Ld Nf^4 t^2 u ud Wl+25 Gr L Ld Nf^4 t^2 u ud Wl+114 H Hd L Ld Nf^4 t^2 u ud Wl+64 Bl Nf^4 Q Qd t^2 u ud Wl+50 Br Nf^4 Q Qd t^2 u ud Wl+128 Gl Nf^4 Q Qd t^2 u ud Wl+100 Gr Nf^4 Q Qd t^2 u ud Wl+228 H Hd Nf^4 Q Qd t^2 u ud Wl+50 Bl H Hd Nf^2 t^3 u ud Wl+39 Br H Hd Nf^2 t^3 u ud Wl+50 Gl H Hd Nf^2 t^3 u ud Wl+39 Gr H Hd Nf^2 t^3 u ud Wl+61 H^2 Hd^2 Nf^2 t^3 u ud Wl+63 e Hd L Nf^4 t^3 u ud Wl+52 ed H Ld Nf^4 t^3 u ud Wl+126 d Hd Nf^4 Q t^3 u ud Wl+104 dd H Nf^4 Qd t^3 u ud Wl+28 L Ld Nf^4 t^4 u ud Wl+56 Nf^4 Q Qd t^4 u ud Wl+34 H Hd Nf^2 t^5 u ud Wl+2 Bl dd H^2 Nf^4 u^2 ud Wl+Br dd H^2 Nf^4 u^2 ud Wl+4 dd Gl H^2 Nf^4 u^2 ud Wl+2 dd Gr H^2 Nf^4 u^2 ud Wl+dd H^3 Hd Nf^4 u^2 ud Wl+1/4 d^2 Hd Ld Nf^4 u^2 ud Wl+1/2 d^2 Hd Ld Nf^5 u^2 ud Wl+3 dd e H L Nf^6 u^2 ud Wl+9/4 d^2 Hd Ld Nf^6 u^2 ud Wl+9 d dd H Nf^6 Q u^2 ud Wl+3 e ed H Nf^6 Q u^2 ud Wl+9 H L Ld Nf^6 Q u^2 ud Wl+1/2 d e Hd Nf^5 Qd u^2 ud Wl+9/2 d e Hd Nf^6 Qd u^2 ud Wl-1/2 H Nf^4 Q^2 Qd u^2 ud Wl+27/2 H Nf^6 Q^2 Qd u^2 ud Wl+3/2 H Ld Nf^5 Qd^2 u^2 ud Wl+9/2 H Ld Nf^6 Qd^2 u^2 ud Wl+18 Bl H Nf^4 Q t u^2 ud Wl+10 Br H Nf^4 Q t u^2 ud Wl+36 Gl H Nf^4 Q t u^2 ud Wl+20 Gr H Nf^4 Q t u^2 ud Wl+23 H^2 Hd Nf^4 Q t u^2 ud Wl+25 e L Nf^6 Q t u^2 ud Wl+1/2 d Nf^4 Q^2 t u^2 ud Wl+75/2 d Nf^6 Q^2 t u^2 ud Wl+3/2 d Ld Nf^5 Qd t u^2 ud Wl+51/2 d Ld Nf^6 Qd t u^2 ud Wl-1/4 e Nf^4 Qd^2 t u^2 ud Wl+3/2 e Nf^5 Qd^2 t u^2 ud Wl+51/4 e Nf^6 Qd^2 t u^2 ud Wl+23 dd H^2 Nf^4 t^2 u^2 ud Wl+63 H Nf^4 Q t^3 u^2 ud Wl+1/2 d H Ld Nf^5 u^3 ud Wl+3/2 d H Ld Nf^6 u^3 ud Wl+1/2 e H Nf^5 Qd u^3 ud Wl+3/2 e H Nf^6 Qd u^3 ud Wl+Bl dd ed H Hd Nf^4 ud^2 Wl+2 dd ed Gl H Hd Nf^4 ud^2 Wl-1/2 d dd^2 Hd L Nf^4 ud^2 Wl-1/2 dd Hd L^2 Ld Nf^5 ud^2 Wl+3/2 d dd^2 Hd L Nf^6 ud^2 Wl+dd e ed Hd L Nf^6 ud^2 Wl+3/2 dd Hd L^2 Ld Nf^6 ud^2 Wl-2 Bl Hd^2 L Nf^3 Q ud^2 Wl+Br Hd^2 L Nf^3 Q ud^2 Wl-3/2 H Hd^3 L Nf^3 Q ud^2 Wl-1/2 e ed^2 Hd Nf^4 Q ud^2 Wl+2 Bl Hd^2 L Nf^4 Q ud^2 Wl+Br Hd^2 L Nf^4 Q ud^2 Wl+4 Gl Hd^2 L Nf^4 Q ud^2 Wl+2 Gr Hd^2 L Nf^4 Q ud^2 Wl+3/2 H Hd^3 L Nf^4 Q ud^2 Wl+3 d dd ed Hd Nf^6 Q ud^2 Wl+1/2 e ed^2 Hd Nf^6 Q ud^2 Wl+3 ed Hd L Ld Nf^6 Q ud^2 Wl+9 dd Hd L Nf^6 Q Qd ud^2 Wl+1/2 ed Hd Nf^5 Q^2 Qd ud^2 Wl+9/2 ed Hd Nf^6 Q^2 Qd ud^2 Wl+2 Bl Hd^2 Nf^4 Qd^2 ud^2 Wl+4 Gl Hd^2 Nf^4 Qd^2 ud^2 Wl+Bl dd Hd L Nf^3 t ud^2 Wl+Br dd Hd L Nf^3 t ud^2 Wl+dd H Hd^2 L Nf^3 t ud^2 Wl+6 Bl dd Hd L Nf^4 t ud^2 Wl+5 Br dd Hd L Nf^4 t ud^2 Wl+12 dd Gl Hd L Nf^4 t ud^2 Wl+10 dd Gr Hd L Nf^4 t ud^2 Wl+8 dd H Hd^2 L Nf^4 t ud^2 Wl+3/2 dd ed L Ld Nf^5 t ud^2 Wl+15/2 dd ed L Ld Nf^6 t ud^2 Wl+Bl ed Hd Nf^3 Q t ud^2 Wl+Br ed Hd Nf^3 Q t ud^2 Wl+ed H Hd^2 Nf^3 Q t ud^2 Wl+6 Bl ed Hd Nf^4 Q t ud^2 Wl+5 Br ed Hd Nf^4 Q t ud^2 Wl+12 ed Gl Hd Nf^4 Q t ud^2 Wl+10 ed Gr Hd Nf^4 Q t ud^2 Wl+8 ed H Hd^2 Nf^4 Q t ud^2 Wl+1/4 ed^2 Ld Nf^4 Q t ud^2 Wl+15/4 ed^2 Ld Nf^6 Q t ud^2 Wl+7 d Hd^3 Nf^4 Qd t ud^2 Wl+1/4 dd^2 L Nf^4 Qd t ud^2 Wl+3/2 dd^2 L Nf^5 Qd t ud^2 Wl+45/4 dd^2 L Nf^6 Qd t ud^2 Wl+3/2 dd ed Nf^5 Q Qd t ud^2 Wl+45/2 dd ed Nf^6 Q Qd t ud^2 Wl+5/2 dd ed H Hd Nf^3 t^2 ud^2 Wl+31/2 dd ed H Hd Nf^4 t^2 ud^2 Wl+11/2 Hd^2 L Nf^3 Q t^2 ud^2 Wl+61/2 Hd^2 L Nf^4 Q t^2 ud^2 Wl+25 Hd^2 Nf^4 Qd^2 t^2 ud^2 Wl+dd Hd L Nf^3 t^3 ud^2 Wl+26 dd Hd L Nf^4 t^3 ud^2 Wl+ed Hd Nf^3 Q t^3 ud^2 Wl+26 ed Hd Nf^4 Q t^3 ud^2 Wl+2 Bl d Hd^2 Nf^4 u ud^2 Wl+Br d Hd^2 Nf^4 u ud^2 Wl+4 d Gl Hd^2 Nf^4 u ud^2 Wl+2 d Gr Hd^2 Nf^4 u ud^2 Wl+d H Hd^3 Nf^4 u ud^2 Wl-1/2 dd^2 H L Nf^4 u ud^2 Wl+3/2 dd^2 H L Nf^6 u ud^2 Wl+2 d ed Hd Ld Nf^6 u ud^2 Wl+3 dd ed H Nf^6 Q u ud^2 Wl+1/4 Hd L Nf^4 Q^2 u ud^2 Wl-2 Hd L Nf^5 Q^2 u ud^2 Wl+27/4 Hd L Nf^6 Q^2 u ud^2 Wl+6 d dd Hd Nf^6 Qd u ud^2 Wl+2 e ed Hd Nf^6 Qd u ud^2 Wl+6 Hd L Ld Nf^6 Qd u ud^2 Wl+Hd Nf^4 Q Qd^2 u ud^2 Wl+9 Hd Nf^6 Q Qd^2 u ud^2 Wl+3/2 dd L Nf^5 Q t u ud^2 Wl+51/2 dd L Nf^6 Q t u ud^2 Wl-1/4 ed Nf^4 Q^2 t u ud^2 Wl+3/2 ed Nf^5 Q^2 t u ud^2 Wl+51/4 ed Nf^6 Q^2 t u ud^2 Wl+12 Bl Hd Nf^4 Qd t u ud^2 Wl+10 Br Hd Nf^4 Qd t u ud^2 Wl+24 Gl Hd Nf^4 Qd t u ud^2 Wl+20 Gr Hd Nf^4 Qd t u ud^2 Wl+16 H Hd^2 Nf^4 Qd t u ud^2 Wl+15 ed Ld Nf^6 Qd t u ud^2 Wl-1/2 dd Nf^4 Qd^2 t u ud^2 Wl+45/2 dd Nf^6 Qd^2 t u ud^2 Wl+23 d Hd^2 Nf^4 t^2 u ud^2 Wl+52 Hd Nf^4 Qd t^3 u ud^2 Wl+1/2 Br H Hd Nf^2 u^2 ud^2 Wl-1/2 H^2 Hd^2 Nf^2 u^2 ud^2 Wl+Bl H Hd Nf^4 u^2 ud^2 Wl+1/2 Br H Hd Nf^4 u^2 ud^2 Wl+2 Gl H Hd Nf^4 u^2 ud^2 Wl+Gr H Hd Nf^4 u^2 ud^2 Wl+1/2 H^2 Hd^2 Nf^4 u^2 ud^2 Wl-1/2 e Hd L Nf^4 u^2 ud^2 Wl+3/2 e Hd L Nf^6 u^2 ud^2 Wl+ed H Ld Nf^6 u^2 ud^2 Wl-1/2 d Hd Nf^4 Q u^2 ud^2 Wl+9/2 d Hd Nf^6 Q u^2 ud^2 Wl+3 dd H Nf^6 Qd u^2 ud^2 Wl+1/2 L Ld Nf^4 t u^2 ud^2 Wl+17/2 L Ld Nf^6 t u^2 ud^2 Wl+1/2 Nf^4 Q Qd t u^2 ud^2 Wl+51/2 Nf^6 Q Qd t u^2 ud^2 Wl-H Hd Nf^2 t^2 u^2 ud^2 Wl+19 H Hd Nf^4 t^2 u^2 ud^2 Wl-1/2 H Nf^4 Q u^3 ud^2 Wl+3/2 H Nf^6 Q u^3 ud^2 Wl-1/3 Bl ed Hd^2 Nf^2 ud^3 Wl+1/3 ed Gl Hd^2 Nf^2 ud^3 Wl+1/3 Bl ed Hd^2 Nf^4 ud^3 Wl+2/3 ed Gl Hd^2 Nf^4 ud^3 Wl-2/3 Hd^3 L Nf^2 t ud^3 Wl+1/2 Hd^3 L Nf^3 t ud^3 Wl+7/6 Hd^3 L Nf^4 t ud^3 Wl+1/3 ed Hd^2 Nf^2 t^2 ud^3 Wl+3/2 ed Hd^2 Nf^3 t^2 ud^3 Wl+19/6 ed Hd^2 Nf^4 t^2 ud^3 Wl+dd Hd L Nf^6 u ud^3 Wl+ed Hd Nf^6 Q u ud^3 Wl+Hd Nf^6 Qd u^2 ud^3 Wl+2 Bl^4 Wl^2+2 Bl^2 Br^2 Wl^2+Br^4 Wl^2+5 Bl^2 Gl^2 Wl^2+2 Br^2 Gl^2 Wl^2+3 Bl Gl^3 Wl^2+6 Gl^4 Wl^2+2 Bl Br Gl Gr Wl^2+2 Br Gl^2 Gr Wl^2+2 Bl^2 Gr^2 Wl^2+2 Br^2 Gr^2 Wl^2+2 Bl Gl Gr^2 Wl^2+6 Gl^2 Gr^2 Wl^2+Br Gr^3 Wl^2+3 Gr^4 Wl^2+Bl^3 H Hd Wl^2+Bl Br^2 H Hd Wl^2+3 Bl Gl^2 H Hd Wl^2+2 Gl^3 H Hd Wl^2+Br Gl Gr H Hd Wl^2+Bl Gr^2 H Hd Wl^2+Gl Gr^2 H Hd Wl^2+Gr^3 H Hd Wl^2+4 Bl^2 H^2 Hd^2 Wl^2+2 Br^2 H^2 Hd^2 Wl^2+4 Gl^2 H^2 Hd^2 Wl^2+2 Gr^2 H^2 Hd^2 Wl^2+Bl H^3 Hd^3 Wl^2+2 H^4 Hd^4 Wl^2-Bl d^2 dd^2 Nf^2 Wl^2-1/2 Br d^2 dd^2 Nf^2 Wl^2-1/2 Bl e^2 ed^2 Nf^2 Wl^2-1/4 Br e^2 ed^2 Nf^2 Wl^2+5 Bl^2 e Hd L Nf^2 Wl^2+2 Br^2 e Hd L Nf^2 Wl^2+5 e Gl^2 Hd L Nf^2 Wl^2+2 e Gr^2 Hd L Nf^2 Wl^2+8 Bl e H Hd^2 L Nf^2 Wl^2+5 e H^2 Hd^3 L Nf^2 Wl^2+3/2 e^2 Hd^2 L^2 Nf^2 Wl^2+2 Bl^2 ed H Ld Nf^2 Wl^2+Bl Br ed H Ld Nf^2 Wl^2+Br^2 ed H Ld Nf^2 Wl^2+2 ed Gl^2 H Ld Nf^2 Wl^2+ed Gl Gr H Ld Nf^2 Wl^2+ed Gr^2 H Ld Nf^2 Wl^2+2 Bl ed H^2 Hd Ld Nf^2 Wl^2+2 Br ed H^2 Hd Ld Nf^2 Wl^2+3 ed H^3 Hd^2 Ld Nf^2 Wl^2+ed^2 H^2 Ld^2 Nf^2 Wl^2-3/2 Bl L^2 Ld^2 Nf^2 Wl^2-Br L^2 Ld^2 Nf^2 Wl^2+1/4 H Hd L^2 Ld^2 Nf^2 Wl^2+1/2 e^2 ed^2 H Hd Nf^3 Wl^2-3/2 e^2 Hd^2 L^2 Nf^3 Wl^2+1/2 Bl L^2 Ld^2 Nf^3 Wl^2-1/2 Br L^2 Ld^2 Nf^3 Wl^2+2 H Hd L^2 Ld^2 Nf^3 Wl^2+Bl d^2 dd^2 Nf^4 Wl^2+1/2 Br d^2 dd^2 Nf^4 Wl^2+2 Bl d dd e ed Nf^4 Wl^2+Br d dd e ed Nf^4 Wl^2+1/2 Bl e^2 ed^2 Nf^4 Wl^2+1/4 Br e^2 ed^2 Nf^4 Wl^2+2 d^2 dd^2 Gl Nf^4 Wl^2+2 d dd e ed Gl Nf^4 Wl^2+d^2 dd^2 Gr Nf^4 Wl^2+d dd e ed Gr Nf^4 Wl^2+d^2 dd^2 H Hd Nf^4 Wl^2+2 d dd e ed H Hd Nf^4 Wl^2+1/2 e^2 ed^2 H Hd Nf^4 Wl^2+3 e^2 Hd^2 L^2 Nf^4 Wl^2+4 Bl d dd L Ld Nf^4 Wl^2+2 Br d dd L Ld Nf^4 Wl^2+4 Bl e ed L Ld Nf^4 Wl^2+2 Br e ed L Ld Nf^4 Wl^2+4 d dd Gl L Ld Nf^4 Wl^2+2 d dd Gr L Ld Nf^4 Wl^2+6 d dd H Hd L Ld Nf^4 Wl^2+6 e ed H Hd L Ld Nf^4 Wl^2+ed^2 H^2 Ld^2 Nf^4 Wl^2+3 Bl L^2 Ld^2 Nf^4 Wl^2+3/2 Br L^2 Ld^2 Nf^4 Wl^2+19/4 H Hd L^2 Ld^2 Nf^4 Wl^2+5 Bl^2 d Hd Nf^2 Q Wl^2+2 Br^2 d Hd Nf^2 Q Wl^2+9 Bl d Gl Hd Nf^2 Q Wl^2+14 d Gl^2 Hd Nf^2 Q Wl^2+2 Br d Gr Hd Nf^2 Q Wl^2+4 d Gr^2 Hd Nf^2 Q Wl^2+8 Bl d H Hd^2 Nf^2 Q Wl^2+8 d Gl H Hd^2 Nf^2 Q Wl^2+5 d H^2 Hd^3 Nf^2 Q Wl^2-2 dd^2 H^2 L Nf^3 Q Wl^2+2 dd^2 H^2 L Nf^4 Q Wl^2+12 d e Hd^2 L Nf^4 Q Wl^2+4 Bl d ed Ld Nf^4 Q Wl^2+2 Br d ed Ld Nf^4 Q Wl^2+4 d ed Gl Ld Nf^4 Q Wl^2+2 d ed Gr Ld Nf^4 Q Wl^2+6 d ed H Hd Ld Nf^4 Q Wl^2+3 d^2 Hd^2 Nf^2 Q^2 Wl^2-dd ed H^2 Nf^3 Q^2 Wl^2+2 dd ed H^2 Nf^4 Q^2 Wl^2+6 d^2 Hd^2 Nf^4 Q^2 Wl^2+5/2 Bl L Nf^3 Q^3 Wl^2+7/2 H Hd L Nf^3 Q^3 Wl^2+13/2 Bl L Nf^4 Q^3 Wl^2+13 Gl L Nf^4 Q^3 Wl^2+19/2 H Hd L Nf^4 Q^3 Wl^2+2 Bl^2 dd H Nf^2 Qd Wl^2+Bl Br dd H Nf^2 Qd Wl^2+Br^2 dd H Nf^2 Qd Wl^2+3 Bl dd Gl H Nf^2 Qd Wl^2+Br dd Gl H Nf^2 Qd Wl^2+5 dd Gl^2 H Nf^2 Qd Wl^2+Bl dd Gr H Nf^2 Qd Wl^2+2 Br dd Gr H Nf^2 Qd Wl^2+3 dd Gl Gr H Nf^2 Qd Wl^2+3 dd Gr^2 H Nf^2 Qd Wl^2+2 Bl dd H^2 Hd Nf^2 Qd Wl^2+2 Br dd H^2 Hd Nf^2 Qd Wl^2+2 dd Gl H^2 Hd Nf^2 Qd Wl^2+2 dd Gr H^2 Hd Nf^2 Qd Wl^2+3 dd H^3 Hd^2 Nf^2 Qd Wl^2+4 Bl dd e L Nf^4 Qd Wl^2+2 Br dd e L Nf^4 Qd Wl^2+4 dd e Gl L Nf^4 Qd Wl^2+2 dd e Gr L Nf^4 Qd Wl^2+6 dd e H Hd L Nf^4 Qd Wl^2+4 dd ed H^2 Ld Nf^4 Qd Wl^2+2 d^2 Hd^2 Ld Nf^4 Qd Wl^2+8 Bl d dd Nf^4 Q Qd Wl^2+4 Br d dd Nf^4 Q Qd Wl^2+4 Bl e ed Nf^4 Q Qd Wl^2+2 Br e ed Nf^4 Q Qd Wl^2+16 d dd Gl Nf^4 Q Qd Wl^2+4 e ed Gl Nf^4 Q Qd Wl^2+8 d dd Gr Nf^4 Q Qd Wl^2+2 e ed Gr Nf^4 Q Qd Wl^2+12 d dd H Hd Nf^4 Q Qd Wl^2+6 e ed H Hd Nf^4 Q Qd Wl^2+12 Bl L Ld Nf^4 Q Qd Wl^2+6 Br L Ld Nf^4 Q Qd Wl^2+12 Gl L Ld Nf^4 Q Qd Wl^2+6 Gr L Ld Nf^4 Q Qd Wl^2+19 H Hd L Ld Nf^4 Q Qd Wl^2+2 dd^2 H^2 Nf^2 Qd^2 Wl^2-d e Hd^2 Nf^3 Qd^2 Wl^2+2 dd^2 H^2 Nf^4 Qd^2 Wl^2+2 d e Hd^2 Nf^4 Qd^2 Wl^2-3 Bl Nf^2 Q^2 Qd^2 Wl^2-2 Br Nf^2 Q^2 Qd^2 Wl^2+1/2 H Hd Nf^2 Q^2 Qd^2 Wl^2+6 Bl Nf^4 Q^2 Qd^2 Wl^2+3 Br Nf^4 Q^2 Qd^2 Wl^2+12 Gl Nf^4 Q^2 Qd^2 Wl^2+6 Gr Nf^4 Q^2 Qd^2 Wl^2+19/2 H Hd Nf^4 Q^2 Qd^2 Wl^2-1/3 H Hd Ld Nf^2 Qd^3 Wl^2+1/2 Br Ld Nf^3 Qd^3 Wl^2+Bl Ld Nf^4 Qd^3 Wl^2+3/2 Br Ld Nf^4 Qd^3 Wl^2+2 Gl Ld Nf^4 Qd^3 Wl^2+3 Gr Ld Nf^4 Qd^3 Wl^2+10/3 H Hd Ld Nf^4 Qd^3 Wl^2+4 Bl^2 d dd Nf^2 t Wl^2+5 Bl Br d dd Nf^2 t Wl^2+Br^2 d dd Nf^2 t Wl^2+4 Bl^2 e ed Nf^2 t Wl^2+5 Bl Br e ed Nf^2 t Wl^2+Br^2 e ed Nf^2 t Wl^2+9 Bl d dd Gl Nf^2 t Wl^2+5 Br d dd Gl Nf^2 t Wl^2+13 d dd Gl^2 Nf^2 t Wl^2+4 e ed Gl^2 Nf^2 t Wl^2+5 Bl d dd Gr Nf^2 t Wl^2+3 Br d dd Gr Nf^2 t Wl^2+15 d dd Gl Gr Nf^2 t Wl^2+5 e ed Gl Gr Nf^2 t Wl^2+4 d dd Gr^2 Nf^2 t Wl^2+e ed Gr^2 Nf^2 t Wl^2+13 Bl d dd H Hd Nf^2 t Wl^2+7 Br d dd H Hd Nf^2 t Wl^2+13 Bl e ed H Hd Nf^2 t Wl^2+7 Br e ed H Hd Nf^2 t Wl^2+13 d dd Gl H Hd Nf^2 t Wl^2+7 d dd Gr H Hd Nf^2 t Wl^2+9 d dd H^2 Hd^2 Nf^2 t Wl^2+9 e ed H^2 Hd^2 Nf^2 t Wl^2+9 Bl^2 L Ld Nf^2 t Wl^2+9 Bl Br L Ld Nf^2 t Wl^2+3 Br^2 L Ld Nf^2 t Wl^2+9 Gl^2 L Ld Nf^2 t Wl^2+9 Gl Gr L Ld Nf^2 t Wl^2+3 Gr^2 L Ld Nf^2 t Wl^2+39 Bl H Hd L Ld Nf^2 t Wl^2+21 Br H Hd L Ld Nf^2 t Wl^2+30 H^2 Hd^2 L Ld Nf^2 t Wl^2-2 e^2 ed Hd L Nf^3 t Wl^2-e ed^2 H Ld Nf^3 t Wl^2-2 e Hd L^2 Ld Nf^3 t Wl^2-ed H L Ld^2 Nf^3 t Wl^2+18 d dd e Hd L Nf^4 t Wl^2+9 e^2 ed Hd L Nf^4 t Wl^2+12 d dd ed H Ld Nf^4 t Wl^2+6 e ed^2 H Ld Nf^4 t Wl^2+27 e Hd L^2 Ld Nf^4 t Wl^2+18 ed H L Ld^2 Nf^4 t Wl^2+18 d^2 dd Hd Nf^4 Q t Wl^2+18 d e ed Hd Nf^4 Q t Wl^2+54 d Hd L Ld Nf^4 Q t Wl^2+2 dd H L Nf^3 Q^2 t Wl^2+27 dd H L Nf^4 Q^2 t Wl^2+2 ed H Nf^3 Q^3 t Wl^2+9 ed H Nf^4 Q^3 t Wl^2+12 d dd^2 H Nf^4 Qd t Wl^2+12 dd e ed H Nf^4 Qd t Wl^2+36 dd H L Ld Nf^4 Qd t Wl^2+9 Bl^2 Nf^2 Q Qd t Wl^2+9 Bl Br Nf^2 Q Qd t Wl^2+3 Br^2 Nf^2 Q Qd t Wl^2+17 Bl Gl Nf^2 Q Qd t Wl^2+9 Br Gl Nf^2 Q Qd t Wl^2+26 Gl^2 Nf^2 Q Qd t Wl^2+9 Bl Gr Nf^2 Q Qd t Wl^2+8 Br Gr Nf^2 Q Qd t Wl^2+27 Gl Gr Nf^2 Q Qd t Wl^2+11 Gr^2 Nf^2 Q Qd t Wl^2+39 Bl H Hd Nf^2 Q Qd t Wl^2+21 Br H Hd Nf^2 Q Qd t Wl^2+39 Gl H Hd Nf^2 Q Qd t Wl^2+21 Gr H Hd Nf^2 Q Qd t Wl^2+30 H^2 Hd^2 Nf^2 Q Qd t Wl^2+54 e Hd L Nf^4 Q Qd t Wl^2+36 ed H Ld Nf^4 Q Qd t Wl^2+54 d Hd Nf^4 Q^2 Qd t Wl^2+d Hd Ld Nf^3 Qd^2 t Wl^2+18 d Hd Ld Nf^4 Qd^2 t Wl^2+36 dd H Nf^4 Q Qd^2 t Wl^2+e Hd Nf^3 Qd^3 t Wl^2+6 e Hd Nf^4 Qd^3 t Wl^2+Bl^3 t^2 Wl^2+Bl^2 Br t^2 Wl^2+Bl Br^2 t^2 Wl^2+5 Bl Gl^2 t^2 Wl^2+Br Gl^2 t^2 Wl^2+4 Gl^3 t^2 Wl^2+4 Bl Gl Gr t^2 Wl^2+5 Br Gl Gr t^2 Wl^2+4 Gl^2 Gr t^2 Wl^2+Bl Gr^2 t^2 Wl^2+Br Gr^2 t^2 Wl^2+5 Gl Gr^2 t^2 Wl^2+Gr^3 t^2 Wl^2+19 Bl^2 H Hd t^2 Wl^2+15 Bl Br H Hd t^2 Wl^2+7 Br^2 H Hd t^2 Wl^2+19 Gl^2 H Hd t^2 Wl^2+15 Gl Gr H Hd t^2 Wl^2+7 Gr^2 H Hd t^2 Wl^2+24 Bl H^2 Hd^2 t^2 Wl^2+12 Br H^2 Hd^2 t^2 Wl^2+17 H^3 Hd^3 t^2 Wl^2+7/2 d^2 dd^2 Nf^2 t^2 Wl^2+7/4 e^2 ed^2 Nf^2 t^2 Wl^2+44 Bl e Hd L Nf^2 t^2 Wl^2+19 Br e Hd L Nf^2 t^2 Wl^2+72 e H Hd^2 L Nf^2 t^2 Wl^2+24 Bl ed H Ld Nf^2 t^2 Wl^2+20 Br ed H Ld Nf^2 t^2 Wl^2+47 ed H^2 Hd Ld Nf^2 t^2 Wl^2+6 L^2 Ld^2 Nf^2 t^2 Wl^2-e^2 ed^2 Nf^3 t^2 Wl^2-2 L^2 Ld^2 Nf^3 t^2 Wl^2+17/2 d^2 dd^2 Nf^4 t^2 Wl^2+17 d dd e ed Nf^4 t^2 Wl^2+17/4 e^2 ed^2 Nf^4 t^2 Wl^2+32 d dd L Ld Nf^4 t^2 Wl^2+32 e ed L Ld Nf^4 t^2 Wl^2+24 L^2 Ld^2 Nf^4 t^2 Wl^2+44 Bl d Hd Nf^2 Q t^2 Wl^2+19 Br d Hd Nf^2 Q t^2 Wl^2+44 d Gl Hd Nf^2 Q t^2 Wl^2+19 d Gr Hd Nf^2 Q t^2 Wl^2+72 d H Hd^2 Nf^2 Q t^2 Wl^2+32 d ed Ld Nf^4 Q t^2 Wl^2+3/2 L Nf^3 Q^3 t^2 Wl^2+57/2 L Nf^4 Q^3 t^2 Wl^2+24 Bl dd H Nf^2 Qd t^2 Wl^2+20 Br dd H Nf^2 Qd t^2 Wl^2+24 dd Gl H Nf^2 Qd t^2 Wl^2+20 dd Gr H Nf^2 Qd t^2 Wl^2+47 dd H^2 Hd Nf^2 Qd t^2 Wl^2+32 dd e L Nf^4 Qd t^2 Wl^2+64 d dd Nf^4 Q Qd t^2 Wl^2+32 e ed Nf^4 Q Qd t^2 Wl^2+96 L Ld Nf^4 Q Qd t^2 Wl^2+12 Nf^2 Q^2 Qd^2 t^2 Wl^2+48 Nf^4 Q^2 Qd^2 t^2 Wl^2+Ld Nf^3 Qd^3 t^2 Wl^2+14 Ld Nf^4 Qd^3 t^2 Wl^2+11 Bl d dd Nf^2 t^3 Wl^2+9 Br d dd Nf^2 t^3 Wl^2+11 Bl e ed Nf^2 t^3 Wl^2+9 Br e ed Nf^2 t^3 Wl^2+11 d dd Gl Nf^2 t^3 Wl^2+9 d dd Gr Nf^2 t^3 Wl^2+50 d dd H Hd Nf^2 t^3 Wl^2+50 e ed H Hd Nf^2 t^3 Wl^2+22 Bl L Ld Nf^2 t^3 Wl^2+16 Br L Ld Nf^2 t^3 Wl^2+150 H Hd L Ld Nf^2 t^3 Wl^2+22 Bl Nf^2 Q Qd t^3 Wl^2+16 Br Nf^2 Q Qd t^3 Wl^2+22 Gl Nf^2 Q Qd t^3 Wl^2+16 Gr Nf^2 Q Qd t^3 Wl^2+150 H Hd Nf^2 Q Qd t^3 Wl^2+3 Bl^2 t^4 Wl^2+Bl Br t^4 Wl^2+2 Br^2 t^4 Wl^2+3 Gl^2 t^4 Wl^2+Gl Gr t^4 Wl^2+2 Gr^2 t^4 Wl^2+28 Bl H Hd t^4 Wl^2+19 Br H Hd t^4 Wl^2+71 H^2 Hd^2 t^4 Wl^2+34 e Hd L Nf^2 t^4 Wl^2+25 ed H Ld Nf^2 t^4 Wl^2+34 d Hd Nf^2 Q t^4 Wl^2+25 dd H Nf^2 Qd t^4 Wl^2+d dd Nf^2 t^5 Wl^2+e ed Nf^2 t^5 Wl^2+3 L Ld Nf^2 t^5 Wl^2+3 Nf^2 Q Qd t^5 Wl^2+4 H Hd t^6 Wl^2+1/2 d^2 e Hd^2 Nf^3 u Wl^2+d dd^2 H^2 Nf^4 u Wl^2+dd e ed H^2 Nf^4 u Wl^2+3/2 d^2 e Hd^2 Nf^4 u Wl^2+4 dd H^2 L Ld Nf^4 u Wl^2+5 Bl^2 H Nf^2 Q u Wl^2+2 Br^2 H Nf^2 Q u Wl^2+9 Bl Gl H Nf^2 Q u Wl^2+14 Gl^2 H Nf^2 Q u Wl^2+2 Br Gr H Nf^2 Q u Wl^2+4 Gr^2 H Nf^2 Q u Wl^2+8 Bl H^2 Hd Nf^2 Q u Wl^2+8 Gl H^2 Hd Nf^2 Q u Wl^2+5 H^3 Hd^2 Nf^2 Q u Wl^2+13 Bl e L Nf^4 Q u Wl^2+13 e Gl L Nf^4 Q u Wl^2+18 e H Hd L Nf^4 Q u Wl^2+4 ed H^2 Ld Nf^4 Q u Wl^2+13 Bl d Nf^4 Q^2 u Wl^2+26 d Gl Nf^4 Q^2 u Wl^2+18 d H Hd Nf^4 Q^2 u Wl^2+4 Bl d Ld Nf^4 Qd u Wl^2+2 Br d Ld Nf^4 Qd u Wl^2+8 d Gl Ld Nf^4 Qd u Wl^2+4 d Gr Ld Nf^4 Qd u Wl^2+6 d H Hd Ld Nf^4 Qd u Wl^2+8 dd H^2 Nf^4 Q Qd u Wl^2-e H Hd Nf^3 Qd^2 u Wl^2+2 Bl e Nf^4 Qd^2 u Wl^2+Br e Nf^4 Qd^2 u Wl^2+4 e Gl Nf^4 Qd^2 u Wl^2+2 e Gr Nf^4 Qd^2 u Wl^2+3 e H Hd Nf^4 Qd^2 u Wl^2+6 Bl dd H^2 Nf^2 t u Wl^2+4 Br dd H^2 Nf^2 t u Wl^2+6 dd Gl H^2 Nf^2 t u Wl^2+4 dd Gr H^2 Nf^2 t u Wl^2+7 dd H^3 Hd Nf^2 t u Wl^2+2 d^2 Hd Ld Nf^3 t u Wl^2+18 dd e H L Nf^4 t u Wl^2+9 d^2 Hd Ld Nf^4 t u Wl^2+36 d dd H Nf^4 Q t u Wl^2+18 e ed H Nf^4 Q t u Wl^2+54 H L Ld Nf^4 Q t u Wl^2+18 d e Hd Nf^4 Qd t u Wl^2+54 H Nf^4 Q^2 Qd t u Wl^2+H Ld Nf^3 Qd^2 t u Wl^2+18 H Ld Nf^4 Qd^2 t u Wl^2+44 Bl H Nf^2 Q t^2 u Wl^2+19 Br H Nf^2 Q t^2 u Wl^2+44 Gl H Nf^2 Q t^2 u Wl^2+19 Gr H Nf^2 Q t^2 u Wl^2+72 H^2 Hd Nf^2 Q t^2 u Wl^2+57 e L Nf^4 Q t^2 u Wl^2+57 d Nf^4 Q^2 t^2 u Wl^2+32 d Ld Nf^4 Qd t^2 u Wl^2+16 e Nf^4 Qd^2 t^2 u Wl^2+25 dd H^2 Nf^2 t^3 u Wl^2+34 H Nf^2 Q t^4 u Wl^2+3/2 Bl d e Nf^3 u^2 Wl^2+d e H Hd Nf^3 u^2 Wl^2+7/2 Bl d e Nf^4 u^2 Wl^2+7 d e Gl Nf^4 u^2 Wl^2+3 d e H Hd Nf^4 u^2 Wl^2+3 H^2 Nf^2 Q^2 u^2 Wl^2+6 H^2 Nf^4 Q^2 u^2 Wl^2+2 H^2 Ld Nf^4 Qd u^2 Wl^2+2 d H Ld Nf^3 t u^2 Wl^2+9 d H Ld Nf^4 t u^2 Wl^2+2 e H Nf^3 Qd t u^2 Wl^2+9 e H Nf^4 Qd t u^2 Wl^2+15 d e Nf^4 t^2 u^2 Wl^2+1/2 e H^2 Nf^3 u^3 Wl^2+1/2 e H^2 Nf^4 u^3 Wl^2+d^2 dd Hd^2 Nf^4 ud Wl^2+d e ed Hd^2 Nf^4 ud Wl^2+4 d Hd^2 L Ld Nf^4 ud Wl^2+4 Bl dd L Nf^4 Q ud Wl^2+2 Br dd L Nf^4 Q ud Wl^2+8 dd Gl L Nf^4 Q ud Wl^2+4 dd Gr L Nf^4 Q ud Wl^2+6 dd H Hd L Nf^4 Q ud Wl^2-Bl ed Nf^3 Q^2 ud Wl^2+Br ed Nf^3 Q^2 ud Wl^2+2 Bl ed Nf^4 Q^2 ud Wl^2+Br ed Nf^4 Q^2 ud Wl^2+4 ed Gl Nf^4 Q^2 ud Wl^2+2 ed Gr Nf^4 Q^2 ud Wl^2+3 ed H Hd Nf^4 Q^2 ud Wl^2+2 Bl^2 Hd Nf^2 Qd ud Wl^2+Bl Br Hd Nf^2 Qd ud Wl^2+Br^2 Hd Nf^2 Qd ud Wl^2+3 Bl Gl Hd Nf^2 Qd ud Wl^2+Br Gl Hd Nf^2 Qd ud Wl^2+5 Gl^2 Hd Nf^2 Qd ud Wl^2+Bl Gr Hd Nf^2 Qd ud Wl^2+2 Br Gr Hd Nf^2 Qd ud Wl^2+3 Gl Gr Hd Nf^2 Qd ud Wl^2+3 Gr^2 Hd Nf^2 Qd ud Wl^2+2 Bl H Hd^2 Nf^2 Qd ud Wl^2+2 Br H Hd^2 Nf^2 Qd ud Wl^2+2 Gl H Hd^2 Nf^2 Qd ud Wl^2+2 Gr H Hd^2 Nf^2 Qd ud Wl^2+3 H^2 Hd^3 Nf^2 Qd ud Wl^2+4 e Hd^2 L Nf^4 Qd ud Wl^2+2 Bl ed Ld Nf^4 Qd ud Wl^2+3 Br ed Ld Nf^4 Qd ud Wl^2+2 ed Gl Ld Nf^4 Qd ud Wl^2+3 ed Gr Ld Nf^4 Qd ud Wl^2+6 ed H Hd Ld Nf^4 Qd ud Wl^2+8 d Hd^2 Nf^4 Q Qd ud Wl^2+2 Bl dd Nf^4 Qd^2 ud Wl^2+3 Br dd Nf^4 Qd^2 ud Wl^2+4 dd Gl Nf^4 Qd^2 ud Wl^2+6 dd Gr Nf^4 Qd^2 ud Wl^2+6 dd H Hd Nf^4 Qd^2 ud Wl^2+6 Bl d Hd^2 Nf^2 t ud Wl^2+4 Br d Hd^2 Nf^2 t ud Wl^2+6 d Gl Hd^2 Nf^2 t ud Wl^2+4 d Gr Hd^2 Nf^2 t ud Wl^2+7 d H Hd^3 Nf^2 t ud Wl^2+dd^2 H L Nf^3 t ud Wl^2+6 dd^2 H L Nf^4 t ud Wl^2+12 d ed Hd Ld Nf^4 t ud Wl^2+12 dd ed H Nf^4 Q t ud Wl^2+2 Hd L Nf^3 Q^2 t ud Wl^2+27 Hd L Nf^4 Q^2 t ud Wl^2+24 d dd Hd Nf^4 Qd t ud Wl^2+12 e ed Hd Nf^4 Qd t ud Wl^2+36 Hd L Ld Nf^4 Qd t ud Wl^2+36 Hd Nf^4 Q Qd^2 t ud Wl^2+32 dd L Nf^4 Q t^2 ud Wl^2+16 ed Nf^4 Q^2 t^2 ud Wl^2+24 Bl Hd Nf^2 Qd t^2 ud Wl^2+20 Br Hd Nf^2 Qd t^2 ud Wl^2+24 Gl Hd Nf^2 Qd t^2 ud Wl^2+20 Gr Hd Nf^2 Qd t^2 ud Wl^2+47 H Hd^2 Nf^2 Qd t^2 ud Wl^2+28 ed Ld Nf^4 Qd t^2 ud Wl^2+28 dd Nf^4 Qd^2 t^2 ud Wl^2+25 d Hd^2 Nf^2 t^3 ud Wl^2+25 Hd Nf^2 Qd t^4 ud Wl^2+4 Bl d dd Nf^4 u ud Wl^2+2 Br d dd Nf^4 u ud Wl^2+2 Bl e ed Nf^4 u ud Wl^2+Br e ed Nf^4 u ud Wl^2+8 d dd Gl Nf^4 u ud Wl^2+2 e ed Gl Nf^4 u ud Wl^2+4 d dd Gr Nf^4 u ud Wl^2+e ed Gr Nf^4 u ud Wl^2+4 d dd H Hd Nf^4 u ud Wl^2+2 e ed H Hd Nf^4 u ud Wl^2+4 Bl L Ld Nf^4 u ud Wl^2+2 Br L Ld Nf^4 u ud Wl^2+4 Gl L Ld Nf^4 u ud Wl^2+2 Gr L Ld Nf^4 u ud Wl^2+6 H Hd L Ld Nf^4 u ud Wl^2+8 Bl Nf^4 Q Qd u ud Wl^2+4 Br Nf^4 Q Qd u ud Wl^2+16 Gl Nf^4 Q Qd u ud Wl^2+8 Gr Nf^4 Q Qd u ud Wl^2+12 H Hd Nf^4 Q Qd u ud Wl^2+4 Bl^2 Nf^2 t u ud Wl^2+5 Bl Br Nf^2 t u ud Wl^2+Br^2 Nf^2 t u ud Wl^2+9 Bl Gl Nf^2 t u ud Wl^2+5 Br Gl Nf^2 t u ud Wl^2+13 Gl^2 Nf^2 t u ud Wl^2+5 Bl Gr Nf^2 t u ud Wl^2+3 Br Gr Nf^2 t u ud Wl^2+15 Gl Gr Nf^2 t u ud Wl^2+4 Gr^2 Nf^2 t u ud Wl^2+13 Bl H Hd Nf^2 t u ud Wl^2+7 Br H Hd Nf^2 t u ud Wl^2+13 Gl H Hd Nf^2 t u ud Wl^2+7 Gr H Hd Nf^2 t u ud Wl^2+9 H^2 Hd^2 Nf^2 t u ud Wl^2+18 e Hd L Nf^4 t u ud Wl^2+12 ed H Ld Nf^4 t u ud Wl^2+36 d Hd Nf^4 Q t u ud Wl^2+24 dd H Nf^4 Qd t u ud Wl^2+34 d dd Nf^4 t^2 u ud Wl^2+17 e ed Nf^4 t^2 u ud Wl^2+32 L Ld Nf^4 t^2 u ud Wl^2+64 Nf^4 Q Qd t^2 u ud Wl^2+11 Bl Nf^2 t^3 u ud Wl^2+9 Br Nf^2 t^3 u ud Wl^2+11 Gl Nf^2 t^3 u ud Wl^2+9 Gr Nf^2 t^3 u ud Wl^2+50 H Hd Nf^2 t^3 u ud Wl^2+Nf^2 t^5 u ud Wl^2+dd H^2 Nf^4 u^2 ud Wl^2+18 H Nf^4 Q t u^2 ud Wl^2+1/2 Br dd ed Nf^3 ud^2 Wl^2+3/2 Br dd ed Nf^4 ud^2 Wl^2+3 dd ed Gr Nf^4 ud^2 Wl^2+dd ed H Hd Nf^4 ud^2 Wl^2-2 Hd^2 L Nf^3 Q ud^2 Wl^2+2 Hd^2 L Nf^4 Q ud^2 Wl^2+2 Hd^2 Nf^2 Qd^2 ud^2 Wl^2+2 Hd^2 Nf^4 Qd^2 ud^2 Wl^2+dd Hd L Nf^3 t ud^2 Wl^2+6 dd Hd L Nf^4 t ud^2 Wl^2+ed Hd Nf^3 Q t ud^2 Wl^2+6 ed Hd Nf^4 Q t ud^2 Wl^2+6 dd ed Nf^4 t^2 ud^2 Wl^2+d Hd^2 Nf^4 u ud^2 Wl^2+12 Hd Nf^4 Qd t u ud^2 Wl^2-Bl Nf^2 u^2 ud^2 Wl^2-1/2 Br Nf^2 u^2 ud^2 Wl^2+Bl Nf^4 u^2 ud^2 Wl^2+1/2 Br Nf^4 u^2 ud^2 Wl^2+2 Gl Nf^4 u^2 ud^2 Wl^2+Gr Nf^4 u^2 ud^2 Wl^2+H Hd Nf^4 u^2 ud^2 Wl^2+7/2 Nf^2 t^2 u^2 ud^2 Wl^2+17/2 Nf^4 t^2 u^2 ud^2 Wl^2+Gl^3 Wl^3+Gr^3 Wl^3+2 Bl^2 H Hd Wl^3+Br^2 H Hd Wl^3+2 Gl^2 H Hd Wl^3+Gr^2 H Hd Wl^3+3 Bl H^2 Hd^2 Wl^3+H^3 Hd^3 Wl^3+1/2 d^2 dd^2 Nf^2 Wl^3+1/4 e^2 ed^2 Nf^2 Wl^3+6 Bl e Hd L Nf^2 Wl^3+6 e H Hd^2 L Nf^2 Wl^3+2 Bl ed H Ld Nf^2 Wl^3+Br ed H Ld Nf^2 Wl^3+ed H^2 Hd Ld Nf^2 Wl^3+3/4 L^2 Ld^2 Nf^2 Wl^3+1/2 e^2 ed^2 Nf^3 Wl^3+1/2 d^2 dd^2 Nf^4 Wl^3+d dd e ed Nf^4 Wl^3+1/4 e^2 ed^2 Nf^4 Wl^3+3 d dd L Ld Nf^4 Wl^3+3 e ed L Ld Nf^4 Wl^3+9/4 L^2 Ld^2 Nf^4 Wl^3+6 Bl d Hd Nf^2 Q Wl^3+6 d Gl Hd Nf^2 Q Wl^3+6 d H Hd^2 Nf^2 Q Wl^3+3 d ed Ld Nf^4 Q Wl^3+2/3 L Nf^2 Q^3 Wl^3+5/2 L Nf^3 Q^3 Wl^3+29/6 L Nf^4 Q^3 Wl^3+2 Bl dd H Nf^2 Qd Wl^3+Br dd H Nf^2 Qd Wl^3+2 dd Gl H Nf^2 Qd Wl^3+dd Gr H Nf^2 Qd Wl^3+dd H^2 Hd Nf^2 Qd Wl^3+3 dd e L Nf^4 Qd Wl^3+6 d dd Nf^4 Q Qd Wl^3+3 e ed Nf^4 Q Qd Wl^3+9 L Ld Nf^4 Q Qd Wl^3+3/2 Nf^2 Q^2 Qd^2 Wl^3+9/2 Nf^4 Q^2 Qd^2 Wl^3+1/3 Ld Nf^2 Qd^3 Wl^3+2/3 Ld Nf^4 Qd^3 Wl^3+2 Bl d dd Nf^2 t Wl^3+Br d dd Nf^2 t Wl^3+2 Bl e ed Nf^2 t Wl^3+Br e ed Nf^2 t Wl^3+2 d dd Gl Nf^2 t Wl^3+d dd Gr Nf^2 t Wl^3+9 d dd H Hd Nf^2 t Wl^3+9 e ed H Hd Nf^2 t Wl^3+11 Bl L Ld Nf^2 t Wl^3+6 Br L Ld Nf^2 t Wl^3+29 H Hd L Ld Nf^2 t Wl^3+11 Bl Nf^2 Q Qd t Wl^3+6 Br Nf^2 Q Qd t Wl^3+11 Gl Nf^2 Q Qd t Wl^3+6 Gr Nf^2 Q Qd t Wl^3+29 H Hd Nf^2 Q Qd t Wl^3+3 Bl^2 t^2 Wl^3+2 Bl Br t^2 Wl^3+Br^2 t^2 Wl^3+3 Gl^2 t^2 Wl^3+2 Gl Gr t^2 Wl^3+Gr^2 t^2 Wl^3+23 Bl H Hd t^2 Wl^3+10 Br H Hd t^2 Wl^3+21 H^2 Hd^2 t^2 Wl^3+29 e Hd L Nf^2 t^2 Wl^3+16 ed H Ld Nf^2 t^2 Wl^3+29 d Hd Nf^2 Q t^2 Wl^3+16 dd H Nf^2 Qd t^2 Wl^3+4 d dd Nf^2 t^3 Wl^3+4 e ed Nf^2 t^3 Wl^3+15 L Ld Nf^2 t^3 Wl^3+15 Nf^2 Q Qd t^3 Wl^3+19 H Hd t^4 Wl^3+6 Bl H Nf^2 Q u Wl^3+6 Gl H Nf^2 Q u Wl^3+6 H^2 Hd Nf^2 Q u Wl^3+9 e L Nf^4 Q u Wl^3+9 d Nf^4 Q^2 u Wl^3+3 d Ld Nf^4 Qd u Wl^3-1/2 e Nf^3 Qd^2 u Wl^3+3/2 e Nf^4 Qd^2 u Wl^3+6 dd H^2 Nf^2 t u Wl^3+29 H Nf^2 Q t^2 u Wl^3+d e Nf^4 u^2 Wl^3+3 dd L Nf^4 Q ud Wl^3+3/2 ed Nf^3 Q^2 ud Wl^3+3/2 ed Nf^4 Q^2 ud Wl^3+2 Bl Hd Nf^2 Qd ud Wl^3+Br Hd Nf^2 Qd ud Wl^3+2 Gl Hd Nf^2 Qd ud Wl^3+Gr Hd Nf^2 Qd ud Wl^3+H Hd^2 Nf^2 Qd ud Wl^3+2 ed Ld Nf^4 Qd ud Wl^3+2 dd Nf^4 Qd^2 ud Wl^3+6 d Hd^2 Nf^2 t ud Wl^3+16 Hd Nf^2 Qd t^2 ud Wl^3+2 d dd Nf^4 u ud Wl^3+e ed Nf^4 u ud Wl^3+3 L Ld Nf^4 u ud Wl^3+6 Nf^4 Q Qd u ud Wl^3+2 Bl Nf^2 t u ud Wl^3+Br Nf^2 t u ud Wl^3+2 Gl Nf^2 t u ud Wl^3+Gr Nf^2 t u ud Wl^3+9 H Hd Nf^2 t u ud Wl^3+4 Nf^2 t^3 u ud Wl^3+dd ed Nf^4 ud^2 Wl^3+1/2 Nf^2 u^2 ud^2 Wl^3+1/2 Nf^4 u^2 ud^2 Wl^3+4 Bl^2 Wl^4+2 Br^2 Wl^4+4 Gl^2 Wl^4+2 Gr^2 Wl^4+2 Bl H Hd Wl^4+4 H^2 Hd^2 Wl^4+4 e Hd L Nf^2 Wl^4+2 ed H Ld Nf^2 Wl^4+4 d Hd Nf^2 Q Wl^4+2 dd H Nf^2 Qd Wl^4+d dd Nf^2 t Wl^4+e ed Nf^2 t Wl^4+6 L Ld Nf^2 t Wl^4+6 Nf^2 Q Qd t Wl^4+2 Bl t^2 Wl^4+14 H Hd t^2 Wl^4+3 t^4 Wl^4+4 H Nf^2 Q u Wl^4+2 Hd Nf^2 Qd ud Wl^4+Nf^2 t u ud Wl^4+H Hd Wl^5+2 t^2 Wl^5+3 Wl^6+Br Gl^3 H Hd Wr+Bl Br Gl Gr H Hd Wr+Bl Gl^2 Gr H Hd Wr+Br Gl^2 Gr H Hd Wr+Gl^3 Gr H Hd Wr+Br^2 Gr^2 H Hd Wr+Bl Gl Gr^2 H Hd Wr+Gl^2 Gr^2 H Hd Wr+2 Br Gr^3 H Hd Wr+Gr^4 H Hd Wr+Bl^2 Br H^2 Hd^2 Wr+Br^3 H^2 Hd^2 Wr+Br Gl^2 H^2 Hd^2 Wr+Bl Gl Gr H^2 Hd^2 Wr+Gl^2 Gr H^2 Hd^2 Wr+2 Br Gr^2 H^2 Hd^2 Wr+Gr^3 H^2 Hd^2 Wr+Br H^4 Hd^4 Wr+1/2 Bl d^2 dd^2 H Hd Nf^2 Wr+1/4 Bl e^2 ed^2 H Hd Nf^2 Wr-1/2 d^2 dd^2 H^2 Hd^2 Nf^2 Wr-1/4 e^2 ed^2 H^2 Hd^2 Nf^2 Wr+Bl^2 Br e Hd L Nf^2 Wr+Br^3 e Hd L Nf^2 Wr+Br e Gl^2 Hd L Nf^2 Wr+2 Bl e Gl Gr Hd L Nf^2 Wr+Br e Gl Gr Hd L Nf^2 Wr+2 e Gl^2 Gr Hd L Nf^2 Wr+2 Br e Gr^2 Hd L Nf^2 Wr+e Gl Gr^2 Hd L Nf^2 Wr+e Gr^3 Hd L Nf^2 Wr+2 Bl Br e H Hd^2 L Nf^2 Wr+2 e Gl Gr H Hd^2 L Nf^2 Wr+2 Br e H^2 Hd^3 L Nf^2 Wr+2 Bl^2 Br ed H Ld Nf^2 Wr+2 Br^3 ed H Ld Nf^2 Wr+2 Br ed Gl^2 H Ld Nf^2 Wr+ed Gl^3 H Ld Nf^2 Wr+2 Bl ed Gl Gr H Ld Nf^2 Wr+2 ed Gl^2 Gr H Ld Nf^2 Wr+5 Br ed Gr^2 H Ld Nf^2 Wr+3 ed Gr^3 H Ld Nf^2 Wr+2 Bl^2 ed H^2 Hd Ld Nf^2 Wr+4 Br^2 ed H^2 Hd Ld Nf^2 Wr+2 ed Gl^2 H^2 Hd Ld Nf^2 Wr+4 ed Gr^2 H^2 Hd Ld Nf^2 Wr+4 Br ed H^3 Hd^2 Ld Nf^2 Wr+2 ed H^4 Hd^3 Ld Nf^2 Wr-1/4 ed^2 H^3 Hd Ld^2 Nf^2 Wr+1/4 Bl^2 L^2 Ld^2 Nf^2 Wr+1/2 Br^2 L^2 Ld^2 Nf^2 Wr+1/4 Gl^2 L^2 Ld^2 Nf^2 Wr+1/2 Gr^2 L^2 Ld^2 Nf^2 Wr+1/4 Bl H Hd L^2 Ld^2 Nf^2 Wr-1/4 H^2 Hd^2 L^2 Ld^2 Nf^2 Wr-1/2 Bl e^2 ed^2 H Hd Nf^3 Wr+1/2 Br e^2 ed^2 H Hd Nf^3 Wr+1/6 e^3 ed^2 Hd L Nf^3 Wr-Br ed^2 H^2 Ld^2 Nf^3 Wr-ed^2 H^3 Hd Ld^2 Nf^3 Wr-1/2 Bl Br L^2 Ld^2 Nf^3 Wr-1/2 Gl Gr L^2 Ld^2 Nf^3 Wr-3/2 Bl H Hd L^2 Ld^2 Nf^3 Wr+3/2 Br H Hd L^2 Ld^2 Nf^3 Wr-1/2 Hd^4 Ld^4 Nf^3 Wr+1/2 Bl d^2 dd^2 H Hd Nf^4 Wr+Br d^2 dd^2 H Hd Nf^4 Wr+Bl d dd e ed H Hd Nf^4 Wr+2 Br d dd e ed H Hd Nf^4 Wr+1/4 Bl e^2 ed^2 H Hd Nf^4 Wr+1/2 Br e^2 ed^2 H Hd Nf^4 Wr+d^2 dd^2 Gl H Hd Nf^4 Wr+d dd e ed Gl H Hd Nf^4 Wr+2 d^2 dd^2 Gr H Hd Nf^4 Wr+2 d dd e ed Gr H Hd Nf^4 Wr+1/2 d^2 dd^2 H^2 Hd^2 Nf^4 Wr+d dd e ed H^2 Hd^2 Nf^4 Wr+1/4 e^2 ed^2 H^2 Hd^2 Nf^4 Wr-1/6 e^3 ed^2 Hd L Nf^4 Wr+Br e^2 Hd^2 L^2 Nf^4 Wr-1/2 d^2 dd^2 ed H Ld Nf^4 Wr-1/4 e^2 ed^3 H Ld Nf^4 Wr+Bl^2 d dd L Ld Nf^4 Wr+2 Bl Br d dd L Ld Nf^4 Wr+2 Br^2 d dd L Ld Nf^4 Wr+Bl^2 e ed L Ld Nf^4 Wr+2 Bl Br e ed L Ld Nf^4 Wr+2 Br^2 e ed L Ld Nf^4 Wr+2 Bl d dd Gl L Ld Nf^4 Wr+2 Br d dd Gl L Ld Nf^4 Wr+3 d dd Gl^2 L Ld Nf^4 Wr+e ed Gl^2 L Ld Nf^4 Wr+2 Bl d dd Gr L Ld Nf^4 Wr+4 Br d dd Gr L Ld Nf^4 Wr+6 d dd Gl Gr L Ld Nf^4 Wr+2 e ed Gl Gr L Ld Nf^4 Wr+6 d dd Gr^2 L Ld Nf^4 Wr+2 e ed Gr^2 L Ld Nf^4 Wr+3 Bl d dd H Hd L Ld Nf^4 Wr+6 Br d dd H Hd L Ld Nf^4 Wr+3 Bl e ed H Hd L Ld Nf^4 Wr+6 Br e ed H Hd L Ld Nf^4 Wr+3 d dd Gl H Hd L Ld Nf^4 Wr+6 d dd Gr H Hd L Ld Nf^4 Wr+4 d dd H^2 Hd^2 L Ld Nf^4 Wr+4 e ed H^2 Hd^2 L Ld Nf^4 Wr+1/2 e^2 ed Hd L^2 Ld Nf^4 Wr+3 Br ed^2 H^2 Ld^2 Nf^4 Wr+9/4 ed^2 H^3 Hd Ld^2 Nf^4 Wr-1/4 e ed^2 H L Ld^2 Nf^4 Wr+3/4 Bl^2 L^2 Ld^2 Nf^4 Wr+3/2 Bl Br L^2 Ld^2 Nf^4 Wr+3/2 Br^2 L^2 Ld^2 Nf^4 Wr+3/4 Gl^2 L^2 Ld^2 Nf^4 Wr+3/2 Gl Gr L^2 Ld^2 Nf^4 Wr+3/2 Gr^2 L^2 Ld^2 Nf^4 Wr+9/4 Bl H Hd L^2 Ld^2 Nf^4 Wr+9/2 Br H Hd L^2 Ld^2 Nf^4 Wr+13/4 H^2 Hd^2 L^2 Ld^2 Nf^4 Wr-1/4 dd^3 Hd Ld^3 Nf^4 Wr-1/4 ed H L^2 Ld^3 Nf^4 Wr+1/2 Hd^4 Ld^4 Nf^4 Wr-1/6 e^3 ed^2 Hd L Nf^5 Wr-1/2 d dd e ed^2 H Ld Nf^5 Wr-1/2 d dd ed H L Ld^2 Nf^5 Wr-e ed^2 H L Ld^2 Nf^5 Wr-1/2 e Hd L^3 Ld^2 Nf^5 Wr+1/2 dd^3 Hd Ld^3 Nf^5 Wr+d^2 dd^2 e Hd L Nf^6 Wr+d dd e^2 ed Hd L Nf^6 Wr+1/6 e^3 ed^2 Hd L Nf^6 Wr+3/2 d^2 dd^2 ed H Ld Nf^6 Wr+3/2 d dd e ed^2 H Ld Nf^6 Wr+1/4 e^2 ed^3 H Ld Nf^6 Wr+3 d dd e Hd L^2 Ld Nf^6 Wr+3/2 e^2 ed Hd L^2 Ld Nf^6 Wr+9/2 d dd ed H L Ld^2 Nf^6 Wr+9/4 e ed^2 H L Ld^2 Nf^6 Wr+3/2 e Hd L^3 Ld^2 Nf^6 Wr+3/4 dd^3 Hd Ld^3 Nf^6 Wr+9/4 ed H L^2 Ld^3 Nf^6 Wr+Bl^2 Br d Hd Nf^2 Q Wr+Br^3 d Hd Nf^2 Q Wr+2 Bl Br d Gl Hd Nf^2 Q Wr+3 Br d Gl^2 Hd Nf^2 Q Wr+Bl^2 d Gr Hd Nf^2 Q Wr+Bl Br d Gr Hd Nf^2 Q Wr+2 Br^2 d Gr Hd Nf^2 Q Wr+6 Bl d Gl Gr Hd Nf^2 Q Wr+3 Br d Gl Gr Hd Nf^2 Q Wr+10 d Gl^2 Gr Hd Nf^2 Q Wr+Bl d Gr^2 Hd Nf^2 Q Wr+5 Br d Gr^2 Hd Nf^2 Q Wr+5 d Gl Gr^2 Hd Nf^2 Q Wr+5 d Gr^3 Hd Nf^2 Q Wr+2 Bl Br d H Hd^2 Nf^2 Q Wr+2 Br d Gl H Hd^2 Nf^2 Q Wr+2 Bl d Gr H Hd^2 Nf^2 Q Wr+2 Br d Gr H Hd^2 Nf^2 Q Wr+6 d Gl Gr H Hd^2 Nf^2 Q Wr+2 d Gr^2 H Hd^2 Nf^2 Q Wr+2 Br d H^2 Hd^3 Nf^2 Q Wr+2 d Gr H^2 Hd^3 Nf^2 Q Wr+Bl dd^2 H^2 L Nf^3 Q Wr+3/2 dd^2 H^3 Hd L Nf^3 Q Wr+Bl dd^2 H^2 L Nf^4 Q Wr+2 Br dd^2 H^2 L Nf^4 Q Wr+2 dd^2 Gl H^2 L Nf^4 Q Wr+4 dd^2 Gr H^2 L Nf^4 Q Wr+3/2 dd^2 H^3 Hd L Nf^4 Q Wr+4 Br d e Hd^2 L Nf^4 Q Wr+4 d e Gr Hd^2 L Nf^4 Q Wr+Bl^2 d ed Ld Nf^4 Q Wr+2 Bl Br d ed Ld Nf^4 Q Wr+2 Br^2 d ed Ld Nf^4 Q Wr+2 Bl d ed Gl Ld Nf^4 Q Wr+2 Br d ed Gl Ld Nf^4 Q Wr+3 d ed Gl^2 Ld Nf^4 Q Wr+2 Bl d ed Gr Ld Nf^4 Q Wr+4 Br d ed Gr Ld Nf^4 Q Wr+6 d ed Gl Gr Ld Nf^4 Q Wr+6 d ed Gr^2 Ld Nf^4 Q Wr+3 Bl d ed H Hd Ld Nf^4 Q Wr+6 Br d ed H Hd Ld Nf^4 Q Wr+3 d ed Gl H Hd Ld Nf^4 Q Wr+6 d ed Gr H Hd Ld Nf^4 Q Wr+4 d ed H^2 Hd^2 Ld Nf^4 Q Wr-1/4 d ed^2 H Ld^2 Nf^4 Q Wr-1/2 d e^2 ed^2 Hd Nf^5 Q Wr+3/2 dd^2 e H L^2 Nf^5 Q Wr-d ed^2 H Ld^2 Nf^5 Q Wr-3/2 d Hd L^2 Ld^2 Nf^5 Q Wr+d^3 dd^2 Hd Nf^6 Q Wr+2 d^2 dd e ed Hd Nf^6 Q Wr+1/2 d e^2 ed^2 Hd Nf^6 Q Wr+3/2 dd^2 e H L^2 Nf^6 Q Wr+6 d^2 dd Hd L Ld Nf^6 Q Wr+6 d e ed Hd L Ld Nf^6 Q Wr+9/4 d ed^2 H Ld^2 Nf^6 Q Wr+9/2 d Hd L^2 Ld^2 Nf^6 Q Wr-1/2 dd ed H^3 Hd Nf^3 Q^2 Wr+Bl dd ed H^2 Nf^4 Q^2 Wr+2 Br dd ed H^2 Nf^4 Q^2 Wr+2 dd ed Gl H^2 Nf^4 Q^2 Wr+4 dd ed Gr H^2 Nf^4 Q^2 Wr+3/2 dd ed H^3 Hd Nf^4 Q^2 Wr+2 Br d^2 Hd^2 Nf^4 Q^2 Wr+4 d^2 Gr Hd^2 Nf^4 Q^2 Wr+d^2 ed Hd Ld Nf^4 Q^2 Wr-1/2 dd H L^2 Ld Nf^4 Q^2 Wr+3/2 d dd^2 H L Nf^5 Q^2 Wr+9/2 d dd^2 H L Nf^6 Q^2 Wr+3 dd e ed H L Nf^6 Q^2 Wr+3 d^2 ed Hd Ld Nf^6 Q^2 Wr+9/2 dd H L^2 Ld Nf^6 Q^2 Wr+1/2 Bl Br L Nf^3 Q^3 Wr+3/2 Bl Br L Nf^4 Q^3 Wr+3 Br Gl L Nf^4 Q^3 Wr+3 Bl Gr L Nf^4 Q^3 Wr+2 Br Gr L Nf^4 Q^3 Wr+9 Gl Gr L Nf^4 Q^3 Wr+3 Gr^2 L Nf^4 Q^3 Wr+3 Br H Hd L Nf^4 Q^3 Wr+6 Gr H Hd L Nf^4 Q^3 Wr-1/2 e ed^2 H Nf^5 Q^3 Wr+3 d dd ed H Nf^6 Q^3 Wr+1/2 e ed^2 H Nf^6 Q^3 Wr+3 ed H L Ld Nf^6 Q^3 Wr+2 Bl^2 Br dd H Nf^2 Qd Wr+2 Br^3 dd H Nf^2 Qd Wr+2 Bl Br dd Gl H Nf^2 Qd Wr+Bl dd Gl^2 H Nf^2 Qd Wr+4 Br dd Gl^2 H Nf^2 Qd Wr+2 dd Gl^3 H Nf^2 Qd Wr+2 Bl^2 dd Gr H Nf^2 Qd Wr+5 Br^2 dd Gr H Nf^2 Qd Wr+6 Bl dd Gl Gr H Nf^2 Qd Wr+10 dd Gl^2 Gr H Nf^2 Qd Wr+14 Br dd Gr^2 H Nf^2 Qd Wr+15 dd Gr^3 H Nf^2 Qd Wr+2 Bl^2 dd H^2 Hd Nf^2 Qd Wr+4 Br^2 dd H^2 Hd Nf^2 Qd Wr+2 Bl dd Gl H^2 Hd Nf^2 Qd Wr+4 dd Gl^2 H^2 Hd Nf^2 Qd Wr+8 Br dd Gr H^2 Hd Nf^2 Qd Wr+12 dd Gr^2 H^2 Hd Nf^2 Qd Wr+4 Br dd H^3 Hd^2 Nf^2 Qd Wr+4 dd Gr H^3 Hd^2 Nf^2 Qd Wr+2 dd H^4 Hd^3 Nf^2 Qd Wr+Bl d^2 Hd^2 Ld Nf^3 Qd Wr-2 Br d^2 Hd^2 Ld Nf^3 Qd Wr-3/2 d^2 H Hd^3 Ld Nf^3 Qd Wr-1/2 d^2 dd^3 H Nf^4 Qd Wr-1/4 dd e^2 ed^2 H Nf^4 Qd Wr+Bl^2 dd e L Nf^4 Qd Wr+2 Bl Br dd e L Nf^4 Qd Wr+2 Br^2 dd e L Nf^4 Qd Wr+2 Bl dd e Gl L Nf^4 Qd Wr+2 Br dd e Gl L Nf^4 Qd Wr+3 dd e Gl^2 L Nf^4 Qd Wr+2 Bl dd e Gr L Nf^4 Qd Wr+4 Br dd e Gr L Nf^4 Qd Wr+6 dd e Gl Gr L Nf^4 Qd Wr+6 dd e Gr^2 L Nf^4 Qd Wr+3 Bl dd e H Hd L Nf^4 Qd Wr+6 Br dd e H Hd L Nf^4 Qd Wr+3 dd e Gl H Hd L Nf^4 Qd Wr+6 dd e Gr H Hd L Nf^4 Qd Wr+4 dd e H^2 Hd^2 L Nf^4 Qd Wr+1/2 dd e^2 Hd L^2 Nf^4 Qd Wr+12 Br dd ed H^2 Ld Nf^4 Qd Wr+12 dd ed Gr H^2 Ld Nf^4 Qd Wr+9 dd ed H^3 Hd Ld Nf^4 Qd Wr+Bl d^2 Hd^2 Ld Nf^4 Qd Wr+2 Br d^2 Hd^2 Ld Nf^4 Qd Wr+2 d^2 Gl Hd^2 Ld Nf^4 Qd Wr+4 d^2 Gr Hd^2 Ld Nf^4 Qd Wr+3/2 d^2 H Hd^3 Ld Nf^4 Qd Wr+1/4 d^2 ed Hd Ld^2 Nf^4 Qd Wr-1/4 dd H L^2 Ld^2 Nf^4 Qd Wr+1/2 dd e^2 ed^2 H Nf^5 Qd Wr-5/2 d^2 ed Hd Ld^2 Nf^5 Qd Wr+3/2 dd H L^2 Ld^2 Nf^5 Qd Wr+3/2 d^2 dd^3 H Nf^6 Qd Wr+3 d dd^2 e ed H Nf^6 Qd Wr+3/4 dd e^2 ed^2 H Nf^6 Qd Wr+3/2 dd e^2 Hd L^2 Nf^6 Qd Wr+9 d dd^2 H L Ld Nf^6 Qd Wr+9 dd e ed H L Ld Nf^6 Qd Wr+9/4 d^2 ed Hd Ld^2 Nf^6 Qd Wr+27/4 dd H L^2 Ld^2 Nf^6 Qd Wr+2 Bl^2 d dd Nf^4 Q Qd Wr+4 Bl Br d dd Nf^4 Q Qd Wr+4 Br^2 d dd Nf^4 Q Qd Wr+Bl^2 e ed Nf^4 Q Qd Wr+2 Bl Br e ed Nf^4 Q Qd Wr+2 Br^2 e ed Nf^4 Q Qd Wr+8 Bl d dd Gl Nf^4 Q Qd Wr+8 Br d dd Gl Nf^4 Q Qd Wr+2 Bl e ed Gl Nf^4 Q Qd Wr+2 Br e ed Gl Nf^4 Q Qd Wr+13 d dd Gl^2 Nf^4 Q Qd Wr+3 e ed Gl^2 Nf^4 Q Qd Wr+8 Bl d dd Gr Nf^4 Q Qd Wr+16 Br d dd Gr Nf^4 Q Qd Wr+2 Bl e ed Gr Nf^4 Q Qd Wr+4 Br e ed Gr Nf^4 Q Qd Wr+26 d dd Gl Gr Nf^4 Q Qd Wr+6 e ed Gl Gr Nf^4 Q Qd Wr+26 d dd Gr^2 Nf^4 Q Qd Wr+6 e ed Gr^2 Nf^4 Q Qd Wr+6 Bl d dd H Hd Nf^4 Q Qd Wr+12 Br d dd H Hd Nf^4 Q Qd Wr+3 Bl e ed H Hd Nf^4 Q Qd Wr+6 Br e ed H Hd Nf^4 Q Qd Wr+12 d dd Gl H Hd Nf^4 Q Qd Wr+3 e ed Gl H Hd Nf^4 Q Qd Wr+24 d dd Gr H Hd Nf^4 Q Qd Wr+6 e ed Gr H Hd Nf^4 Q Qd Wr+8 d dd H^2 Hd^2 Nf^4 Q Qd Wr+4 e ed H^2 Hd^2 Nf^4 Q Qd Wr+3 Bl^2 L Ld Nf^4 Q Qd Wr+6 Bl Br L Ld Nf^4 Q Qd Wr+6 Br^2 L Ld Nf^4 Q Qd Wr+6 Bl Gl L Ld Nf^4 Q Qd Wr+6 Br Gl L Ld Nf^4 Q Qd Wr+9 Gl^2 L Ld Nf^4 Q Qd Wr+6 Bl Gr L Ld Nf^4 Q Qd Wr+12 Br Gr L Ld Nf^4 Q Qd Wr+18 Gl Gr L Ld Nf^4 Q Qd Wr+18 Gr^2 L Ld Nf^4 Q Qd Wr+9 Bl H Hd L Ld Nf^4 Q Qd Wr+18 Br H Hd L Ld Nf^4 Q Qd Wr+9 Gl H Hd L Ld Nf^4 Q Qd Wr+18 Gr H Hd L Ld Nf^4 Q Qd Wr+13 H^2 Hd^2 L Ld Nf^4 Q Qd Wr-3/2 e ed^2 H Ld Nf^5 Q Qd Wr-3/2 ed H L Ld^2 Nf^5 Q Qd Wr+12 d dd e Hd L Nf^6 Q Qd Wr+3 e^2 ed Hd L Nf^6 Q Qd Wr+18 d dd ed H Ld Nf^6 Q Qd Wr+9/2 e ed^2 H Ld Nf^6 Q Qd Wr+9 e Hd L^2 Ld Nf^6 Q Qd Wr+27/2 ed H L Ld^2 Nf^6 Q Qd Wr+d^2 dd Hd Nf^4 Q^2 Qd Wr+9 d^2 dd Hd Nf^6 Q^2 Qd Wr+6 d e ed Hd Nf^6 Q^2 Qd Wr+18 d Hd L Ld Nf^6 Q^2 Qd Wr+9 dd H L Nf^6 Q^3 Qd Wr-1/4 ed H Nf^4 Q^4 Qd Wr+9/4 ed H Nf^6 Q^4 Qd Wr-1/2 dd^2 H^3 Hd Nf^2 Qd^2 Wr+1/2 d e H Hd^3 Nf^3 Qd^2 Wr+6 Br dd^2 H^2 Nf^4 Qd^2 Wr+12 dd^2 Gr H^2 Nf^4 Qd^2 Wr+9/2 dd^2 H^3 Hd Nf^4 Qd^2 Wr+Bl d e Hd^2 Nf^4 Qd^2 Wr+2 Br d e Hd^2 Nf^4 Qd^2 Wr+2 d e Gl Hd^2 Nf^4 Qd^2 Wr+4 d e Gr Hd^2 Nf^4 Qd^2 Wr+3/2 d e H Hd^3 Nf^4 Qd^2 Wr-1/2 dd^2 e H L Nf^4 Qd^2 Wr+1/4 d^2 dd Hd Ld Nf^4 Qd^2 Wr+1/4 d Hd L Ld^2 Nf^4 Qd^2 Wr-2 d^2 dd Hd Ld Nf^5 Qd^2 Wr+1/2 d e ed Hd Ld Nf^5 Qd^2 Wr+9/2 dd^2 e H L Nf^6 Qd^2 Wr+27/4 d^2 dd Hd Ld Nf^6 Qd^2 Wr+9/2 d e ed Hd Ld Nf^6 Qd^2 Wr+27/4 d Hd L Ld^2 Nf^6 Qd^2 Wr-1/2 d dd^2 H Nf^4 Q Qd^2 Wr+27/2 d dd^2 H Nf^6 Q Qd^2 Wr+9 dd e ed H Nf^6 Q Qd^2 Wr+27 dd H L Ld Nf^6 Q Qd^2 Wr+1/2 Bl^2 Nf^2 Q^2 Qd^2 Wr+Br^2 Nf^2 Q^2 Qd^2 Wr+5/4 Gl^2 Nf^2 Q^2 Qd^2 Wr+3/2 Gr^2 Nf^2 Q^2 Qd^2 Wr+1/2 Bl H Hd Nf^2 Q^2 Qd^2 Wr-1/2 H^2 Hd^2 Nf^2 Q^2 Qd^2 Wr-1/2 Gl Gr Nf^3 Q^2 Qd^2 Wr+3/2 Bl^2 Nf^4 Q^2 Qd^2 Wr+3 Bl Br Nf^4 Q^2 Qd^2 Wr+3 Br^2 Nf^4 Q^2 Qd^2 Wr+6 Bl Gl Nf^4 Q^2 Qd^2 Wr+6 Br Gl Nf^4 Q^2 Qd^2 Wr+39/4 Gl^2 Nf^4 Q^2 Qd^2 Wr+6 Bl Gr Nf^4 Q^2 Qd^2 Wr+12 Br Gr Nf^4 Q^2 Qd^2 Wr+39/2 Gl Gr Nf^4 Q^2 Qd^2 Wr+39/2 Gr^2 Nf^4 Q^2 Qd^2 Wr+9/2 Bl H Hd Nf^4 Q^2 Qd^2 Wr+9 Br H Hd Nf^4 Q^2 Qd^2 Wr+9 Gl H Hd Nf^4 Q^2 Qd^2 Wr+18 Gr H Hd Nf^4 Q^2 Qd^2 Wr+13/2 H^2 Hd^2 Nf^4 Q^2 Qd^2 Wr-1/2 ed H Ld Nf^4 Q^2 Qd^2 Wr+9 e Hd L Nf^6 Q^2 Qd^2 Wr+27/2 ed H Ld Nf^6 Q^2 Qd^2 Wr+9 d Hd Nf^6 Q^3 Qd^2 Wr+1/2 Bl^2 Ld Nf^3 Qd^3 Wr+3/2 Br^2 Ld Nf^3 Qd^3 Wr+1/2 Gl^2 Ld Nf^3 Qd^3 Wr+1/2 Gr^2 Ld Nf^3 Qd^3 Wr+3 Br H Hd Ld Nf^3 Qd^3 Wr+5/2 H^2 Hd^2 Ld Nf^3 Qd^3 Wr+1/4 e^2 ed Hd Nf^4 Qd^3 Wr+3/2 Bl^2 Ld Nf^4 Qd^3 Wr+7/2 Br^2 Ld Nf^4 Qd^3 Wr+3 Bl Gl Ld Nf^4 Qd^3 Wr+9/2 Gl^2 Ld Nf^4 Qd^3 Wr+13 Br Gr Ld Nf^4 Qd^3 Wr+39/2 Gr^2 Ld Nf^4 Qd^3 Wr+9 Br H Hd Ld Nf^4 Qd^3 Wr+18 Gr H Hd Ld Nf^4 Qd^3 Wr+13/2 H^2 Hd^2 Ld Nf^4 Qd^3 Wr-1/4 ed H Ld^2 Nf^4 Qd^3 Wr+1/2 d dd e Hd Nf^5 Qd^3 Wr+e^2 ed Hd Nf^5 Qd^3 Wr+3/2 e Hd L Ld Nf^5 Qd^3 Wr+3/2 ed H Ld^2 Nf^5 Qd^3 Wr+9/2 d dd e Hd Nf^6 Qd^3 Wr+3/4 e^2 ed Hd Nf^6 Qd^3 Wr+9/2 e Hd L Ld Nf^6 Qd^3 Wr+27/4 ed H Ld^2 Nf^6 Qd^3 Wr+3/2 d Hd Ld Nf^5 Q Qd^3 Wr+27/2 d Hd Ld Nf^6 Q Qd^3 Wr-1/2 dd H Nf^4 Q^2 Qd^3 Wr+27/2 dd H Nf^6 Q^2 Qd^3 Wr-1/4 dd H Ld Nf^3 Qd^4 Wr-1/8 dd H Ld Nf^4 Qd^4 Wr+9/4 dd H Ld Nf^5 Qd^4 Wr+81/8 dd H Ld Nf^6 Qd^4 Wr-1/4 e Hd Nf^3 Q Qd^4 Wr+1/8 e Hd Nf^4 Q Qd^4 Wr+3/4 e Hd Nf^5 Q Qd^4 Wr+27/8 e Hd Nf^6 Q Qd^4 Wr+3 Bl^2 d dd H Hd Nf^2 t Wr+7 Bl Br d dd H Hd Nf^2 t Wr+7 Br^2 d dd H Hd Nf^2 t Wr+3 Bl^2 e ed H Hd Nf^2 t Wr+7 Bl Br e ed H Hd Nf^2 t Wr+7 Br^2 e ed H Hd Nf^2 t Wr+7 Bl d dd Gl H Hd Nf^2 t Wr+7 Br d dd Gl H Hd Nf^2 t Wr+10 d dd Gl^2 H Hd Nf^2 t Wr+3 e ed Gl^2 H Hd Nf^2 t Wr+7 Bl d dd Gr H Hd Nf^2 t Wr+13 Br d dd Gr H Hd Nf^2 t Wr+21 d dd Gl Gr H Hd Nf^2 t Wr+7 e ed Gl Gr H Hd Nf^2 t Wr+20 d dd Gr^2 H Hd Nf^2 t Wr+7 e ed Gr^2 H Hd Nf^2 t Wr+5 Bl d dd H^2 Hd^2 Nf^2 t Wr+9 Br d dd H^2 Hd^2 Nf^2 t Wr+5 Bl e ed H^2 Hd^2 Nf^2 t Wr+9 Br e ed H^2 Hd^2 Nf^2 t Wr+5 d dd Gl H^2 Hd^2 Nf^2 t Wr+9 d dd Gr H^2 Hd^2 Nf^2 t Wr+4 d dd H^3 Hd^3 Nf^2 t Wr+4 e ed H^3 Hd^3 Nf^2 t Wr+1/3 dd^3 H^3 L Nf^2 t Wr-2/3 d^3 Hd^3 Ld Nf^2 t Wr+2 Bl^3 L Ld Nf^2 t Wr+3 Bl^2 Br L Ld Nf^2 t Wr+5 Bl Br^2 L Ld Nf^2 t Wr+3 Br^3 L Ld Nf^2 t Wr+5 Bl Gl^2 L Ld Nf^2 t Wr+3 Br Gl^2 L Ld Nf^2 t Wr+3 Gl^3 L Ld Nf^2 t Wr+8 Bl Gl Gr L Ld Nf^2 t Wr+9 Br Gl Gr L Ld Nf^2 t Wr+8 Gl^2 Gr L Ld Nf^2 t Wr+5 Bl Gr^2 L Ld Nf^2 t Wr+9 Br Gr^2 L Ld Nf^2 t Wr+9 Gl Gr^2 L Ld Nf^2 t Wr+5 Gr^3 L Ld Nf^2 t Wr+9 Bl^2 H Hd L Ld Nf^2 t Wr+21 Bl Br H Hd L Ld Nf^2 t Wr+21 Br^2 H Hd L Ld Nf^2 t Wr+9 Gl^2 H Hd L Ld Nf^2 t Wr+21 Gl Gr H Hd L Ld Nf^2 t Wr+21 Gr^2 H Hd L Ld Nf^2 t Wr+16 Bl H^2 Hd^2 L Ld Nf^2 t Wr+28 Br H^2 Hd^2 L Ld Nf^2 t Wr+14 H^3 Hd^3 L Ld Nf^2 t Wr+dd^3 H^3 L Nf^3 t Wr-Bl e^2 ed Hd L Nf^3 t Wr-Br e^2 ed Hd L Nf^3 t Wr-e^2 ed H Hd^2 L Nf^3 t Wr-Bl e ed^2 H Ld Nf^3 t Wr-2 Br e ed^2 H Ld Nf^3 t Wr-5/2 e ed^2 H^2 Hd Ld Nf^3 t Wr+1/2 d^3 Hd^3 Ld Nf^3 t Wr-Bl e Hd L^2 Ld Nf^3 t Wr-Br e Hd L^2 Ld Nf^3 t Wr-e H Hd^2 L^2 Ld Nf^3 t Wr-Bl ed H L Ld^2 Nf^3 t Wr-2 Br ed H L Ld^2 Nf^3 t Wr-5/2 ed H^2 Hd L Ld^2 Nf^3 t Wr+5/3 dd^3 H^3 L Nf^4 t Wr+10 Bl d dd e Hd L Nf^4 t Wr+12 Br d dd e Hd L Nf^4 t Wr+5 Bl e^2 ed Hd L Nf^4 t Wr+6 Br e^2 ed Hd L Nf^4 t Wr+10 d dd e Gl Hd L Nf^4 t Wr+12 d dd e Gr Hd L Nf^4 t Wr+16 d dd e H Hd^2 L Nf^4 t Wr+8 e^2 ed H Hd^2 L Nf^4 t Wr+10 Bl d dd ed H Ld Nf^4 t Wr+18 Br d dd ed H Ld Nf^4 t Wr+5 Bl e ed^2 H Ld Nf^4 t Wr+9 Br e ed^2 H Ld Nf^4 t Wr+10 d dd ed Gl H Ld Nf^4 t Wr+18 d dd ed Gr H Ld Nf^4 t Wr+23 d dd ed H^2 Hd Ld Nf^4 t Wr+23/2 e ed^2 H^2 Hd Ld Nf^4 t Wr+7/6 d^3 Hd^3 Ld Nf^4 t Wr+1/2 d^2 dd^2 L Ld Nf^4 t Wr+1/4 e^2 ed^2 L Ld Nf^4 t Wr+15 Bl e Hd L^2 Ld Nf^4 t Wr+18 Br e Hd L^2 Ld Nf^4 t Wr+24 e H Hd^2 L^2 Ld Nf^4 t Wr+15 Bl ed H L Ld^2 Nf^4 t Wr+27 Br ed H L Ld^2 Nf^4 t Wr+69/2 ed H^2 Hd L Ld^2 Nf^4 t Wr-1/4 d dd L^2 Ld^2 Nf^4 t Wr-1/4 e ed L^2 Ld^2 Nf^4 t Wr+1/4 L^3 Ld^3 Nf^4 t Wr-3/2 e^2 ed^2 L Ld Nf^5 t Wr-3/2 d dd L^2 Ld^2 Nf^5 t Wr-3/2 e ed L^2 Ld^2 Nf^5 t Wr-3/2 L^3 Ld^3 Nf^5 t Wr+17/2 d^2 dd^2 L Ld Nf^6 t Wr+17 d dd e ed L Ld Nf^6 t Wr+17/4 e^2 ed^2 L Ld Nf^6 t Wr+51/4 d dd L^2 Ld^2 Nf^6 t Wr+51/4 e ed L^2 Ld^2 Nf^6 t Wr+17/4 L^3 Ld^3 Nf^6 t Wr+dd^2 ed H^3 Nf^3 Q t Wr+5 dd^2 ed H^3 Nf^4 Q t Wr+10 Bl d^2 dd Hd Nf^4 Q t Wr+12 Br d^2 dd Hd Nf^4 Q t Wr+10 Bl d e ed Hd Nf^4 Q t Wr+12 Br d e ed Hd Nf^4 Q t Wr+20 d^2 dd Gl Hd Nf^4 Q t Wr+10 d e ed Gl Hd Nf^4 Q t Wr+24 d^2 dd Gr Hd Nf^4 Q t Wr+12 d e ed Gr Hd Nf^4 Q t Wr+16 d^2 dd H Hd^2 Nf^4 Q t Wr+16 d e ed H Hd^2 Nf^4 Q t Wr+30 Bl d Hd L Ld Nf^4 Q t Wr+36 Br d Hd L Ld Nf^4 Q t Wr+30 d Gl Hd L Ld Nf^4 Q t Wr+36 d Gr Hd L Ld Nf^4 Q t Wr+48 d H Hd^2 L Ld Nf^4 Q t Wr-3/2 d e ed^2 Ld Nf^5 Q t Wr-3/2 d ed L Ld^2 Nf^5 Q t Wr+17 d^2 dd ed Ld Nf^6 Q t Wr+17/2 d e ed^2 Ld Nf^6 Q t Wr+51/2 d ed L Ld^2 Nf^6 Q t Wr+Bl dd H L Nf^3 Q^2 t Wr+Br dd H L Nf^3 Q^2 t Wr+dd H^2 Hd L Nf^3 Q^2 t Wr+15 Bl dd H L Nf^4 Q^2 t Wr+18 Br dd H L Nf^4 Q^2 t Wr+30 dd Gl H L Nf^4 Q^2 t Wr+36 dd Gr H L Nf^4 Q^2 t Wr+24 dd H^2 Hd L Nf^4 Q^2 t Wr-1/4 dd e L^2 Nf^4 Q^2 t Wr+45/4 dd e L^2 Nf^6 Q^2 t Wr+Bl ed H Nf^3 Q^3 t Wr+Br ed H Nf^3 Q^3 t Wr+ed H^2 Hd Nf^3 Q^3 t Wr+5 Bl ed H Nf^4 Q^3 t Wr+6 Br ed H Nf^4 Q^3 t Wr+10 ed Gl H Nf^4 Q^3 t Wr+12 ed Gr H Nf^4 Q^3 t Wr+8 ed H^2 Hd Nf^4 Q^3 t Wr+1/4 L^2 Ld Nf^4 Q^3 t Wr+3/2 d dd L Nf^5 Q^3 t Wr+3/2 e ed L Nf^5 Q^3 t Wr+3/2 L^2 Ld Nf^5 Q^3 t Wr+45/2 d dd L Nf^6 Q^3 t Wr+15/2 e ed L Nf^6 Q^3 t Wr+45/4 L^2 Ld Nf^6 Q^3 t Wr-1/4 d ed Nf^3 Q^4 t Wr-1/8 d ed Nf^4 Q^4 t Wr+3/4 d ed Nf^5 Q^4 t Wr+45/8 d ed Nf^6 Q^4 t Wr+1/2 d^2 e Hd^3 Nf^3 Qd t Wr+10 Bl d dd^2 H Nf^4 Qd t Wr+18 Br d dd^2 H Nf^4 Qd t Wr+10 Bl dd e ed H Nf^4 Qd t Wr+18 Br dd e ed H Nf^4 Qd t Wr+20 d dd^2 Gl H Nf^4 Qd t Wr+10 dd e ed Gl H Nf^4 Qd t Wr+36 d dd^2 Gr H Nf^4 Qd t Wr+18 dd e ed Gr H Nf^4 Qd t Wr+23 d dd^2 H^2 Hd Nf^4 Qd t Wr+23 dd e ed H^2 Hd Nf^4 Qd t Wr+7/2 d^2 e Hd^3 Nf^4 Qd t Wr+30 Bl dd H L Ld Nf^4 Qd t Wr+54 Br dd H L Ld Nf^4 Qd t Wr+30 dd Gl H L Ld Nf^4 Qd t Wr+54 dd Gr H L Ld Nf^4 Qd t Wr+69 dd H^2 Hd L Ld Nf^4 Qd t Wr-3/2 dd e^2 ed L Nf^5 Qd t Wr-3/2 dd e L^2 Ld Nf^5 Qd t Wr+17 d dd^2 e L Nf^6 Qd t Wr+17/2 dd e^2 ed L Nf^6 Qd t Wr+51/2 dd e L^2 Ld Nf^6 Qd t Wr+2 Bl^3 Nf^2 Q Qd t Wr+3 Bl^2 Br Nf^2 Q Qd t Wr+5 Bl Br^2 Nf^2 Q Qd t Wr+3 Br^3 Nf^2 Q Qd t Wr+5 Bl^2 Gl Nf^2 Q Qd t Wr+8 Bl Br Gl Nf^2 Q Qd t Wr+5 Br^2 Gl Nf^2 Q Qd t Wr+14 Bl Gl^2 Nf^2 Q Qd t Wr+11 Br Gl^2 Nf^2 Q Qd t Wr+15 Gl^3 Nf^2 Q Qd t Wr+3 Bl^2 Gr Nf^2 Q Qd t Wr+9 Bl Br Gr Nf^2 Q Qd t Wr+9 Br^2 Gr Nf^2 Q Qd t Wr+24 Bl Gl Gr Nf^2 Q Qd t Wr+27 Br Gl Gr Nf^2 Q Qd t Wr+40 Gl^2 Gr Nf^2 Q Qd t Wr+14 Bl Gr^2 Nf^2 Q Qd t Wr+26 Br Gr^2 Nf^2 Q Qd t Wr+45 Gl Gr^2 Nf^2 Q Qd t Wr+28 Gr^3 Nf^2 Q Qd t Wr+9 Bl^2 H Hd Nf^2 Q Qd t Wr+21 Bl Br H Hd Nf^2 Q Qd t Wr+21 Br^2 H Hd Nf^2 Q Qd t Wr+21 Bl Gl H Hd Nf^2 Q Qd t Wr+21 Br Gl H Hd Nf^2 Q Qd t Wr+30 Gl^2 H Hd Nf^2 Q Qd t Wr+21 Bl Gr H Hd Nf^2 Q Qd t Wr+39 Br Gr H Hd Nf^2 Q Qd t Wr+63 Gl Gr H Hd Nf^2 Q Qd t Wr+60 Gr^2 H Hd Nf^2 Q Qd t Wr+16 Bl H^2 Hd^2 Nf^2 Q Qd t Wr+28 Br H^2 Hd^2 Nf^2 Q Qd t Wr+16 Gl H^2 Hd^2 Nf^2 Q Qd t Wr+28 Gr H^2 Hd^2 Nf^2 Q Qd t Wr+14 H^3 Hd^3 Nf^2 Q Qd t Wr+1/2 d^2 dd^2 Nf^4 Q Qd t Wr+1/4 e^2 ed^2 Nf^4 Q Qd t Wr+30 Bl e Hd L Nf^4 Q Qd t Wr+36 Br e Hd L Nf^4 Q Qd t Wr+30 e Gl Hd L Nf^4 Q Qd t Wr+36 e Gr Hd L Nf^4 Q Qd t Wr+48 e H Hd^2 L Nf^4 Q Qd t Wr+30 Bl ed H Ld Nf^4 Q Qd t Wr+54 Br ed H Ld Nf^4 Q Qd t Wr+30 ed Gl H Ld Nf^4 Q Qd t Wr+54 ed Gr H Ld Nf^4 Q Qd t Wr+69 ed H^2 Hd Ld Nf^4 Q Qd t Wr+1/4 L^2 Ld^2 Nf^4 Q Qd t Wr-3/2 e^2 ed^2 Nf^5 Q Qd t Wr-9/2 L^2 Ld^2 Nf^5 Q Qd t Wr+51/2 d^2 dd^2 Nf^6 Q Qd t Wr+34 d dd e ed Nf^6 Q Qd t Wr+17/4 e^2 ed^2 Nf^6 Q Qd t Wr+102 d dd L Ld Nf^6 Q Qd t Wr+51 e ed L Ld Nf^6 Q Qd t Wr+153/4 L^2 Ld^2 Nf^6 Q Qd t Wr+30 Bl d Hd Nf^4 Q^2 Qd t Wr+36 Br d Hd Nf^4 Q^2 Qd t Wr+60 d Gl Hd Nf^4 Q^2 Qd t Wr+72 d Gr Hd Nf^4 Q^2 Qd t Wr+48 d H Hd^2 Nf^4 Q^2 Qd t Wr+51 d ed Ld Nf^6 Q^2 Qd t Wr-1/4 L Nf^3 Q^4 Qd t Wr+1/8 L Nf^4 Q^4 Qd t Wr+9/4 L Nf^5 Q^4 Qd t Wr+135/8 L Nf^6 Q^4 Qd t Wr+Bl d Hd Ld Nf^3 Qd^2 t Wr+2 Br d Hd Ld Nf^3 Qd^2 t Wr+5/2 d H Hd^2 Ld Nf^3 Qd^2 t Wr+15 Bl d Hd Ld Nf^4 Qd^2 t Wr+27 Br d Hd Ld Nf^4 Qd^2 t Wr+30 d Gl Hd Ld Nf^4 Qd^2 t Wr+54 d Gr Hd Ld Nf^4 Qd^2 t Wr+69/2 d H Hd^2 Ld Nf^4 Qd^2 t Wr+1/4 d ed Ld^2 Nf^4 Qd^2 t Wr+75/4 d ed Ld^2 Nf^6 Qd^2 t Wr+30 Bl dd H Nf^4 Q Qd^2 t Wr+54 Br dd H Nf^4 Q Qd^2 t Wr+60 dd Gl H Nf^4 Q Qd^2 t Wr+108 dd Gr H Nf^4 Q Qd^2 t Wr+69 dd H^2 Hd Nf^4 Q Qd^2 t Wr+51 dd e L Nf^6 Q Qd^2 t Wr-1/2 d dd Nf^4 Q^2 Qd^2 t Wr-1/2 e ed Nf^4 Q^2 Qd^2 t Wr+1/2 L Ld Nf^4 Q^2 Qd^2 t Wr+153/2 d dd Nf^6 Q^2 Qd^2 t Wr+51/2 e ed Nf^6 Q^2 Qd^2 t Wr+153/2 L Ld Nf^6 Q^2 Qd^2 t Wr+Bl e Hd Nf^3 Qd^3 t Wr+2 Br e Hd Nf^3 Qd^3 t Wr+5/2 e H Hd^2 Nf^3 Qd^3 t Wr+5 Bl e Hd Nf^4 Qd^3 t Wr+9 Br e Hd Nf^4 Qd^3 t Wr+10 e Gl Hd Nf^4 Qd^3 t Wr+18 e Gr Hd Nf^4 Qd^3 t Wr+23/2 e H Hd^2 Nf^4 Qd^3 t Wr-1/4 L Ld^2 Nf^4 Qd^3 t Wr+5/2 d dd Ld Nf^5 Qd^3 t Wr+5/2 e ed Ld Nf^5 Qd^3 t Wr+5/2 L Ld^2 Nf^5 Qd^3 t Wr+75/2 d dd Ld Nf^6 Qd^3 t Wr+25/2 e ed Ld Nf^6 Qd^3 t Wr+75/4 L Ld^2 Nf^6 Qd^3 t Wr+1/2 Nf^4 Q^3 Qd^3 t Wr+51/2 Nf^6 Q^3 Qd^3 t Wr+1/4 dd e Nf^3 Qd^4 t Wr+1/8 dd e Nf^4 Qd^4 t Wr+5/4 dd e Nf^5 Qd^4 t Wr+75/8 dd e Nf^6 Qd^4 t Wr+1/4 Ld Nf^3 Q Qd^4 t Wr-1/8 Ld Nf^4 Q Qd^4 t Wr+15/4 Ld Nf^5 Q Qd^4 t Wr+225/8 Ld Nf^6 Q Qd^4 t Wr+4 Bl^3 H Hd t^2 Wr+7 Bl^2 Br H Hd t^2 Wr+9 Bl Br^2 H Hd t^2 Wr+7 Br^3 H Hd t^2 Wr+9 Bl Gl^2 H Hd t^2 Wr+7 Br Gl^2 H Hd t^2 Wr+5 Gl^3 H Hd t^2 Wr+16 Bl Gl Gr H Hd t^2 Wr+15 Br Gl Gr H Hd t^2 Wr+16 Gl^2 Gr H Hd t^2 Wr+9 Bl Gr^2 H Hd t^2 Wr+19 Br Gr^2 H Hd t^2 Wr+15 Gl Gr^2 H Hd t^2 Wr+11 Gr^3 H Hd t^2 Wr+5 Bl^2 H^2 Hd^2 t^2 Wr+14 Bl Br H^2 Hd^2 t^2 Wr+14 Br^2 H^2 Hd^2 t^2 Wr+5 Gl^2 H^2 Hd^2 t^2 Wr+14 Gl Gr H^2 Hd^2 t^2 Wr+14 Gr^2 H^2 Hd^2 t^2 Wr+8 Bl H^3 Hd^3 t^2 Wr+14 Br H^3 Hd^3 t^2 Wr+3 H^4 Hd^4 t^2 Wr-d^2 dd^2 H Hd Nf^2 t^2 Wr-1/2 e^2 ed^2 H Hd Nf^2 t^2 Wr+10 Bl^2 e Hd L Nf^2 t^2 Wr+20 Bl Br e Hd L Nf^2 t^2 Wr+13 Br^2 e Hd L Nf^2 t^2 Wr+10 e Gl^2 Hd L Nf^2 t^2 Wr+20 e Gl Gr Hd L Nf^2 t^2 Wr+13 e Gr^2 Hd L Nf^2 t^2 Wr+36 Bl e H Hd^2 L Nf^2 t^2 Wr+47 Br e H Hd^2 L Nf^2 t^2 Wr+28 e H^2 Hd^3 L Nf^2 t^2 Wr+8 Bl^2 ed H Ld Nf^2 t^2 Wr+19 Bl Br ed H Ld Nf^2 t^2 Wr+23 Br^2 ed H Ld Nf^2 t^2 Wr+8 ed Gl^2 H Ld Nf^2 t^2 Wr+19 ed Gl Gr H Ld Nf^2 t^2 Wr+23 ed Gr^2 H Ld Nf^2 t^2 Wr+36 Bl ed H^2 Hd Ld Nf^2 t^2 Wr+72 Br ed H^2 Hd Ld Nf^2 t^2 Wr+44 ed H^3 Hd^2 Ld Nf^2 t^2 Wr+1/4 ed^2 H^2 Ld^2 Nf^2 t^2 Wr-1/4 Bl L^2 Ld^2 Nf^2 t^2 Wr-Br L^2 Ld^2 Nf^2 t^2 Wr-1/2 H Hd L^2 Ld^2 Nf^2 t^2 Wr-3 e^2 ed^2 H Hd Nf^3 t^2 Wr-5/2 e^2 Hd^2 L^2 Nf^3 t^2 Wr-9/2 ed^2 H^2 Ld^2 Nf^3 t^2 Wr-1/2 Bl L^2 Ld^2 Nf^3 t^2 Wr-2 Br L^2 Ld^2 Nf^3 t^2 Wr-9 H Hd L^2 Ld^2 Nf^3 t^2 Wr+19 d^2 dd^2 H Hd Nf^4 t^2 Wr+38 d dd e ed H Hd Nf^4 t^2 Wr+19/2 e^2 ed^2 H Hd Nf^4 t^2 Wr+25/2 e^2 Hd^2 L^2 Nf^4 t^2 Wr+25 Bl d dd L Ld Nf^4 t^2 Wr+32 Br d dd L Ld Nf^4 t^2 Wr+25 Bl e ed L Ld Nf^4 t^2 Wr+32 Br e ed L Ld Nf^4 t^2 Wr+25 d dd Gl L Ld Nf^4 t^2 Wr+32 d dd Gr L Ld Nf^4 t^2 Wr+114 d dd H Hd L Ld Nf^4 t^2 Wr+114 e ed H Hd L Ld Nf^4 t^2 Wr+97/4 ed^2 H^2 Ld^2 Nf^4 t^2 Wr+75/4 Bl L^2 Ld^2 Nf^4 t^2 Wr+24 Br L^2 Ld^2 Nf^4 t^2 Wr+171/2 H Hd L^2 Ld^2 Nf^4 t^2 Wr+10 Bl^2 d Hd Nf^2 Q t^2 Wr+20 Bl Br d Hd Nf^2 Q t^2 Wr+13 Br^2 d Hd Nf^2 Q t^2 Wr+19 Bl d Gl Hd Nf^2 Q t^2 Wr+20 Br d Gl Hd Nf^2 Q t^2 Wr+29 d Gl^2 Hd Nf^2 Q t^2 Wr+20 Bl d Gr Hd Nf^2 Q t^2 Wr+24 Br d Gr Hd Nf^2 Q t^2 Wr+60 d Gl Gr Hd Nf^2 Q t^2 Wr+37 d Gr^2 Hd Nf^2 Q t^2 Wr+36 Bl d H Hd^2 Nf^2 Q t^2 Wr+47 Br d H Hd^2 Nf^2 Q t^2 Wr+36 d Gl H Hd^2 Nf^2 Q t^2 Wr+47 d Gr H Hd^2 Nf^2 Q t^2 Wr+28 d H^2 Hd^3 Nf^2 Q t^2 Wr+9/2 dd^2 H^2 L Nf^3 Q t^2 Wr+61/2 dd^2 H^2 L Nf^4 Q t^2 Wr+50 d e Hd^2 L Nf^4 Q t^2 Wr+25 Bl d ed Ld Nf^4 Q t^2 Wr+32 Br d ed Ld Nf^4 Q t^2 Wr+25 d ed Gl Ld Nf^4 Q t^2 Wr+32 d ed Gr Ld Nf^4 Q t^2 Wr+114 d ed H Hd Ld Nf^4 Q t^2 Wr+1/2 dd ed H^2 Nf^3 Q^2 t^2 Wr+61/2 dd ed H^2 Nf^4 Q^2 t^2 Wr+25 d^2 Hd^2 Nf^4 Q^2 t^2 Wr+Bl L Nf^3 Q^3 t^2 Wr+Br L Nf^3 Q^3 t^2 Wr+15/2 H Hd L Nf^3 Q^3 t^2 Wr+12 Bl L Nf^4 Q^3 t^2 Wr+14 Br L Nf^4 Q^3 t^2 Wr+24 Gl L Nf^4 Q^3 t^2 Wr+28 Gr L Nf^4 Q^3 t^2 Wr+93/2 H Hd L Nf^4 Q^3 t^2 Wr+8 Bl^2 dd H Nf^2 Qd t^2 Wr+19 Bl Br dd H Nf^2 Qd t^2 Wr+23 Br^2 dd H Nf^2 Qd t^2 Wr+20 Bl dd Gl H Nf^2 Qd t^2 Wr+19 Br dd Gl H Nf^2 Qd t^2 Wr+28 dd Gl^2 H Nf^2 Qd t^2 Wr+19 Bl dd Gr H Nf^2 Qd t^2 Wr+44 Br dd Gr H Nf^2 Qd t^2 Wr+57 dd Gl Gr H Nf^2 Qd t^2 Wr+67 dd Gr^2 H Nf^2 Qd t^2 Wr+36 Bl dd H^2 Hd Nf^2 Qd t^2 Wr+72 Br dd H^2 Hd Nf^2 Qd t^2 Wr+36 dd Gl H^2 Hd Nf^2 Qd t^2 Wr+72 dd Gr H^2 Hd Nf^2 Qd t^2 Wr+44 dd H^3 Hd^2 Nf^2 Qd t^2 Wr+11/2 d^2 Hd^2 Ld Nf^3 Qd t^2 Wr+25 Bl dd e L Nf^4 Qd t^2 Wr+32 Br dd e L Nf^4 Qd t^2 Wr+25 dd e Gl L Nf^4 Qd t^2 Wr+32 dd e Gr L Nf^4 Qd t^2 Wr+114 dd e H Hd L Nf^4 Qd t^2 Wr+97 dd ed H^2 Ld Nf^4 Qd t^2 Wr+61/2 d^2 Hd^2 Ld Nf^4 Qd t^2 Wr+50 Bl d dd Nf^4 Q Qd t^2 Wr+64 Br d dd Nf^4 Q Qd t^2 Wr+25 Bl e ed Nf^4 Q Qd t^2 Wr+32 Br e ed Nf^4 Q Qd t^2 Wr+100 d dd Gl Nf^4 Q Qd t^2 Wr+25 e ed Gl Nf^4 Q Qd t^2 Wr+128 d dd Gr Nf^4 Q Qd t^2 Wr+32 e ed Gr Nf^4 Q Qd t^2 Wr+228 d dd H Hd Nf^4 Q Qd t^2 Wr+114 e ed H Hd Nf^4 Q Qd t^2 Wr+75 Bl L Ld Nf^4 Q Qd t^2 Wr+96 Br L Ld Nf^4 Q Qd t^2 Wr+75 Gl L Ld Nf^4 Q Qd t^2 Wr+96 Gr L Ld Nf^4 Q Qd t^2 Wr+342 H Hd L Ld Nf^4 Q Qd t^2 Wr+1/2 dd^2 H^2 Nf^2 Qd^2 t^2 Wr+3/2 d e Hd^2 Nf^3 Qd^2 t^2 Wr+97/2 dd^2 H^2 Nf^4 Qd^2 t^2 Wr+61/2 d e Hd^2 Nf^4 Qd^2 t^2 Wr-1/2 Bl Nf^2 Q^2 Qd^2 t^2 Wr-2 Br Nf^2 Q^2 Qd^2 t^2 Wr-H Hd Nf^2 Q^2 Qd^2 t^2 Wr+75/2 Bl Nf^4 Q^2 Qd^2 t^2 Wr+48 Br Nf^4 Q^2 Qd^2 t^2 Wr+75 Gl Nf^4 Q^2 Qd^2 t^2 Wr+96 Gr Nf^4 Q^2 Qd^2 t^2 Wr+171 H Hd Nf^4 Q^2 Qd^2 t^2 Wr+Bl Ld Nf^3 Qd^3 t^2 Wr+3/2 Br Ld Nf^3 Qd^3 t^2 Wr+27/2 H Hd Ld Nf^3 Qd^3 t^2 Wr+12 Bl Ld Nf^4 Qd^3 t^2 Wr+57/2 Br Ld Nf^4 Qd^3 t^2 Wr+24 Gl Ld Nf^4 Qd^3 t^2 Wr+57 Gr Ld Nf^4 Qd^3 t^2 Wr+183/2 H Hd Ld Nf^4 Qd^3 t^2 Wr+39 Bl d dd H Hd Nf^2 t^3 Wr+50 Br d dd H Hd Nf^2 t^3 Wr+39 Bl e ed H Hd Nf^2 t^3 Wr+50 Br e ed H Hd Nf^2 t^3 Wr+39 d dd Gl H Hd Nf^2 t^3 Wr+50 d dd Gr H Hd Nf^2 t^3 Wr+61 d dd H^2 Hd^2 Nf^2 t^3 Wr+61 e ed H^2 Hd^2 Nf^2 t^3 Wr+9 Bl^2 L Ld Nf^2 t^3 Wr+16 Bl Br L Ld Nf^2 t^3 Wr+11 Br^2 L Ld Nf^2 t^3 Wr+9 Gl^2 L Ld Nf^2 t^3 Wr+16 Gl Gr L Ld Nf^2 t^3 Wr+11 Gr^2 L Ld Nf^2 t^3 Wr+117 Bl H Hd L Ld Nf^2 t^3 Wr+150 Br H Hd L Ld Nf^2 t^3 Wr+185 H^2 Hd^2 L Ld Nf^2 t^3 Wr-e^2 ed Hd L Nf^3 t^3 Wr-3/2 e ed^2 H Ld Nf^3 t^3 Wr-e Hd L^2 Ld Nf^3 t^3 Wr-3/2 ed H L Ld^2 Nf^3 t^3 Wr+52 d dd e Hd L Nf^4 t^3 Wr+26 e^2 ed Hd L Nf^4 t^3 Wr+63 d dd ed H Ld Nf^4 t^3 Wr+63/2 e ed^2 H Ld Nf^4 t^3 Wr+78 e Hd L^2 Ld Nf^4 t^3 Wr+189/2 ed H L Ld^2 Nf^4 t^3 Wr+52 d^2 dd Hd Nf^4 Q t^3 Wr+52 d e ed Hd Nf^4 Q t^3 Wr+156 d Hd L Ld Nf^4 Q t^3 Wr+dd H L Nf^3 Q^2 t^3 Wr+78 dd H L Nf^4 Q^2 t^3 Wr+ed H Nf^3 Q^3 t^3 Wr+26 ed H Nf^4 Q^3 t^3 Wr+63 d dd^2 H Nf^4 Qd t^3 Wr+63 dd e ed H Nf^4 Qd t^3 Wr+189 dd H L Ld Nf^4 Qd t^3 Wr+9 Bl^2 Nf^2 Q Qd t^3 Wr+16 Bl Br Nf^2 Q Qd t^3 Wr+11 Br^2 Nf^2 Q Qd t^3 Wr+16 Bl Gl Nf^2 Q Qd t^3 Wr+16 Br Gl Nf^2 Q Qd t^3 Wr+25 Gl^2 Nf^2 Q Qd t^3 Wr+16 Bl Gr Nf^2 Q Qd t^3 Wr+22 Br Gr Nf^2 Q Qd t^3 Wr+48 Gl Gr Nf^2 Q Qd t^3 Wr+33 Gr^2 Nf^2 Q Qd t^3 Wr+117 Bl H Hd Nf^2 Q Qd t^3 Wr+150 Br H Hd Nf^2 Q Qd t^3 Wr+117 Gl H Hd Nf^2 Q Qd t^3 Wr+150 Gr H Hd Nf^2 Q Qd t^3 Wr+185 H^2 Hd^2 Nf^2 Q Qd t^3 Wr+156 e Hd L Nf^4 Q Qd t^3 Wr+189 ed H Ld Nf^4 Q Qd t^3 Wr+156 d Hd Nf^4 Q^2 Qd t^3 Wr+3/2 d Hd Ld Nf^3 Qd^2 t^3 Wr+189/2 d Hd Ld Nf^4 Qd^2 t^3 Wr+189 dd H Nf^4 Q Qd^2 t^3 Wr+3/2 e Hd Nf^3 Qd^3 t^3 Wr+63/2 e Hd Nf^4 Qd^3 t^3 Wr+10 Bl^2 H Hd t^4 Wr+19 Bl Br H Hd t^4 Wr+13 Br^2 H Hd t^4 Wr+10 Gl^2 H Hd t^4 Wr+19 Gl Gr H Hd t^4 Wr+13 Gr^2 H Hd t^4 Wr+45 Bl H^2 Hd^2 t^4 Wr+61 Br H^2 Hd^2 t^4 Wr+39 H^3 Hd^3 t^4 Wr+22 Bl e Hd L Nf^2 t^4 Wr+25 Br e Hd L Nf^2 t^4 Wr+113 e H Hd^2 L Nf^2 t^4 Wr+22 Bl ed H Ld Nf^2 t^4 Wr+34 Br ed H Ld Nf^2 t^4 Wr+146 ed H^2 Hd Ld Nf^2 t^4 Wr+L^2 Ld^2 Nf^2 t^4 Wr+28 d dd L Ld Nf^4 t^4 Wr+28 e ed L Ld Nf^4 t^4 Wr+21 L^2 Ld^2 Nf^4 t^4 Wr+22 Bl d Hd Nf^2 Q t^4 Wr+25 Br d Hd Nf^2 Q t^4 Wr+22 d Gl Hd Nf^2 Q t^4 Wr+25 d Gr Hd Nf^2 Q t^4 Wr+113 d H Hd^2 Nf^2 Q t^4 Wr+28 d ed Ld Nf^4 Q t^4 Wr+1/2 L Nf^3 Q^3 t^4 Wr+25/2 L Nf^4 Q^3 t^4 Wr+22 Bl dd H Nf^2 Qd t^4 Wr+34 Br dd H Nf^2 Qd t^4 Wr+22 dd Gl H Nf^2 Qd t^4 Wr+34 dd Gr H Nf^2 Qd t^4 Wr+146 dd H^2 Hd Nf^2 Qd t^4 Wr+28 dd e L Nf^4 Qd t^4 Wr+56 d dd Nf^4 Q Qd t^4 Wr+28 e ed Nf^4 Q Qd t^4 Wr+84 L Ld Nf^4 Q Qd t^4 Wr+2 Nf^2 Q^2 Qd^2 t^4 Wr+42 Nf^4 Q^2 Qd^2 t^4 Wr+Ld Nf^3 Qd^3 t^4 Wr+20 Ld Nf^4 Qd^3 t^4 Wr+34 d dd H Hd Nf^2 t^5 Wr+34 e ed H Hd Nf^2 t^5 Wr+3 Bl L Ld Nf^2 t^5 Wr+3 Br L Ld Nf^2 t^5 Wr+102 H Hd L Ld Nf^2 t^5 Wr+3 Bl Nf^2 Q Qd t^5 Wr+3 Br Nf^2 Q Qd t^5 Wr+3 Gl Nf^2 Q Qd t^5 Wr+3 Gr Nf^2 Q Qd t^5 Wr+102 H Hd Nf^2 Q Qd t^5 Wr+3 Bl H Hd t^6 Wr+4 Br H Hd t^6 Wr+30 H^2 Hd^2 t^6 Wr+3 e Hd L Nf^2 t^6 Wr+4 ed H Ld Nf^2 t^6 Wr+3 d Hd Nf^2 Q t^6 Wr+4 dd H Nf^2 Qd t^6 Wr+Bl d dd^2 H^2 Nf^4 u Wr+2 Br d dd^2 H^2 Nf^4 u Wr+Bl dd e ed H^2 Nf^4 u Wr+2 Br dd e ed H^2 Nf^4 u Wr+2 d dd^2 Gl H^2 Nf^4 u Wr+dd e ed Gl H^2 Nf^4 u Wr+4 d dd^2 Gr H^2 Nf^4 u Wr+2 dd e ed Gr H^2 Nf^4 u Wr+d dd^2 H^3 Hd Nf^4 u Wr+dd e ed H^3 Hd Nf^4 u Wr+Br d^2 e Hd^2 Nf^4 u Wr+2 d^2 e Gr Hd^2 Nf^4 u Wr+2 Bl dd H^2 L Ld Nf^4 u Wr+4 Br dd H^2 L Ld Nf^4 u Wr+2 dd Gl H^2 L Ld Nf^4 u Wr+4 dd Gr H^2 L Ld Nf^4 u Wr+3 dd H^3 Hd L Ld Nf^4 u Wr-1/2 d^2 Hd L Ld^2 Nf^5 u Wr+2 d dd^2 e H L Nf^6 u Wr+dd e^2 ed H L Nf^6 u Wr+d^3 dd Hd Ld Nf^6 u Wr+d^2 e ed Hd Ld Nf^6 u Wr+3 dd e H L^2 Ld Nf^6 u Wr+3/2 d^2 Hd L Ld^2 Nf^6 u Wr+Bl^2 Br H Nf^2 Q u Wr+Br^3 H Nf^2 Q u Wr+2 Bl Br Gl H Nf^2 Q u Wr+3 Br Gl^2 H Nf^2 Q u Wr+Bl^2 Gr H Nf^2 Q u Wr+Bl Br Gr H Nf^2 Q u Wr+2 Br^2 Gr H Nf^2 Q u Wr+6 Bl Gl Gr H Nf^2 Q u Wr+3 Br Gl Gr H Nf^2 Q u Wr+10 Gl^2 Gr H Nf^2 Q u Wr+Bl Gr^2 H Nf^2 Q u Wr+5 Br Gr^2 H Nf^2 Q u Wr+5 Gl Gr^2 H Nf^2 Q u Wr+5 Gr^3 H Nf^2 Q u Wr+2 Bl Br H^2 Hd Nf^2 Q u Wr+2 Br Gl H^2 Hd Nf^2 Q u Wr+2 Bl Gr H^2 Hd Nf^2 Q u Wr+2 Br Gr H^2 Hd Nf^2 Q u Wr+6 Gl Gr H^2 Hd Nf^2 Q u Wr+2 Gr^2 H^2 Hd Nf^2 Q u Wr+2 Br H^3 Hd^2 Nf^2 Q u Wr+2 Gr H^3 Hd^2 Nf^2 Q u Wr+3 Bl Br e L Nf^4 Q u Wr+3 Br e Gl L Nf^4 Q u Wr+3 Bl e Gr L Nf^4 Q u Wr+2 Br e Gr L Nf^4 Q u Wr+9 e Gl Gr L Nf^4 Q u Wr+2 e Gr^2 L Nf^4 Q u Wr+6 Br e H Hd L Nf^4 Q u Wr+6 e Gr H Hd L Nf^4 Q u Wr+2 Bl ed H^2 Ld Nf^4 Q u Wr+4 Br ed H^2 Ld Nf^4 Q u Wr+2 ed Gl H^2 Ld Nf^4 Q u Wr+4 ed Gr H^2 Ld Nf^4 Q u Wr+3 ed H^3 Hd Ld Nf^4 Q u Wr-1/2 e^2 ed^2 H Nf^5 Q u Wr-3/2 H L^2 Ld^2 Nf^5 Q u Wr+3 d^2 dd^2 H Nf^6 Q u Wr+4 d dd e ed H Nf^6 Q u Wr+1/2 e^2 ed^2 H Nf^6 Q u Wr+12 d dd H L Ld Nf^6 Q u Wr+6 e ed H L Ld Nf^6 Q u Wr+9/2 H L^2 Ld^2 Nf^6 Q u Wr-1/2 d Gl Gr Nf^3 Q^2 u Wr+3 Bl Br d Nf^4 Q^2 u Wr+6 Br d Gl Nf^4 Q^2 u Wr+6 Bl d Gr Nf^4 Q^2 u Wr+4 Br d Gr Nf^4 Q^2 u Wr+39/2 d Gl Gr Nf^4 Q^2 u Wr+6 d Gr^2 Nf^4 Q^2 u Wr+6 Br d H Hd Nf^4 Q^2 u Wr+12 d Gr H Hd Nf^4 Q^2 u Wr+6 d ed H Ld Nf^6 Q^2 u Wr+Bl^2 d Ld Nf^4 Qd u Wr+2 Bl Br d Ld Nf^4 Qd u Wr+2 Br^2 d Ld Nf^4 Qd u Wr+4 Bl d Gl Ld Nf^4 Qd u Wr+4 Br d Gl Ld Nf^4 Qd u Wr+6 d Gl^2 Ld Nf^4 Qd u Wr+4 Bl d Gr Ld Nf^4 Qd u Wr+8 Br d Gr Ld Nf^4 Qd u Wr+12 d Gl Gr Ld Nf^4 Qd u Wr+12 d Gr^2 Ld Nf^4 Qd u Wr+3 Bl d H Hd Ld Nf^4 Qd u Wr+6 Br d H Hd Ld Nf^4 Qd u Wr+6 d Gl H Hd Ld Nf^4 Qd u Wr+12 d Gr H Hd Ld Nf^4 Qd u Wr+4 d H^2 Hd^2 Ld Nf^4 Qd u Wr-1/2 d ed H Ld^2 Nf^5 Qd u Wr+3 d^2 dd e Hd Nf^6 Qd u Wr+d e^2 ed Hd Nf^6 Qd u Wr+6 d e Hd L Ld Nf^6 Qd u Wr+9/2 d ed H Ld^2 Nf^6 Qd u Wr+4 Bl dd H^2 Nf^4 Q Qd u Wr+8 Br dd H^2 Nf^4 Q Qd u Wr+8 dd Gl H^2 Nf^4 Q Qd u Wr+16 dd Gr H^2 Nf^4 Q Qd u Wr+6 dd H^3 Hd Nf^4 Q Qd u Wr+12 dd e H L Nf^6 Q Qd u Wr+9 d^2 Hd Ld Nf^6 Q Qd u Wr+18 d dd H Nf^6 Q^2 Qd u Wr+6 e ed H Nf^6 Q^2 Qd u Wr+18 H L Ld Nf^6 Q^2 Qd u Wr+1/2 Bl^2 e Nf^3 Qd^2 u Wr+Br^2 e Nf^3 Qd^2 u Wr+e Gr^2 Nf^3 Qd^2 u Wr+1/2 Bl e H Hd Nf^3 Qd^2 u Wr+e H^2 Hd^2 Nf^3 Qd^2 u Wr+1/2 Bl^2 e Nf^4 Qd^2 u Wr+Bl Br e Nf^4 Qd^2 u Wr+Br^2 e Nf^4 Qd^2 u Wr+2 Bl e Gl Nf^4 Qd^2 u Wr+2 Br e Gl Nf^4 Qd^2 u Wr+3 e Gl^2 Nf^4 Qd^2 u Wr+2 Bl e Gr Nf^4 Qd^2 u Wr+4 Br e Gr Nf^4 Qd^2 u Wr+6 e Gl Gr Nf^4 Qd^2 u Wr+6 e Gr^2 Nf^4 Qd^2 u Wr+3/2 Bl e H Hd Nf^4 Qd^2 u Wr+3 Br e H Hd Nf^4 Qd^2 u Wr+3 e Gl H Hd Nf^4 Qd^2 u Wr+6 e Gr H Hd Nf^4 Qd^2 u Wr+2 e H^2 Hd^2 Nf^4 Qd^2 u Wr+1/4 H L Ld^2 Nf^4 Qd^2 u Wr+1/2 e^2 Hd L Nf^5 Qd^2 u Wr+1/2 d dd H Ld Nf^5 Qd^2 u Wr+1/2 e ed H Ld Nf^5 Qd^2 u Wr+3/2 e^2 Hd L Nf^6 Qd^2 u Wr+27/2 d dd H Ld Nf^6 Qd^2 u Wr+9/2 e ed H Ld Nf^6 Qd^2 u Wr+27/4 H L Ld^2 Nf^6 Qd^2 u Wr+d e Hd Nf^5 Q Qd^2 u Wr+9 d e Hd Nf^6 Q Qd^2 u Wr+9 H Nf^6 Q^3 Qd^2 u Wr+1/2 dd e H Nf^5 Qd^3 u Wr+9/2 dd e H Nf^6 Qd^3 u Wr+3/2 H Ld Nf^5 Q Qd^3 u Wr+27/2 H Ld Nf^6 Q Qd^3 u Wr+2 Bl^2 dd H^2 Nf^2 t u Wr+5 Bl Br dd H^2 Nf^2 t u Wr+5 Br^2 dd H^2 Nf^2 t u Wr+5 Bl dd Gl H^2 Nf^2 t u Wr+5 Br dd Gl H^2 Nf^2 t u Wr+7 dd Gl^2 H^2 Nf^2 t u Wr+5 Bl dd Gr H^2 Nf^2 t u Wr+9 Br dd Gr H^2 Nf^2 t u Wr+15 dd Gl Gr H^2 Nf^2 t u Wr+14 dd Gr^2 H^2 Nf^2 t u Wr+4 Bl dd H^3 Hd Nf^2 t u Wr+7 Br dd H^3 Hd Nf^2 t u Wr+4 dd Gl H^3 Hd Nf^2 t u Wr+7 dd Gr H^3 Hd Nf^2 t u Wr+3 dd H^4 Hd^2 Nf^2 t u Wr+Bl d^2 Hd Ld Nf^3 t u Wr+Br d^2 Hd Ld Nf^3 t u Wr+d^2 H Hd^2 Ld Nf^3 t u Wr+10 Bl dd e H L Nf^4 t u Wr+12 Br dd e H L Nf^4 t u Wr+10 dd e Gl H L Nf^4 t u Wr+12 dd e Gr H L Nf^4 t u Wr+16 dd e H^2 Hd L Nf^4 t u Wr-1/4 dd e^2 L^2 Nf^4 t u Wr+10 dd ed H^3 Ld Nf^4 t u Wr+5 Bl d^2 Hd Ld Nf^4 t u Wr+6 Br d^2 Hd Ld Nf^4 t u Wr+10 d^2 Gl Hd Ld Nf^4 t u Wr+12 d^2 Gr Hd Ld Nf^4 t u Wr+8 d^2 H Hd^2 Ld Nf^4 t u Wr-1/4 d^2 ed Ld^2 Nf^4 t u Wr-3/2 dd e^2 L^2 Nf^5 t u Wr+15/4 dd e^2 L^2 Nf^6 t u Wr+17/4 d^2 ed Ld^2 Nf^6 t u Wr+20 Bl d dd H Nf^4 Q t u Wr+24 Br d dd H Nf^4 Q t u Wr+10 Bl e ed H Nf^4 Q t u Wr+12 Br e ed H Nf^4 Q t u Wr+40 d dd Gl H Nf^4 Q t u Wr+10 e ed Gl H Nf^4 Q t u Wr+48 d dd Gr H Nf^4 Q t u Wr+12 e ed Gr H Nf^4 Q t u Wr+32 d dd H^2 Hd Nf^4 Q t u Wr+16 e ed H^2 Hd Nf^4 Q t u Wr+30 Bl H L Ld Nf^4 Q t u Wr+36 Br H L Ld Nf^4 Q t u Wr+30 Gl H L Ld Nf^4 Q t u Wr+36 Gr H L Ld Nf^4 Q t u Wr+48 H^2 Hd L Ld Nf^4 Q t u Wr-3/2 e^2 ed L Nf^5 Q t u Wr-3/2 e L^2 Ld Nf^5 Q t u Wr+30 d dd e L Nf^6 Q t u Wr+15/2 e^2 ed L Nf^6 Q t u Wr+45/2 e L^2 Ld Nf^6 Q t u Wr-1/2 d^2 dd Nf^4 Q^2 t u Wr+45/2 d^2 dd Nf^6 Q^2 t u Wr+15 d e ed Nf^6 Q^2 t u Wr+45 d L Ld Nf^6 Q^2 t u Wr+10 dd^2 H^3 Nf^4 Qd t u Wr+10 Bl d e Hd Nf^4 Qd t u Wr+12 Br d e Hd Nf^4 Qd t u Wr+20 d e Gl Hd Nf^4 Qd t u Wr+24 d e Gr Hd Nf^4 Qd t u Wr+16 d e H Hd^2 Nf^4 Qd t u Wr+3/2 d^2 dd Ld Nf^5 Qd t u Wr-3/2 d L Ld^2 Nf^5 Qd t u Wr+51/2 d^2 dd Ld Nf^6 Qd t u Wr+17 d e ed Ld Nf^6 Qd t u Wr+51/2 d L Ld^2 Nf^6 Qd t u Wr+30 Bl H Nf^4 Q^2 Qd t u Wr+36 Br H Nf^4 Q^2 Qd t u Wr+60 Gl H Nf^4 Q^2 Qd t u Wr+72 Gr H Nf^4 Q^2 Qd t u Wr+48 H^2 Hd Nf^4 Q^2 Qd t u Wr+45 e L Nf^6 Q^2 Qd t u Wr+45 d Nf^6 Q^3 Qd t u Wr+Bl H Ld Nf^3 Qd^2 t u Wr+2 Br H Ld Nf^3 Qd^2 t u Wr+5/2 H^2 Hd Ld Nf^3 Qd^2 t u Wr-1/4 e^2 ed Nf^4 Qd^2 t u Wr+15 Bl H Ld Nf^4 Qd^2 t u Wr+27 Br H Ld Nf^4 Qd^2 t u Wr+30 Gl H Ld Nf^4 Qd^2 t u Wr+54 Gr H Ld Nf^4 Qd^2 t u Wr+69/2 H^2 Hd Ld Nf^4 Qd^2 t u Wr+3/2 d dd e Nf^5 Qd^2 t u Wr+3/2 e L Ld Nf^5 Qd^2 t u Wr+51/2 d dd e Nf^6 Qd^2 t u Wr+17/4 e^2 ed Nf^6 Qd^2 t u Wr+51/2 e L Ld Nf^6 Qd^2 t u Wr+3/2 d Ld Nf^5 Q Qd^2 t u Wr+153/2 d Ld Nf^6 Q Qd^2 t u Wr+3/2 e Nf^5 Q Qd^3 t u Wr+51/2 e Nf^6 Q Qd^3 t u Wr+3/2 d^2 e Hd^2 Nf^3 t^2 u Wr+23 d dd^2 H^2 Nf^4 t^2 u Wr+23 dd e ed H^2 Nf^4 t^2 u Wr+19/2 d^2 e Hd^2 Nf^4 t^2 u Wr+61 dd H^2 L Ld Nf^4 t^2 u Wr+10 Bl^2 H Nf^2 Q t^2 u Wr+20 Bl Br H Nf^2 Q t^2 u Wr+13 Br^2 H Nf^2 Q t^2 u Wr+19 Bl Gl H Nf^2 Q t^2 u Wr+20 Br Gl H Nf^2 Q t^2 u Wr+29 Gl^2 H Nf^2 Q t^2 u Wr+20 Bl Gr H Nf^2 Q t^2 u Wr+24 Br Gr H Nf^2 Q t^2 u Wr+60 Gl Gr H Nf^2 Q t^2 u Wr+37 Gr^2 H Nf^2 Q t^2 u Wr+36 Bl H^2 Hd Nf^2 Q t^2 u Wr+47 Br H^2 Hd Nf^2 Q t^2 u Wr+36 Gl H^2 Hd Nf^2 Q t^2 u Wr+47 Gr H^2 Hd Nf^2 Q t^2 u Wr+28 H^3 Hd^2 Nf^2 Q t^2 u Wr+24 Bl e L Nf^4 Q t^2 u Wr+28 Br e L Nf^4 Q t^2 u Wr+24 e Gl L Nf^4 Q t^2 u Wr+28 e Gr L Nf^4 Q t^2 u Wr+93 e H Hd L Nf^4 Q t^2 u Wr+61 ed H^2 Ld Nf^4 Q t^2 u Wr+24 Bl d Nf^4 Q^2 t^2 u Wr+28 Br d Nf^4 Q^2 t^2 u Wr+48 d Gl Nf^4 Q^2 t^2 u Wr+56 d Gr Nf^4 Q^2 t^2 u Wr+93 d H Hd Nf^4 Q^2 t^2 u Wr+25 Bl d Ld Nf^4 Qd t^2 u Wr+32 Br d Ld Nf^4 Qd t^2 u Wr+50 d Gl Ld Nf^4 Qd t^2 u Wr+64 d Gr Ld Nf^4 Qd t^2 u Wr+114 d H Hd Ld Nf^4 Qd t^2 u Wr+122 dd H^2 Nf^4 Q Qd t^2 u Wr+1/2 Bl e Nf^3 Qd^2 t^2 u Wr+Br e Nf^3 Qd^2 t^2 u Wr+3 e H Hd Nf^3 Qd^2 t^2 u Wr+25/2 Bl e Nf^4 Qd^2 t^2 u Wr+16 Br e Nf^4 Qd^2 t^2 u Wr+25 e Gl Nf^4 Qd^2 t^2 u Wr+32 e Gr Nf^4 Qd^2 t^2 u Wr+57 e H Hd Nf^4 Qd^2 t^2 u Wr+21 Bl dd H^2 Nf^2 t^3 u Wr+27 Br dd H^2 Nf^2 t^3 u Wr+21 dd Gl H^2 Nf^2 t^3 u Wr+27 dd Gr H^2 Nf^2 t^3 u Wr+43 dd H^3 Hd Nf^2 t^3 u Wr+d^2 Hd Ld Nf^3 t^3 u Wr+52 dd e H L Nf^4 t^3 u Wr+26 d^2 Hd Ld Nf^4 t^3 u Wr+104 d dd H Nf^4 Q t^3 u Wr+52 e ed H Nf^4 Q t^3 u Wr+156 H L Ld Nf^4 Q t^3 u Wr+52 d e Hd Nf^4 Qd t^3 u Wr+156 H Nf^4 Q^2 Qd t^3 u Wr+3/2 H Ld Nf^3 Qd^2 t^3 u Wr+189/2 H Ld Nf^4 Qd^2 t^3 u Wr+22 Bl H Nf^2 Q t^4 u Wr+25 Br H Nf^2 Q t^4 u Wr+22 Gl H Nf^2 Q t^4 u Wr+25 Gr H Nf^2 Q t^4 u Wr+113 H^2 Hd Nf^2 Q t^4 u Wr+25 e L Nf^4 Q t^4 u Wr+25 d Nf^4 Q^2 t^4 u Wr+28 d Ld Nf^4 Qd t^4 u Wr+e Nf^3 Qd^2 t^4 u Wr+14 e Nf^4 Qd^2 t^4 u Wr+17 dd H^2 Nf^2 t^5 u Wr+3 H Nf^2 Q t^6 u Wr+Br d e H Hd Nf^4 u^2 Wr+2 d e Gr H Hd Nf^4 u^2 Wr-1/2 d^2 dd H Ld Nf^4 u^2 Wr-1/2 d H L Ld^2 Nf^5 u^2 Wr+3/2 d^2 dd H Ld Nf^6 u^2 Wr+d e ed H Ld Nf^6 u^2 Wr+3/2 d H L Ld^2 Nf^6 u^2 Wr+2 Br H^2 Nf^4 Q^2 u^2 Wr+4 Gr H^2 Nf^4 Q^2 u^2 Wr+Bl H^2 Ld Nf^3 Qd u^2 Wr-2 Br H^2 Ld Nf^3 Qd u^2 Wr-3/2 H^3 Hd Ld Nf^3 Qd u^2 Wr-1/2 e^2 ed H Nf^4 Qd u^2 Wr+Bl H^2 Ld Nf^4 Qd u^2 Wr+2 Br H^2 Ld Nf^4 Qd u^2 Wr+2 Gl H^2 Ld Nf^4 Qd u^2 Wr+4 Gr H^2 Ld Nf^4 Qd u^2 Wr+3/2 H^3 Hd Ld Nf^4 Qd u^2 Wr+3 d dd e H Nf^6 Qd u^2 Wr+1/2 e^2 ed H Nf^6 Qd u^2 Wr+3 e H L Ld Nf^6 Qd u^2 Wr+9 d H Ld Nf^6 Q Qd u^2 Wr+1/2 e H Nf^5 Q Qd^2 u^2 Wr+9/2 e H Nf^6 Q Qd^2 u^2 Wr+Bl d H Ld Nf^3 t u^2 Wr+Br d H Ld Nf^3 t u^2 Wr+d H^2 Hd Ld Nf^3 t u^2 Wr+5 Bl d H Ld Nf^4 t u^2 Wr+6 Br d H Ld Nf^4 t u^2 Wr+10 d Gl H Ld Nf^4 t u^2 Wr+12 d Gr H Ld Nf^4 t u^2 Wr+8 d H^2 Hd Ld Nf^4 t u^2 Wr+3/2 d e L Ld Nf^5 t u^2 Wr+15/2 d e L Ld Nf^6 t u^2 Wr+7 dd H^3 Nf^4 Q t u^2 Wr+1/4 d^2 Ld Nf^4 Q t u^2 Wr+3/2 d^2 Ld Nf^5 Q t u^2 Wr+45/4 d^2 Ld Nf^6 Q t u^2 Wr+Bl e H Nf^3 Qd t u^2 Wr+Br e H Nf^3 Qd t u^2 Wr+e H^2 Hd Nf^3 Qd t u^2 Wr+5 Bl e H Nf^4 Qd t u^2 Wr+6 Br e H Nf^4 Qd t u^2 Wr+10 e Gl H Nf^4 Qd t u^2 Wr+12 e Gr H Nf^4 Qd t u^2 Wr+8 e H^2 Hd Nf^4 Qd t u^2 Wr+1/4 e^2 L Nf^4 Qd t u^2 Wr+15/4 e^2 L Nf^6 Qd t u^2 Wr+3/2 d e Nf^5 Q Qd t u^2 Wr+45/2 d e Nf^6 Q Qd t u^2 Wr+5/2 d e H Hd Nf^3 t^2 u^2 Wr+31/2 d e H Hd Nf^4 t^2 u^2 Wr+25 H^2 Nf^4 Q^2 t^2 u^2 Wr+11/2 H^2 Ld Nf^3 Qd t^2 u^2 Wr+61/2 H^2 Ld Nf^4 Qd t^2 u^2 Wr+d H Ld Nf^3 t^3 u^2 Wr+26 d H Ld Nf^4 t^3 u^2 Wr+e H Nf^3 Qd t^3 u^2 Wr+26 e H Nf^4 Qd t^3 u^2 Wr-1/3 Br e H^2 Nf^2 u^3 Wr+1/3 e Gr H^2 Nf^2 u^3 Wr+1/3 Br e H^2 Nf^4 u^3 Wr+2/3 e Gr H^2 Nf^4 u^3 Wr-2/3 H^3 Ld Nf^2 t u^3 Wr+1/2 H^3 Ld Nf^3 t u^3 Wr+7/6 H^3 Ld Nf^4 t u^3 Wr+1/3 e H^2 Nf^2 t^2 u^3 Wr+3/2 e H^2 Nf^3 t^2 u^3 Wr+19/6 e H^2 Nf^4 t^2 u^3 Wr+Br dd^2 ed H^2 Nf^3 ud Wr+1/2 dd^2 ed H^3 Hd Nf^3 ud Wr+3 Br dd^2 ed H^2 Nf^4 ud Wr+6 dd^2 ed Gr H^2 Nf^4 ud Wr+3/2 dd^2 ed H^3 Hd Nf^4 ud Wr+Bl d^2 dd Hd^2 Nf^4 ud Wr+2 Br d^2 dd Hd^2 Nf^4 ud Wr+Bl d e ed Hd^2 Nf^4 ud Wr+2 Br d e ed Hd^2 Nf^4 ud Wr+2 d^2 dd Gl Hd^2 Nf^4 ud Wr+d e ed Gl Hd^2 Nf^4 ud Wr+4 d^2 dd Gr Hd^2 Nf^4 ud Wr+2 d e ed Gr Hd^2 Nf^4 ud Wr+d^2 dd H Hd^3 Nf^4 ud Wr+d e ed H Hd^3 Nf^4 ud Wr+2 Bl d Hd^2 L Ld Nf^4 ud Wr+4 Br d Hd^2 L Ld Nf^4 ud Wr+2 d Gl Hd^2 L Ld Nf^4 ud Wr+4 d Gr Hd^2 L Ld Nf^4 ud Wr+3 d H Hd^3 L Ld Nf^4 ud Wr+1/4 dd^2 H L^2 Ld Nf^4 ud Wr+1/2 d dd^3 H L Nf^5 ud Wr+1/2 dd^2 e ed H L Nf^5 ud Wr-1/2 d e ed^2 Hd Ld Nf^5 ud Wr+3/2 dd^2 H L^2 Ld Nf^5 ud Wr-1/2 d ed Hd L Ld^2 Nf^5 ud Wr+3/2 d dd^3 H L Nf^6 ud Wr+3/2 dd^2 e ed H L Nf^6 ud Wr+3 d^2 dd ed Hd Ld Nf^6 ud Wr+3/2 d e ed^2 Hd Ld Nf^6 ud Wr+9/4 dd^2 H L^2 Ld Nf^6 ud Wr+9/2 d ed Hd L Ld^2 Nf^6 ud Wr+Bl^2 dd L Nf^4 Q ud Wr+2 Bl Br dd L Nf^4 Q ud Wr+2 Br^2 dd L Nf^4 Q ud Wr+4 Bl dd Gl L Nf^4 Q ud Wr+4 Br dd Gl L Nf^4 Q ud Wr+6 dd Gl^2 L Nf^4 Q ud Wr+4 Bl dd Gr L Nf^4 Q ud Wr+8 Br dd Gr L Nf^4 Q ud Wr+12 dd Gl Gr L Nf^4 Q ud Wr+12 dd Gr^2 L Nf^4 Q ud Wr+3 Bl dd H Hd L Nf^4 Q ud Wr+6 Br dd H Hd L Nf^4 Q ud Wr+6 dd Gl H Hd L Nf^4 Q ud Wr+12 dd Gr H Hd L Nf^4 Q ud Wr+4 dd H^2 Hd^2 L Nf^4 Q ud Wr+1/2 d dd^2 ed H Nf^5 Q ud Wr-1/2 dd e ed^2 H Nf^5 Q ud Wr+9/2 d dd^2 ed H Nf^6 Q ud Wr+3/2 dd e ed^2 H Nf^6 Q ud Wr+3 dd e Hd L^2 Nf^6 Q ud Wr+9 dd ed H L Ld Nf^6 Q ud Wr-1/2 Bl^2 ed Nf^3 Q^2 ud Wr+Bl Br ed Nf^3 Q^2 ud Wr-Br^2 ed Nf^3 Q^2 ud Wr-ed Gl^2 Nf^3 Q^2 ud Wr+1/2 Bl ed H Hd Nf^3 Q^2 ud Wr-Br ed H Hd Nf^3 Q^2 ud Wr-ed H^2 Hd^2 Nf^3 Q^2 ud Wr+1/2 Bl^2 ed Nf^4 Q^2 ud Wr+Bl Br ed Nf^4 Q^2 ud Wr+Br^2 ed Nf^4 Q^2 ud Wr+2 Bl ed Gl Nf^4 Q^2 ud Wr+2 Br ed Gl Nf^4 Q^2 ud Wr+3 ed Gl^2 Nf^4 Q^2 ud Wr+2 Bl ed Gr Nf^4 Q^2 ud Wr+4 Br ed Gr Nf^4 Q^2 ud Wr+6 ed Gl Gr Nf^4 Q^2 ud Wr+6 ed Gr^2 Nf^4 Q^2 ud Wr+3/2 Bl ed H Hd Nf^4 Q^2 ud Wr+3 Br ed H Hd Nf^4 Q^2 ud Wr+3 ed Gl H Hd Nf^4 Q^2 ud Wr+6 ed Gr H Hd Nf^4 Q^2 ud Wr+2 ed H^2 Hd^2 Nf^4 Q^2 ud Wr+1/4 ed^2 H Ld Nf^4 Q^2 ud Wr-1/2 Hd L^2 Ld Nf^4 Q^2 ud Wr-3/2 ed^2 H Ld Nf^5 Q^2 ud Wr+9 d dd Hd L Nf^6 Q^2 ud Wr+3 e ed Hd L Nf^6 Q^2 ud Wr+9/4 ed^2 H Ld Nf^6 Q^2 ud Wr+9/2 Hd L^2 Ld Nf^6 Q^2 ud Wr+3 d ed Hd Nf^6 Q^3 ud Wr+2 Bl^2 Br Hd Nf^2 Qd ud Wr+2 Br^3 Hd Nf^2 Qd ud Wr+2 Bl Br Gl Hd Nf^2 Qd ud Wr+Bl Gl^2 Hd Nf^2 Qd ud Wr+4 Br Gl^2 Hd Nf^2 Qd ud Wr+2 Gl^3 Hd Nf^2 Qd ud Wr+2 Bl^2 Gr Hd Nf^2 Qd ud Wr+5 Br^2 Gr Hd Nf^2 Qd ud Wr+6 Bl Gl Gr Hd Nf^2 Qd ud Wr+10 Gl^2 Gr Hd Nf^2 Qd ud Wr+14 Br Gr^2 Hd Nf^2 Qd ud Wr+15 Gr^3 Hd Nf^2 Qd ud Wr+2 Bl^2 H Hd^2 Nf^2 Qd ud Wr+4 Br^2 H Hd^2 Nf^2 Qd ud Wr+2 Bl Gl H Hd^2 Nf^2 Qd ud Wr+4 Gl^2 H Hd^2 Nf^2 Qd ud Wr+8 Br Gr H Hd^2 Nf^2 Qd ud Wr+12 Gr^2 H Hd^2 Nf^2 Qd ud Wr+4 Br H^2 Hd^3 Nf^2 Qd ud Wr+4 Gr H^2 Hd^3 Nf^2 Qd ud Wr+2 H^3 Hd^4 Nf^2 Qd ud Wr-1/2 d^2 dd^2 Hd Nf^4 Qd ud Wr-1/4 e^2 ed^2 Hd Nf^4 Qd ud Wr+2 Bl e Hd^2 L Nf^4 Qd ud Wr+4 Br e Hd^2 L Nf^4 Qd ud Wr+2 e Gl Hd^2 L Nf^4 Qd ud Wr+4 e Gr Hd^2 L Nf^4 Qd ud Wr+3 e H Hd^3 L Nf^4 Qd ud Wr+3 Bl^2 ed Ld Nf^4 Qd ud Wr+7 Br^2 ed Ld Nf^4 Qd ud Wr+3 Bl ed Gl Ld Nf^4 Qd ud Wr+6 ed Gl^2 Ld Nf^4 Qd ud Wr+13 Br ed Gr Ld Nf^4 Qd ud Wr+20 ed Gr^2 Ld Nf^4 Qd ud Wr+18 Br ed H Hd Ld Nf^4 Qd ud Wr+18 ed Gr H Hd Ld Nf^4 Qd ud Wr+12 ed H^2 Hd^2 Ld Nf^4 Qd ud Wr+1/4 ed^2 H Ld^2 Nf^4 Qd ud Wr-1/4 Hd L^2 Ld^2 Nf^4 Qd ud Wr+1/2 e^2 ed^2 Hd Nf^5 Qd ud Wr-3 ed^2 H Ld^2 Nf^5 Qd ud Wr+3/2 Hd L^2 Ld^2 Nf^5 Qd ud Wr+9/2 d^2 dd^2 Hd Nf^6 Qd ud Wr+6 d dd e ed Hd Nf^6 Qd ud Wr+3/4 e^2 ed^2 Hd Nf^6 Qd ud Wr+18 d dd Hd L Ld Nf^6 Qd ud Wr+9 e ed Hd L Ld Nf^6 Qd ud Wr+27/4 ed^2 H Ld^2 Nf^6 Qd ud Wr+27/4 Hd L^2 Ld^2 Nf^6 Qd ud Wr+4 Bl d Hd^2 Nf^4 Q Qd ud Wr+8 Br d Hd^2 Nf^4 Q Qd ud Wr+8 d Gl Hd^2 Nf^4 Q Qd ud Wr+16 d Gr Hd^2 Nf^4 Q Qd ud Wr+6 d H Hd^3 Nf^4 Q Qd ud Wr+3/2 dd^2 H L Nf^5 Q Qd ud Wr+27/2 dd^2 H L Nf^6 Q Qd ud Wr+18 d ed Hd Ld Nf^6 Q Qd ud Wr-3/2 dd ed H Nf^5 Q^2 Qd ud Wr+27/2 dd ed H Nf^6 Q^2 Qd ud Wr+9 Hd L Nf^6 Q^3 Qd ud Wr-1/2 dd Gl^2 Nf^3 Qd^2 ud Wr-3/2 dd Gr^2 Nf^3 Qd^2 ud Wr+3 Bl^2 dd Nf^4 Qd^2 ud Wr+7 Br^2 dd Nf^4 Qd^2 ud Wr+6 Bl dd Gl Nf^4 Qd^2 ud Wr+21/2 dd Gl^2 Nf^4 Qd^2 ud Wr+26 Br dd Gr Nf^4 Qd^2 ud Wr+85/2 dd Gr^2 Nf^4 Qd^2 ud Wr+18 Br dd H Hd Nf^4 Qd^2 ud Wr+36 dd Gr H Hd Nf^4 Qd^2 ud Wr+12 dd H^2 Hd^2 Nf^4 Qd^2 ud Wr+9 dd e Hd L Nf^6 Qd^2 ud Wr+27 dd ed H Ld Nf^6 Qd^2 ud Wr+27 d dd Hd Nf^6 Q Qd^2 ud Wr+9 e ed Hd Nf^6 Q Qd^2 ud Wr+27 Hd L Ld Nf^6 Q Qd^2 ud Wr+1/2 dd^2 H Nf^4 Qd^3 ud Wr+27/2 dd^2 H Nf^6 Qd^3 ud Wr-1/2 Hd Nf^4 Q^2 Qd^3 ud Wr+27/2 Hd Nf^6 Q^2 Qd^3 ud Wr-1/4 Hd Ld Nf^3 Qd^4 ud Wr-1/8 Hd Ld Nf^4 Qd^4 ud Wr+9/4 Hd Ld Nf^5 Qd^4 ud Wr+81/8 Hd Ld Nf^6 Qd^4 ud Wr+2 Bl^2 d Hd^2 Nf^2 t ud Wr+5 Bl Br d Hd^2 Nf^2 t ud Wr+5 Br^2 d Hd^2 Nf^2 t ud Wr+5 Bl d Gl Hd^2 Nf^2 t ud Wr+5 Br d Gl Hd^2 Nf^2 t ud Wr+7 d Gl^2 Hd^2 Nf^2 t ud Wr+5 Bl d Gr Hd^2 Nf^2 t ud Wr+9 Br d Gr Hd^2 Nf^2 t ud Wr+15 d Gl Gr Hd^2 Nf^2 t ud Wr+14 d Gr^2 Hd^2 Nf^2 t ud Wr+4 Bl d H Hd^3 Nf^2 t ud Wr+7 Br d H Hd^3 Nf^2 t ud Wr+4 d Gl H Hd^3 Nf^2 t ud Wr+7 d Gr H Hd^3 Nf^2 t ud Wr+3 d H^2 Hd^4 Nf^2 t ud Wr+Bl dd^2 H L Nf^3 t ud Wr+2 Br dd^2 H L Nf^3 t ud Wr+5/2 dd^2 H^2 Hd L Nf^3 t ud Wr+5 Bl dd^2 H L Nf^4 t ud Wr+9 Br dd^2 H L Nf^4 t ud Wr+10 dd^2 Gl H L Nf^4 t ud Wr+18 dd^2 Gr H L Nf^4 t ud Wr+23/2 dd^2 H^2 Hd L Nf^4 t ud Wr+7 d e Hd^3 L Nf^4 t ud Wr-1/4 dd^2 e L^2 Nf^4 t ud Wr+10 Bl d ed Hd Ld Nf^4 t ud Wr+18 Br d ed Hd Ld Nf^4 t ud Wr+10 d ed Gl Hd Ld Nf^4 t ud Wr+18 d ed Gr Hd Ld Nf^4 t ud Wr+23 d ed H Hd^2 Ld Nf^4 t ud Wr+1/4 d ed^2 Ld^2 Nf^4 t ud Wr-5/2 d ed^2 Ld^2 Nf^5 t ud Wr+17/4 dd^2 e L^2 Nf^6 t ud Wr+25/4 d ed^2 Ld^2 Nf^6 t ud Wr+10 Bl dd ed H Nf^4 Q t ud Wr+18 Br dd ed H Nf^4 Q t ud Wr+20 dd ed Gl H Nf^4 Q t ud Wr+36 dd ed Gr H Nf^4 Q t ud Wr+23 dd ed H^2 Hd Nf^4 Q t ud Wr+7 d^2 Hd^3 Nf^4 Q t ud Wr+3/2 d dd^2 L Nf^5 Q t ud Wr-3/2 dd L^2 Ld Nf^5 Q t ud Wr+51/2 d dd^2 L Nf^6 Q t ud Wr+17 dd e ed L Nf^6 Q t ud Wr+51/2 dd L^2 Ld Nf^6 Q t ud Wr+Bl Hd L Nf^3 Q^2 t ud Wr+Br Hd L Nf^3 Q^2 t ud Wr+H Hd^2 L Nf^3 Q^2 t ud Wr-1/4 e ed^2 Nf^4 Q^2 t ud Wr+15 Bl Hd L Nf^4 Q^2 t ud Wr+18 Br Hd L Nf^4 Q^2 t ud Wr+30 Gl Hd L Nf^4 Q^2 t ud Wr+36 Gr Hd L Nf^4 Q^2 t ud Wr+24 H Hd^2 L Nf^4 Q^2 t ud Wr+3/2 d dd ed Nf^5 Q^2 t ud Wr+3/2 ed L Ld Nf^5 Q^2 t ud Wr+51/2 d dd ed Nf^6 Q^2 t ud Wr+17/4 e ed^2 Nf^6 Q^2 t ud Wr+51/2 ed L Ld Nf^6 Q^2 t ud Wr+20 Bl d dd Hd Nf^4 Qd t ud Wr+36 Br d dd Hd Nf^4 Qd t ud Wr+10 Bl e ed Hd Nf^4 Qd t ud Wr+18 Br e ed Hd Nf^4 Qd t ud Wr+40 d dd Gl Hd Nf^4 Qd t ud Wr+10 e ed Gl Hd Nf^4 Qd t ud Wr+72 d dd Gr Hd Nf^4 Qd t ud Wr+18 e ed Gr Hd Nf^4 Qd t ud Wr+46 d dd H Hd^2 Nf^4 Qd t ud Wr+23 e ed H Hd^2 Nf^4 Qd t ud Wr+30 Bl Hd L Ld Nf^4 Qd t ud Wr+54 Br Hd L Ld Nf^4 Qd t ud Wr+30 Gl Hd L Ld Nf^4 Qd t ud Wr+54 Gr Hd L Ld Nf^4 Qd t ud Wr+69 H Hd^2 L Ld Nf^4 Qd t ud Wr-5/2 e ed^2 Ld Nf^5 Qd t ud Wr-5/2 ed L Ld^2 Nf^5 Qd t ud Wr+50 d dd ed Ld Nf^6 Qd t ud Wr+25/2 e ed^2 Ld Nf^6 Qd t ud Wr+75/2 ed L Ld^2 Nf^6 Qd t ud Wr+3/2 dd L Nf^5 Q^2 Qd t ud Wr+153/2 dd L Nf^6 Q^2 Qd t ud Wr+3/2 ed Nf^5 Q^3 Qd t ud Wr+51/2 ed Nf^6 Q^3 Qd t ud Wr+1/2 d dd^2 Nf^4 Qd^2 t ud Wr+75/2 d dd^2 Nf^6 Qd^2 t ud Wr+25 dd e ed Nf^6 Qd^2 t ud Wr+75 dd L Ld Nf^6 Qd^2 t ud Wr+30 Bl Hd Nf^4 Q Qd^2 t ud Wr+54 Br Hd Nf^4 Q Qd^2 t ud Wr+60 Gl Hd Nf^4 Q Qd^2 t ud Wr+108 Gr Hd Nf^4 Q Qd^2 t ud Wr+69 H Hd^2 Nf^4 Q Qd^2 t ud Wr+75 ed Ld Nf^6 Q Qd^2 t ud Wr+75 dd Nf^6 Q Qd^3 t ud Wr+2 dd^2 ed H^2 Nf^3 t^2 ud Wr+18 dd^2 ed H^2 Nf^4 t^2 ud Wr+23 d^2 dd Hd^2 Nf^4 t^2 ud Wr+23 d e ed Hd^2 Nf^4 t^2 ud Wr+61 d Hd^2 L Ld Nf^4 t^2 ud Wr+25 Bl dd L Nf^4 Q t^2 ud Wr+32 Br dd L Nf^4 Q t^2 ud Wr+50 dd Gl L Nf^4 Q t^2 ud Wr+64 dd Gr L Nf^4 Q t^2 ud Wr+114 dd H Hd L Nf^4 Q t^2 ud Wr+1/2 Bl ed Nf^3 Q^2 t^2 ud Wr+3 Br ed Nf^3 Q^2 t^2 ud Wr+3 ed H Hd Nf^3 Q^2 t^2 ud Wr+25/2 Bl ed Nf^4 Q^2 t^2 ud Wr+16 Br ed Nf^4 Q^2 t^2 ud Wr+25 ed Gl Nf^4 Q^2 t^2 ud Wr+32 ed Gr Nf^4 Q^2 t^2 ud Wr+57 ed H Hd Nf^4 Q^2 t^2 ud Wr+8 Bl^2 Hd Nf^2 Qd t^2 ud Wr+19 Bl Br Hd Nf^2 Qd t^2 ud Wr+23 Br^2 Hd Nf^2 Qd t^2 ud Wr+20 Bl Gl Hd Nf^2 Qd t^2 ud Wr+19 Br Gl Hd Nf^2 Qd t^2 ud Wr+28 Gl^2 Hd Nf^2 Qd t^2 ud Wr+19 Bl Gr Hd Nf^2 Qd t^2 ud Wr+44 Br Gr Hd Nf^2 Qd t^2 ud Wr+57 Gl Gr Hd Nf^2 Qd t^2 ud Wr+67 Gr^2 Hd Nf^2 Qd t^2 ud Wr+36 Bl H Hd^2 Nf^2 Qd t^2 ud Wr+72 Br H Hd^2 Nf^2 Qd t^2 ud Wr+36 Gl H Hd^2 Nf^2 Qd t^2 ud Wr+72 Gr H Hd^2 Nf^2 Qd t^2 ud Wr+44 H^2 Hd^3 Nf^2 Qd t^2 ud Wr+61 e Hd^2 L Nf^4 Qd t^2 ud Wr+24 Bl ed Ld Nf^4 Qd t^2 ud Wr+57 Br ed Ld Nf^4 Qd t^2 ud Wr+24 ed Gl Ld Nf^4 Qd t^2 ud Wr+57 ed Gr Ld Nf^4 Qd t^2 ud Wr+183 ed H Hd Ld Nf^4 Qd t^2 ud Wr+122 d Hd^2 Nf^4 Q Qd t^2 ud Wr+24 Bl dd Nf^4 Qd^2 t^2 ud Wr+57 Br dd Nf^4 Qd^2 t^2 ud Wr+48 dd Gl Nf^4 Qd^2 t^2 ud Wr+114 dd Gr Nf^4 Qd^2 t^2 ud Wr+183 dd H Hd Nf^4 Qd^2 t^2 ud Wr+21 Bl d Hd^2 Nf^2 t^3 ud Wr+27 Br d Hd^2 Nf^2 t^3 ud Wr+21 d Gl Hd^2 Nf^2 t^3 ud Wr+27 d Gr Hd^2 Nf^2 t^3 ud Wr+43 d H Hd^3 Nf^2 t^3 ud Wr+3/2 dd^2 H L Nf^3 t^3 ud Wr+63/2 dd^2 H L Nf^4 t^3 ud Wr+63 d ed Hd Ld Nf^4 t^3 ud Wr+63 dd ed H Nf^4 Q t^3 ud Wr+Hd L Nf^3 Q^2 t^3 ud Wr+78 Hd L Nf^4 Q^2 t^3 ud Wr+126 d dd Hd Nf^4 Qd t^3 ud Wr+63 e ed Hd Nf^4 Qd t^3 ud Wr+189 Hd L Ld Nf^4 Qd t^3 ud Wr+189 Hd Nf^4 Q Qd^2 t^3 ud Wr+28 dd L Nf^4 Q t^4 ud Wr-ed Nf^3 Q^2 t^4 ud Wr+14 ed Nf^4 Q^2 t^4 ud Wr+22 Bl Hd Nf^2 Qd t^4 ud Wr+34 Br Hd Nf^2 Qd t^4 ud Wr+22 Gl Hd Nf^2 Qd t^4 ud Wr+34 Gr Hd Nf^2 Qd t^4 ud Wr+146 H Hd^2 Nf^2 Qd t^4 ud Wr+40 ed Ld Nf^4 Qd t^4 ud Wr+40 dd Nf^4 Qd^2 t^4 ud Wr+17 d Hd^2 Nf^2 t^5 ud Wr+4 Hd Nf^2 Qd t^6 ud Wr+2 Bl d dd H Hd Nf^4 u ud Wr+4 Br d dd H Hd Nf^4 u ud Wr+Bl e ed H Hd Nf^4 u ud Wr+2 Br e ed H Hd Nf^4 u ud Wr+4 d dd Gl H Hd Nf^4 u ud Wr+e ed Gl H Hd Nf^4 u ud Wr+8 d dd Gr H Hd Nf^4 u ud Wr+2 e ed Gr H Hd Nf^4 u ud Wr+2 d dd H^2 Hd^2 Nf^4 u ud Wr+e ed H^2 Hd^2 Nf^4 u ud Wr+Bl^2 L Ld Nf^4 u ud Wr+2 Bl Br L Ld Nf^4 u ud Wr+2 Br^2 L Ld Nf^4 u ud Wr+2 Bl Gl L Ld Nf^4 u ud Wr+2 Br Gl L Ld Nf^4 u ud Wr+3 Gl^2 L Ld Nf^4 u ud Wr+2 Bl Gr L Ld Nf^4 u ud Wr+4 Br Gr L Ld Nf^4 u ud Wr+6 Gl Gr L Ld Nf^4 u ud Wr+6 Gr^2 L Ld Nf^4 u ud Wr+3 Bl H Hd L Ld Nf^4 u ud Wr+6 Br H Hd L Ld Nf^4 u ud Wr+3 Gl H Hd L Ld Nf^4 u ud Wr+6 Gr H Hd L Ld Nf^4 u ud Wr+4 H^2 Hd^2 L Ld Nf^4 u ud Wr-1/2 e ed^2 H Ld Nf^5 u ud Wr-1/2 ed H L Ld^2 Nf^5 u ud Wr+4 d dd e Hd L Nf^6 u ud Wr+e^2 ed Hd L Nf^6 u ud Wr+6 d dd ed H Ld Nf^6 u ud Wr+3/2 e ed^2 H Ld Nf^6 u ud Wr+3 e Hd L^2 Ld Nf^6 u ud Wr+9/2 ed H L Ld^2 Nf^6 u ud Wr+6 d^2 dd Hd Nf^6 Q u ud Wr+4 d e ed Hd Nf^6 Q u ud Wr+12 d Hd L Ld Nf^6 Q u ud Wr+9 dd H L Nf^6 Q^2 u ud Wr+3 ed H Nf^6 Q^3 u ud Wr+9 d dd^2 H Nf^6 Qd u ud Wr+6 dd e ed H Nf^6 Qd u ud Wr+18 dd H L Ld Nf^6 Qd u ud Wr+2 Bl^2 Nf^4 Q Qd u ud Wr+4 Bl Br Nf^4 Q Qd u ud Wr+4 Br^2 Nf^4 Q Qd u ud Wr+8 Bl Gl Nf^4 Q Qd u ud Wr+8 Br Gl Nf^4 Q Qd u ud Wr+13 Gl^2 Nf^4 Q Qd u ud Wr+8 Bl Gr Nf^4 Q Qd u ud Wr+16 Br Gr Nf^4 Q Qd u ud Wr+26 Gl Gr Nf^4 Q Qd u ud Wr+26 Gr^2 Nf^4 Q Qd u ud Wr+6 Bl H Hd Nf^4 Q Qd u ud Wr+12 Br H Hd Nf^4 Q Qd u ud Wr+12 Gl H Hd Nf^4 Q Qd u ud Wr+24 Gr H Hd Nf^4 Q Qd u ud Wr+8 H^2 Hd^2 Nf^4 Q Qd u ud Wr+12 e Hd L Nf^6 Q Qd u ud Wr+18 ed H Ld Nf^6 Q Qd u ud Wr+18 d Hd Nf^6 Q^2 Qd u ud Wr+1/2 d Hd Ld Nf^5 Qd^2 u ud Wr+27/2 d Hd Ld Nf^6 Qd^2 u ud Wr+27 dd H Nf^6 Q Qd^2 u ud Wr+1/2 e Hd Nf^5 Qd^3 u ud Wr+9/2 e Hd Nf^6 Qd^3 u ud Wr+3 Bl^2 H Hd Nf^2 t u ud Wr+7 Bl Br H Hd Nf^2 t u ud Wr+7 Br^2 H Hd Nf^2 t u ud Wr+7 Bl Gl H Hd Nf^2 t u ud Wr+7 Br Gl H Hd Nf^2 t u ud Wr+10 Gl^2 H Hd Nf^2 t u ud Wr+7 Bl Gr H Hd Nf^2 t u ud Wr+13 Br Gr H Hd Nf^2 t u ud Wr+21 Gl Gr H Hd Nf^2 t u ud Wr+20 Gr^2 H Hd Nf^2 t u ud Wr+5 Bl H^2 Hd^2 Nf^2 t u ud Wr+9 Br H^2 Hd^2 Nf^2 t u ud Wr+5 Gl H^2 Hd^2 Nf^2 t u ud Wr+9 Gr H^2 Hd^2 Nf^2 t u ud Wr+4 H^3 Hd^3 Nf^2 t u ud Wr+10 Bl e Hd L Nf^4 t u ud Wr+12 Br e Hd L Nf^4 t u ud Wr+10 e Gl Hd L Nf^4 t u ud Wr+12 e Gr Hd L Nf^4 t u ud Wr+16 e H Hd^2 L Nf^4 t u ud Wr+10 Bl ed H Ld Nf^4 t u ud Wr+18 Br ed H Ld Nf^4 t u ud Wr+10 ed Gl H Ld Nf^4 t u ud Wr+18 ed Gr H Ld Nf^4 t u ud Wr+23 ed H^2 Hd Ld Nf^4 t u ud Wr-1/4 L^2 Ld^2 Nf^4 t u ud Wr-3/2 L^2 Ld^2 Nf^5 t u ud Wr+34 d dd L Ld Nf^6 t u ud Wr+17 e ed L Ld Nf^6 t u ud Wr+51/4 L^2 Ld^2 Nf^6 t u ud Wr+20 Bl d Hd Nf^4 Q t u ud Wr+24 Br d Hd Nf^4 Q t u ud Wr+40 d Gl Hd Nf^4 Q t u ud Wr+48 d Gr Hd Nf^4 Q t u ud Wr+32 d H Hd^2 Nf^4 Q t u ud Wr+34 d ed Ld Nf^6 Q t u ud Wr+3/2 L Nf^5 Q^3 t u ud Wr+45/2 L Nf^6 Q^3 t u ud Wr+20 Bl dd H Nf^4 Qd t u ud Wr+36 Br dd H Nf^4 Qd t u ud Wr+40 dd Gl H Nf^4 Qd t u ud Wr+72 dd Gr H Nf^4 Qd t u ud Wr+46 dd H^2 Hd Nf^4 Qd t u ud Wr+34 dd e L Nf^6 Qd t u ud Wr+102 d dd Nf^6 Q Qd t u ud Wr+34 e ed Nf^6 Q Qd t u ud Wr+102 L Ld Nf^6 Q Qd t u ud Wr-1/2 Nf^4 Q^2 Qd^2 t u ud Wr+153/2 Nf^6 Q^2 Qd^2 t u ud Wr+5/2 Ld Nf^5 Qd^3 t u ud Wr+75/2 Ld Nf^6 Qd^3 t u ud Wr+76 d dd H Hd Nf^4 t^2 u ud Wr+38 e ed H Hd Nf^4 t^2 u ud Wr+25 Bl L Ld Nf^4 t^2 u ud Wr+32 Br L Ld Nf^4 t^2 u ud Wr+25 Gl L Ld Nf^4 t^2 u ud Wr+32 Gr L Ld Nf^4 t^2 u ud Wr+114 H Hd L Ld Nf^4 t^2 u ud Wr+50 Bl Nf^4 Q Qd t^2 u ud Wr+64 Br Nf^4 Q Qd t^2 u ud Wr+100 Gl Nf^4 Q Qd t^2 u ud Wr+128 Gr Nf^4 Q Qd t^2 u ud Wr+228 H Hd Nf^4 Q Qd t^2 u ud Wr+39 Bl H Hd Nf^2 t^3 u ud Wr+50 Br H Hd Nf^2 t^3 u ud Wr+39 Gl H Hd Nf^2 t^3 u ud Wr+50 Gr H Hd Nf^2 t^3 u ud Wr+61 H^2 Hd^2 Nf^2 t^3 u ud Wr+52 e Hd L Nf^4 t^3 u ud Wr+63 ed H Ld Nf^4 t^3 u ud Wr+104 d Hd Nf^4 Q t^3 u ud Wr+126 dd H Nf^4 Qd t^3 u ud Wr+28 L Ld Nf^4 t^4 u ud Wr+56 Nf^4 Q Qd t^4 u ud Wr+34 H Hd Nf^2 t^5 u ud Wr+Bl dd H^2 Nf^4 u^2 ud Wr+2 Br dd H^2 Nf^4 u^2 ud Wr+2 dd Gl H^2 Nf^4 u^2 ud Wr+4 dd Gr H^2 Nf^4 u^2 ud Wr+dd H^3 Hd Nf^4 u^2 ud Wr-1/2 d^2 Hd Ld Nf^4 u^2 ud Wr+2 dd e H L Nf^6 u^2 ud Wr+3/2 d^2 Hd Ld Nf^6 u^2 ud Wr+6 d dd H Nf^6 Q u^2 ud Wr+2 e ed H Nf^6 Q u^2 ud Wr+6 H L Ld Nf^6 Q u^2 ud Wr+3 d e Hd Nf^6 Qd u^2 ud Wr+H Nf^4 Q^2 Qd u^2 ud Wr+9 H Nf^6 Q^2 Qd u^2 ud Wr+1/4 H Ld Nf^4 Qd^2 u^2 ud Wr-2 H Ld Nf^5 Qd^2 u^2 ud Wr+27/4 H Ld Nf^6 Qd^2 u^2 ud Wr+10 Bl H Nf^4 Q t u^2 ud Wr+12 Br H Nf^4 Q t u^2 ud Wr+20 Gl H Nf^4 Q t u^2 ud Wr+24 Gr H Nf^4 Q t u^2 ud Wr+16 H^2 Hd Nf^4 Q t u^2 ud Wr+15 e L Nf^6 Q t u^2 ud Wr-1/2 d Nf^4 Q^2 t u^2 ud Wr+45/2 d Nf^6 Q^2 t u^2 ud Wr+3/2 d Ld Nf^5 Qd t u^2 ud Wr+51/2 d Ld Nf^6 Qd t u^2 ud Wr-1/4 e Nf^4 Qd^2 t u^2 ud Wr+3/2 e Nf^5 Qd^2 t u^2 ud Wr+51/4 e Nf^6 Qd^2 t u^2 ud Wr+23 dd H^2 Nf^4 t^2 u^2 ud Wr+52 H Nf^4 Q t^3 u^2 ud Wr+d H Ld Nf^6 u^3 ud Wr+e H Nf^6 Qd u^3 ud Wr+Br dd ed H Hd Nf^3 ud^2 Wr+1/2 dd ed H^2 Hd^2 Nf^3 ud^2 Wr+3 Br dd ed H Hd Nf^4 ud^2 Wr+6 dd ed Gr H Hd Nf^4 ud^2 Wr+3/2 dd ed H^2 Hd^2 Nf^4 ud^2 Wr+1/4 d dd^2 Hd L Nf^4 ud^2 Wr-1/4 dd ed^2 H Ld Nf^4 ud^2 Wr+1/4 dd Hd L^2 Ld Nf^4 ud^2 Wr+1/2 d dd^2 Hd L Nf^5 ud^2 Wr+1/2 dd e ed Hd L Nf^5 ud^2 Wr+3/2 dd Hd L^2 Ld Nf^5 ud^2 Wr+9/4 d dd^2 Hd L Nf^6 ud^2 Wr+3/2 dd e ed Hd L Nf^6 ud^2 Wr+9/4 dd ed^2 H Ld Nf^6 ud^2 Wr+9/4 dd Hd L^2 Ld Nf^6 ud^2 Wr+Bl Hd^2 L Nf^3 Q ud^2 Wr+3/2 H Hd^3 L Nf^3 Q ud^2 Wr+1/4 e ed^2 Hd Nf^4 Q ud^2 Wr+Bl Hd^2 L Nf^4 Q ud^2 Wr+2 Br Hd^2 L Nf^4 Q ud^2 Wr+2 Gl Hd^2 L Nf^4 Q ud^2 Wr+4 Gr Hd^2 L Nf^4 Q ud^2 Wr+3/2 H Hd^3 L Nf^4 Q ud^2 Wr+1/2 d dd ed Hd Nf^5 Q ud^2 Wr+3/2 ed Hd L Ld Nf^5 Q ud^2 Wr+9/2 d dd ed Hd Nf^6 Q ud^2 Wr+3/4 e ed^2 Hd Nf^6 Q ud^2 Wr+9/2 ed Hd L Ld Nf^6 Q ud^2 Wr-1/4 dd^2 ed H Nf^4 Qd ud^2 Wr+3/2 dd^2 ed H Nf^5 Qd ud^2 Wr+27/4 dd^2 ed H Nf^6 Qd ud^2 Wr+3/2 dd Hd L Nf^5 Q Qd ud^2 Wr+27/2 dd Hd L Nf^6 Q Qd ud^2 Wr+1/4 ed Hd Nf^4 Q^2 Qd ud^2 Wr+27/4 ed Hd Nf^6 Q^2 Qd ud^2 Wr-1/2 H Hd^3 Nf^2 Qd^2 ud^2 Wr+6 Br Hd^2 Nf^4 Qd^2 ud^2 Wr+12 Gr Hd^2 Nf^4 Qd^2 ud^2 Wr+9/2 H Hd^3 Nf^4 Qd^2 ud^2 Wr+1/2 ed Hd Ld Nf^4 Qd^2 ud^2 Wr+27/2 ed Hd Ld Nf^6 Qd^2 ud^2 Wr+1/2 dd Hd Nf^4 Qd^3 ud^2 Wr+27/2 dd Hd Nf^6 Qd^3 ud^2 Wr+Bl dd Hd L Nf^3 t ud^2 Wr+2 Br dd Hd L Nf^3 t ud^2 Wr+5/2 dd H Hd^2 L Nf^3 t ud^2 Wr+5 Bl dd Hd L Nf^4 t ud^2 Wr+9 Br dd Hd L Nf^4 t ud^2 Wr+10 dd Gl Hd L Nf^4 t ud^2 Wr+18 dd Gr Hd L Nf^4 t ud^2 Wr+23/2 dd H Hd^2 L Nf^4 t ud^2 Wr+5/2 dd ed L Ld Nf^5 t ud^2 Wr+25/2 dd ed L Ld Nf^6 t ud^2 Wr+Bl ed Hd Nf^3 Q t ud^2 Wr+2 Br ed Hd Nf^3 Q t ud^2 Wr+5/2 ed H Hd^2 Nf^3 Q t ud^2 Wr+5 Bl ed Hd Nf^4 Q t ud^2 Wr+9 Br ed Hd Nf^4 Q t ud^2 Wr+10 ed Gl Hd Nf^4 Q t ud^2 Wr+18 ed Gr Hd Nf^4 Q t ud^2 Wr+23/2 ed H Hd^2 Nf^4 Q t ud^2 Wr-1/4 ed^2 Ld Nf^4 Q t ud^2 Wr+25/4 ed^2 Ld Nf^6 Q t ud^2 Wr+10 d Hd^3 Nf^4 Qd t ud^2 Wr-1/4 dd^2 L Nf^4 Qd t ud^2 Wr+5/2 dd^2 L Nf^5 Qd t ud^2 Wr+75/4 dd^2 L Nf^6 Qd t ud^2 Wr+5/2 dd ed Nf^5 Q Qd t ud^2 Wr+75/2 dd ed Nf^6 Q Qd t ud^2 Wr+9/2 dd ed H Hd Nf^3 t^2 ud^2 Wr+61/2 dd ed H Hd Nf^4 t^2 ud^2 Wr+9/2 Hd^2 L Nf^3 Q t^2 ud^2 Wr+61/2 Hd^2 L Nf^4 Q t^2 ud^2 Wr+1/2 Hd^2 Nf^2 Qd^2 t^2 ud^2 Wr+97/2 Hd^2 Nf^4 Qd^2 t^2 ud^2 Wr+3/2 dd Hd L Nf^3 t^3 ud^2 Wr+63/2 dd Hd L Nf^4 t^3 ud^2 Wr+3/2 ed Hd Nf^3 Q t^3 ud^2 Wr+63/2 ed Hd Nf^4 Q t^3 ud^2 Wr+Bl d Hd^2 Nf^4 u ud^2 Wr+2 Br d Hd^2 Nf^4 u ud^2 Wr+2 d Gl Hd^2 Nf^4 u ud^2 Wr+4 d Gr Hd^2 Nf^4 u ud^2 Wr+d H Hd^3 Nf^4 u ud^2 Wr+1/4 dd^2 H L Nf^4 u ud^2 Wr+1/2 dd^2 H L Nf^5 u ud^2 Wr+9/4 dd^2 H L Nf^6 u ud^2 Wr+3 d ed Hd Ld Nf^6 u ud^2 Wr+1/2 dd ed H Nf^5 Q u ud^2 Wr+9/2 dd ed H Nf^6 Q u ud^2 Wr+3/2 Hd L Nf^5 Q^2 u ud^2 Wr+9/2 Hd L Nf^6 Q^2 u ud^2 Wr+9 d dd Hd Nf^6 Qd u ud^2 Wr+3 e ed Hd Nf^6 Qd u ud^2 Wr+9 Hd L Ld Nf^6 Qd u ud^2 Wr-1/2 Hd Nf^4 Q Qd^2 u ud^2 Wr+27/2 Hd Nf^6 Q Qd^2 u ud^2 Wr+3/2 dd L Nf^5 Q t u ud^2 Wr+51/2 dd L Nf^6 Q t u ud^2 Wr-1/4 ed Nf^4 Q^2 t u ud^2 Wr+3/2 ed Nf^5 Q^2 t u ud^2 Wr+51/4 ed Nf^6 Q^2 t u ud^2 Wr+10 Bl Hd Nf^4 Qd t u ud^2 Wr+18 Br Hd Nf^4 Qd t u ud^2 Wr+20 Gl Hd Nf^4 Qd t u ud^2 Wr+36 Gr Hd Nf^4 Qd t u ud^2 Wr+23 H Hd^2 Nf^4 Qd t u ud^2 Wr+25 ed Ld Nf^6 Qd t u ud^2 Wr+1/2 dd Nf^4 Qd^2 t u ud^2 Wr+75/2 dd Nf^6 Qd^2 t u ud^2 Wr+23 d Hd^2 Nf^4 t^2 u ud^2 Wr+63 Hd Nf^4 Qd t^3 u ud^2 Wr+1/2 Bl H Hd Nf^2 u^2 ud^2 Wr-1/2 H^2 Hd^2 Nf^2 u^2 ud^2 Wr+1/2 Bl H Hd Nf^4 u^2 ud^2 Wr+Br H Hd Nf^4 u^2 ud^2 Wr+Gl H Hd Nf^4 u^2 ud^2 Wr+2 Gr H Hd Nf^4 u^2 ud^2 Wr+1/2 H^2 Hd^2 Nf^4 u^2 ud^2 Wr-1/2 ed H Ld Nf^4 u^2 ud^2 Wr+e Hd L Nf^6 u^2 ud^2 Wr+3/2 ed H Ld Nf^6 u^2 ud^2 Wr+3 d Hd Nf^6 Q u^2 ud^2 Wr-1/2 dd H Nf^4 Qd u^2 ud^2 Wr+9/2 dd H Nf^6 Qd u^2 ud^2 Wr+1/2 L Ld Nf^4 t u^2 ud^2 Wr+17/2 L Ld Nf^6 t u^2 ud^2 Wr+1/2 Nf^4 Q Qd t u^2 ud^2 Wr+51/2 Nf^6 Q Qd t u^2 ud^2 Wr-H Hd Nf^2 t^2 u^2 ud^2 Wr+19 H Hd Nf^4 t^2 u^2 ud^2 Wr+H Nf^6 Q u^3 ud^2 Wr+Br ed Hd^2 Nf^3 ud^3 Wr+1/2 ed H Hd^3 Nf^3 ud^3 Wr+Br ed Hd^2 Nf^4 ud^3 Wr+2 ed Gr Hd^2 Nf^4 ud^3 Wr+1/2 ed H Hd^3 Nf^4 ud^3 Wr-1/4 ed^2 Hd Ld Nf^4 ud^3 Wr+1/2 ed^2 Hd Ld Nf^5 ud^3 Wr+3/4 ed^2 Hd Ld Nf^6 ud^3 Wr+3/2 dd ed Hd Nf^5 Qd ud^3 Wr+9/2 dd ed Hd Nf^6 Qd ud^3 Wr+1/3 Hd^3 L Nf^2 t ud^3 Wr+Hd^3 L Nf^3 t ud^3 Wr+5/3 Hd^3 L Nf^4 t ud^3 Wr+2 ed Hd^2 Nf^3 t^2 ud^3 Wr+6 ed Hd^2 Nf^4 t^2 ud^3 Wr+1/2 dd Hd L Nf^5 u ud^3 Wr+3/2 dd Hd L Nf^6 u ud^3 Wr+1/2 ed Hd Nf^5 Q u ud^3 Wr+3/2 ed Hd Nf^6 Q u ud^3 Wr-1/2 Hd Nf^4 Qd u^2 ud^3 Wr+3/2 Hd Nf^6 Qd u^2 ud^3 Wr+Bl^3 Br Wl Wr+Bl Br^3 Wl Wr+2 Bl Br Gl^2 Wl Wr+Br Gl^3 Wl Wr+2 Bl^2 Gl Gr Wl Wr+Bl Br Gl Gr Wl Wr+2 Br^2 Gl Gr Wl Wr+3 Bl Gl^2 Gr Wl Wr+Br Gl^2 Gr Wl Wr+4 Gl^3 Gr Wl Wr+2 Bl Br Gr^2 Wl Wr+Bl Gl Gr^2 Wl Wr+3 Br Gl Gr^2 Wl Wr+3 Gl^2 Gr^2 Wl Wr+Bl Gr^3 Wl Wr+4 Gl Gr^3 Wl Wr+2 Bl Gl Gr H Hd Wl Wr+2 Br Gl Gr H Hd Wl Wr+2 Gl^2 Gr H Hd Wl Wr+2 Gl Gr^2 H Hd Wl Wr+3 Bl Br H^2 Hd^2 Wl Wr+3 Gl Gr H^2 Hd^2 Wl Wr+d^2 dd^2 H Hd Nf^2 Wl Wr+1/2 e^2 ed^2 H Hd Nf^2 Wl Wr+4 Bl Br e Hd L Nf^2 Wl Wr+4 e Gl Gr Hd L Nf^2 Wl Wr+4 Br e H Hd^2 L Nf^2 Wl Wr+4 Bl Br ed H Ld Nf^2 Wl Wr+4 ed Gl Gr H Ld Nf^2 Wl Wr+4 Bl ed H^2 Hd Ld Nf^2 Wl Wr+3/4 H Hd L^2 Ld^2 Nf^2 Wl Wr-1/2 Bl e^2 ed^2 Nf^3 Wl Wr-1/2 Br e^2 ed^2 Nf^3 Wl Wr-e^2 ed^2 H Hd Nf^3 Wl Wr-Bl L^2 Ld^2 Nf^3 Wl Wr-Br L^2 Ld^2 Nf^3 Wl Wr-7/2 H Hd L^2 Ld^2 Nf^3 Wl Wr+Bl d^2 dd^2 Nf^4 Wl Wr+Br d^2 dd^2 Nf^4 Wl Wr+2 Bl d dd e ed Nf^4 Wl Wr+2 Br d dd e ed Nf^4 Wl Wr+1/2 Bl e^2 ed^2 Nf^4 Wl Wr+1/2 Br e^2 ed^2 Nf^4 Wl Wr+2 d^2 dd^2 Gl Nf^4 Wl Wr+2 d dd e ed Gl Nf^4 Wl Wr+2 d^2 dd^2 Gr Nf^4 Wl Wr+2 d dd e ed Gr Nf^4 Wl Wr+d^2 dd^2 H Hd Nf^4 Wl Wr+2 d dd e ed H Hd Nf^4 Wl Wr+1/2 e^2 ed^2 H Hd Nf^4 Wl Wr+4 Bl d dd L Ld Nf^4 Wl Wr+4 Br d dd L Ld Nf^4 Wl Wr+4 Bl e ed L Ld Nf^4 Wl Wr+4 Br e ed L Ld Nf^4 Wl Wr+4 d dd Gl L Ld Nf^4 Wl Wr+4 d dd Gr L Ld Nf^4 Wl Wr+6 d dd H Hd L Ld Nf^4 Wl Wr+6 e ed H Hd L Ld Nf^4 Wl Wr+3 Bl L^2 Ld^2 Nf^4 Wl Wr+3 Br L^2 Ld^2 Nf^4 Wl Wr+19/4 H Hd L^2 Ld^2 Nf^4 Wl Wr+4 Bl Br d Hd Nf^2 Q Wl Wr+4 Br d Gl Hd Nf^2 Q Wl Wr+4 Bl d Gr Hd Nf^2 Q Wl Wr+2 Br d Gr Hd Nf^2 Q Wl Wr+12 d Gl Gr Hd Nf^2 Q Wl Wr+2 d Gr^2 Hd Nf^2 Q Wl Wr+4 Br d H Hd^2 Nf^2 Q Wl Wr+4 d Gr H Hd^2 Nf^2 Q Wl Wr+2 dd^2 H^2 L Nf^3 Q Wl Wr+2 dd^2 H^2 L Nf^4 Q Wl Wr+4 Bl d ed Ld Nf^4 Q Wl Wr+4 Br d ed Ld Nf^4 Q Wl Wr+4 d ed Gl Ld Nf^4 Q Wl Wr+4 d ed Gr Ld Nf^4 Q Wl Wr+6 d ed H Hd Ld Nf^4 Q Wl Wr+dd ed H^2 Nf^3 Q^2 Wl Wr+2 dd ed H^2 Nf^4 Q^2 Wl Wr+Br L Nf^3 Q^3 Wl Wr+3 Br L Nf^4 Q^3 Wl Wr+6 Gr L Nf^4 Q^3 Wl Wr+4 Bl Br dd H Nf^2 Qd Wl Wr+2 Bl dd Gl H Nf^2 Qd Wl Wr+4 Br dd Gl H Nf^2 Qd Wl Wr+2 dd Gl^2 H Nf^2 Qd Wl Wr+4 Bl dd Gr H Nf^2 Qd Wl Wr+12 dd Gl Gr H Nf^2 Qd Wl Wr+4 Bl dd H^2 Hd Nf^2 Qd Wl Wr+4 dd Gl H^2 Hd Nf^2 Qd Wl Wr+2 d^2 Hd^2 Ld Nf^3 Qd Wl Wr+4 Bl dd e L Nf^4 Qd Wl Wr+4 Br dd e L Nf^4 Qd Wl Wr+4 dd e Gl L Nf^4 Qd Wl Wr+4 dd e Gr L Nf^4 Qd Wl Wr+6 dd e H Hd L Nf^4 Qd Wl Wr+2 d^2 Hd^2 Ld Nf^4 Qd Wl Wr+8 Bl d dd Nf^4 Q Qd Wl Wr+8 Br d dd Nf^4 Q Qd Wl Wr+4 Bl e ed Nf^4 Q Qd Wl Wr+4 Br e ed Nf^4 Q Qd Wl Wr+16 d dd Gl Nf^4 Q Qd Wl Wr+4 e ed Gl Nf^4 Q Qd Wl Wr+16 d dd Gr Nf^4 Q Qd Wl Wr+4 e ed Gr Nf^4 Q Qd Wl Wr+12 d dd H Hd Nf^4 Q Qd Wl Wr+6 e ed H Hd Nf^4 Q Qd Wl Wr+12 Bl L Ld Nf^4 Q Qd Wl Wr+12 Br L Ld Nf^4 Q Qd Wl Wr+12 Gl L Ld Nf^4 Q Qd Wl Wr+12 Gr L Ld Nf^4 Q Qd Wl Wr+19 H Hd L Ld Nf^4 Q Qd Wl Wr+d e Hd^2 Nf^3 Qd^2 Wl Wr+2 d e Hd^2 Nf^4 Qd^2 Wl Wr+3/2 H Hd Nf^2 Q^2 Qd^2 Wl Wr+6 Bl Nf^4 Q^2 Qd^2 Wl Wr+6 Br Nf^4 Q^2 Qd^2 Wl Wr+12 Gl Nf^4 Q^2 Qd^2 Wl Wr+12 Gr Nf^4 Q^2 Qd^2 Wl Wr+19/2 H Hd Nf^4 Q^2 Qd^2 Wl Wr+Bl Ld Nf^3 Qd^3 Wl Wr+3 Bl Ld Nf^4 Qd^3 Wl Wr+6 Gl Ld Nf^4 Qd^3 Wl Wr+5 Bl^2 d dd Nf^2 t Wl Wr+8 Bl Br d dd Nf^2 t Wl Wr+5 Br^2 d dd Nf^2 t Wl Wr+5 Bl^2 e ed Nf^2 t Wl Wr+8 Bl Br e ed Nf^2 t Wl Wr+5 Br^2 e ed Nf^2 t Wl Wr+9 Bl d dd Gl Nf^2 t Wl Wr+8 Br d dd Gl Nf^2 t Wl Wr+14 d dd Gl^2 Nf^2 t Wl Wr+5 e ed Gl^2 Nf^2 t Wl Wr+8 Bl d dd Gr Nf^2 t Wl Wr+9 Br d dd Gr Nf^2 t Wl Wr+24 d dd Gl Gr Nf^2 t Wl Wr+8 e ed Gl Gr Nf^2 t Wl Wr+14 d dd Gr^2 Nf^2 t Wl Wr+5 e ed Gr^2 Nf^2 t Wl Wr+14 Bl d dd H Hd Nf^2 t Wl Wr+14 Br d dd H Hd Nf^2 t Wl Wr+14 Bl e ed H Hd Nf^2 t Wl Wr+14 Br e ed H Hd Nf^2 t Wl Wr+14 d dd Gl H Hd Nf^2 t Wl Wr+14 d dd Gr H Hd Nf^2 t Wl Wr+11 d dd H^2 Hd^2 Nf^2 t Wl Wr+11 e ed H^2 Hd^2 Nf^2 t Wl Wr+10 Bl^2 L Ld Nf^2 t Wl Wr+16 Bl Br L Ld Nf^2 t Wl Wr+10 Br^2 L Ld Nf^2 t Wl Wr+10 Gl^2 L Ld Nf^2 t Wl Wr+16 Gl Gr L Ld Nf^2 t Wl Wr+10 Gr^2 L Ld Nf^2 t Wl Wr+42 Bl H Hd L Ld Nf^2 t Wl Wr+42 Br H Hd L Ld Nf^2 t Wl Wr+35 H^2 Hd^2 L Ld Nf^2 t Wl Wr-2 e^2 ed Hd L Nf^3 t Wl Wr-2 e ed^2 H Ld Nf^3 t Wl Wr-2 e Hd L^2 Ld Nf^3 t Wl Wr-2 ed H L Ld^2 Nf^3 t Wl Wr+20 d dd e Hd L Nf^4 t Wl Wr+10 e^2 ed Hd L Nf^4 t Wl Wr+20 d dd ed H Ld Nf^4 t Wl Wr+10 e ed^2 H Ld Nf^4 t Wl Wr+30 e Hd L^2 Ld Nf^4 t Wl Wr+30 ed H L Ld^2 Nf^4 t Wl Wr+20 d^2 dd Hd Nf^4 Q t Wl Wr+20 d e ed Hd Nf^4 Q t Wl Wr+60 d Hd L Ld Nf^4 Q t Wl Wr+2 dd H L Nf^3 Q^2 t Wl Wr+30 dd H L Nf^4 Q^2 t Wl Wr+2 ed H Nf^3 Q^3 t Wl Wr+10 ed H Nf^4 Q^3 t Wl Wr+20 d dd^2 H Nf^4 Qd t Wl Wr+20 dd e ed H Nf^4 Qd t Wl Wr+60 dd H L Ld Nf^4 Qd t Wl Wr+10 Bl^2 Nf^2 Q Qd t Wl Wr+16 Bl Br Nf^2 Q Qd t Wl Wr+10 Br^2 Nf^2 Q Qd t Wl Wr+18 Bl Gl Nf^2 Q Qd t Wl Wr+16 Br Gl Nf^2 Q Qd t Wl Wr+28 Gl^2 Nf^2 Q Qd t Wl Wr+16 Bl Gr Nf^2 Q Qd t Wl Wr+18 Br Gr Nf^2 Q Qd t Wl Wr+48 Gl Gr Nf^2 Q Qd t Wl Wr+28 Gr^2 Nf^2 Q Qd t Wl Wr+42 Bl H Hd Nf^2 Q Qd t Wl Wr+42 Br H Hd Nf^2 Q Qd t Wl Wr+42 Gl H Hd Nf^2 Q Qd t Wl Wr+42 Gr H Hd Nf^2 Q Qd t Wl Wr+35 H^2 Hd^2 Nf^2 Q Qd t Wl Wr+60 e Hd L Nf^4 Q Qd t Wl Wr+60 ed H Ld Nf^4 Q Qd t Wl Wr+60 d Hd Nf^4 Q^2 Qd t Wl Wr+2 d Hd Ld Nf^3 Qd^2 t Wl Wr+30 d Hd Ld Nf^4 Qd^2 t Wl Wr+60 dd H Nf^4 Q Qd^2 t Wl Wr+2 e Hd Nf^3 Qd^3 t Wl Wr+10 e Hd Nf^4 Qd^3 t Wl Wr+Bl^3 t^2 Wl Wr+5 Bl^2 Br t^2 Wl Wr+5 Bl Br^2 t^2 Wl Wr+Br^3 t^2 Wl Wr+4 Bl Gl^2 t^2 Wl Wr+5 Br Gl^2 t^2 Wl Wr+3 Gl^3 t^2 Wl Wr+9 Bl Gl Gr t^2 Wl Wr+9 Br Gl Gr t^2 Wl Wr+9 Gl^2 Gr t^2 Wl Wr+5 Bl Gr^2 t^2 Wl Wr+4 Br Gr^2 t^2 Wl Wr+9 Gl Gr^2 t^2 Wl Wr+3 Gr^3 t^2 Wl Wr+18 Bl^2 H Hd t^2 Wl Wr+32 Bl Br H Hd t^2 Wl Wr+18 Br^2 H Hd t^2 Wl Wr+18 Gl^2 H Hd t^2 Wl Wr+32 Gl Gr H Hd t^2 Wl Wr+18 Gr^2 H Hd t^2 Wl Wr+28 Bl H^2 Hd^2 t^2 Wl Wr+28 Br H^2 Hd^2 t^2 Wl Wr+19 H^3 Hd^3 t^2 Wl Wr+1/2 d^2 dd^2 Nf^2 t^2 Wl Wr+1/4 e^2 ed^2 Nf^2 t^2 Wl Wr+38 Bl e Hd L Nf^2 t^2 Wl Wr+40 Br e Hd L Nf^2 t^2 Wl Wr+72 e H Hd^2 L Nf^2 t^2 Wl Wr+40 Bl ed H Ld Nf^2 t^2 Wl Wr+38 Br ed H Ld Nf^2 t^2 Wl Wr+72 ed H^2 Hd Ld Nf^2 t^2 Wl Wr+1/2 L^2 Ld^2 Nf^2 t^2 Wl Wr-1/2 e^2 ed^2 Nf^3 t^2 Wl Wr-L^2 Ld^2 Nf^3 t^2 Wl Wr+25/2 d^2 dd^2 Nf^4 t^2 Wl Wr+25 d dd e ed Nf^4 t^2 Wl Wr+25/4 e^2 ed^2 Nf^4 t^2 Wl Wr+50 d dd L Ld Nf^4 t^2 Wl Wr+50 e ed L Ld Nf^4 t^2 Wl Wr+75/2 L^2 Ld^2 Nf^4 t^2 Wl Wr+38 Bl d Hd Nf^2 Q t^2 Wl Wr+40 Br d Hd Nf^2 Q t^2 Wl Wr+38 d Gl Hd Nf^2 Q t^2 Wl Wr+40 d Gr Hd Nf^2 Q t^2 Wl Wr+72 d H Hd^2 Nf^2 Q t^2 Wl Wr+50 d ed Ld Nf^4 Q t^2 Wl Wr+2 L Nf^3 Q^3 t^2 Wl Wr+24 L Nf^4 Q^3 t^2 Wl Wr+40 Bl dd H Nf^2 Qd t^2 Wl Wr+38 Br dd H Nf^2 Qd t^2 Wl Wr+40 dd Gl H Nf^2 Qd t^2 Wl Wr+38 dd Gr H Nf^2 Qd t^2 Wl Wr+72 dd H^2 Hd Nf^2 Qd t^2 Wl Wr+50 dd e L Nf^4 Qd t^2 Wl Wr+100 d dd Nf^4 Q Qd t^2 Wl Wr+50 e ed Nf^4 Q Qd t^2 Wl Wr+150 L Ld Nf^4 Q Qd t^2 Wl Wr+Nf^2 Q^2 Qd^2 t^2 Wl Wr+75 Nf^4 Q^2 Qd^2 t^2 Wl Wr+2 Ld Nf^3 Qd^3 t^2 Wl Wr+24 Ld Nf^4 Qd^3 t^2 Wl Wr+16 Bl d dd Nf^2 t^3 Wl Wr+16 Br d dd Nf^2 t^3 Wl Wr+16 Bl e ed Nf^2 t^3 Wl Wr+16 Br e ed Nf^2 t^3 Wl Wr+16 d dd Gl Nf^2 t^3 Wl Wr+16 d dd Gr Nf^2 t^3 Wl Wr+78 d dd H Hd Nf^2 t^3 Wl Wr+78 e ed H Hd Nf^2 t^3 Wl Wr+32 Bl L Ld Nf^2 t^3 Wl Wr+32 Br L Ld Nf^2 t^3 Wl Wr+234 H Hd L Ld Nf^2 t^3 Wl Wr+32 Bl Nf^2 Q Qd t^3 Wl Wr+32 Br Nf^2 Q Qd t^3 Wl Wr+32 Gl Nf^2 Q Qd t^3 Wl Wr+32 Gr Nf^2 Q Qd t^3 Wl Wr+234 H Hd Nf^2 Q Qd t^3 Wl Wr+Bl^2 t^4 Wl Wr+3 Bl Br t^4 Wl Wr+Br^2 t^4 Wl Wr+Gl^2 t^4 Wl Wr+3 Gl Gr t^4 Wl Wr+Gr^2 t^4 Wl Wr+38 Bl H Hd t^4 Wl Wr+38 Br H Hd t^4 Wl Wr+91 H^2 Hd^2 t^4 Wl Wr+44 e Hd L Nf^2 t^4 Wl Wr+44 ed H Ld Nf^2 t^4 Wl Wr+44 d Hd Nf^2 Q t^4 Wl Wr+44 dd H Nf^2 Qd t^4 Wl Wr+3 d dd Nf^2 t^5 Wl Wr+3 e ed Nf^2 t^5 Wl Wr+6 L Ld Nf^2 t^5 Wl Wr+6 Nf^2 Q Qd t^5 Wl Wr+6 H Hd t^6 Wl Wr+d dd^2 H^2 Nf^4 u Wl Wr+dd e ed H^2 Nf^4 u Wl Wr+4 dd H^2 L Ld Nf^4 u Wl Wr+4 Bl Br H Nf^2 Q u Wl Wr+4 Br Gl H Nf^2 Q u Wl Wr+4 Bl Gr H Nf^2 Q u Wl Wr+2 Br Gr H Nf^2 Q u Wl Wr+12 Gl Gr H Nf^2 Q u Wl Wr+2 Gr^2 H Nf^2 Q u Wl Wr+4 Br H^2 Hd Nf^2 Q u Wl Wr+4 Gr H^2 Hd Nf^2 Q u Wl Wr+6 Br e L Nf^4 Q u Wl Wr+6 e Gr L Nf^4 Q u Wl Wr+4 ed H^2 Ld Nf^4 Q u Wl Wr+6 Br d Nf^4 Q^2 u Wl Wr+12 d Gr Nf^4 Q^2 u Wl Wr+4 Bl d Ld Nf^4 Qd u Wl Wr+4 Br d Ld Nf^4 Qd u Wl Wr+8 d Gl Ld Nf^4 Qd u Wl Wr+8 d Gr Ld Nf^4 Qd u Wl Wr+6 d H Hd Ld Nf^4 Qd u Wl Wr+8 dd H^2 Nf^4 Q Qd u Wl Wr+e H Hd Nf^3 Qd^2 u Wl Wr+2 Bl e Nf^4 Qd^2 u Wl Wr+2 Br e Nf^4 Qd^2 u Wl Wr+4 e Gl Nf^4 Qd^2 u Wl Wr+4 e Gr Nf^4 Qd^2 u Wl Wr+3 e H Hd Nf^4 Qd^2 u Wl Wr+7 Bl dd H^2 Nf^2 t u Wl Wr+7 Br dd H^2 Nf^2 t u Wl Wr+7 dd Gl H^2 Nf^2 t u Wl Wr+7 dd Gr H^2 Nf^2 t u Wl Wr+8 dd H^3 Hd Nf^2 t u Wl Wr+2 d^2 Hd Ld Nf^3 t u Wl Wr+20 dd e H L Nf^4 t u Wl Wr+10 d^2 Hd Ld Nf^4 t u Wl Wr+40 d dd H Nf^4 Q t u Wl Wr+20 e ed H Nf^4 Q t u Wl Wr+60 H L Ld Nf^4 Q t u Wl Wr+20 d e Hd Nf^4 Qd t u Wl Wr+60 H Nf^4 Q^2 Qd t u Wl Wr+2 H Ld Nf^3 Qd^2 t u Wl Wr+30 H Ld Nf^4 Qd^2 t u Wl Wr+38 Bl H Nf^2 Q t^2 u Wl Wr+40 Br H Nf^2 Q t^2 u Wl Wr+38 Gl H Nf^2 Q t^2 u Wl Wr+40 Gr H Nf^2 Q t^2 u Wl Wr+72 H^2 Hd Nf^2 Q t^2 u Wl Wr+48 e L Nf^4 Q t^2 u Wl Wr+48 d Nf^4 Q^2 t^2 u Wl Wr+50 d Ld Nf^4 Qd t^2 u Wl Wr+25 e Nf^4 Qd^2 t^2 u Wl Wr+39 dd H^2 Nf^2 t^3 u Wl Wr+44 H Nf^2 Q t^4 u Wl Wr+1/2 Br d e Nf^3 u^2 Wl Wr+3/2 Br d e Nf^4 u^2 Wl Wr+3 d e Gr Nf^4 u^2 Wl Wr+2 H^2 Ld Nf^3 Qd u^2 Wl Wr+2 H^2 Ld Nf^4 Qd u^2 Wl Wr+2 d H Ld Nf^3 t u^2 Wl Wr+10 d H Ld Nf^4 t u^2 Wl Wr+2 e H Nf^3 Qd t u^2 Wl Wr+10 e H Nf^4 Qd t u^2 Wl Wr+d e Nf^3 t^2 u^2 Wl Wr+12 d e Nf^4 t^2 u^2 Wl Wr+d^2 dd Hd^2 Nf^4 ud Wl Wr+d e ed Hd^2 Nf^4 ud Wl Wr+4 d Hd^2 L Ld Nf^4 ud Wl Wr+4 Bl dd L Nf^4 Q ud Wl Wr+4 Br dd L Nf^4 Q ud Wl Wr+8 dd Gl L Nf^4 Q ud Wl Wr+8 dd Gr L Nf^4 Q ud Wl Wr+6 dd H Hd L Nf^4 Q ud Wl Wr+ed H Hd Nf^3 Q^2 ud Wl Wr+2 Bl ed Nf^4 Q^2 ud Wl Wr+2 Br ed Nf^4 Q^2 ud Wl Wr+4 ed Gl Nf^4 Q^2 ud Wl Wr+4 ed Gr Nf^4 Q^2 ud Wl Wr+3 ed H Hd Nf^4 Q^2 ud Wl Wr+4 Bl Br Hd Nf^2 Qd ud Wl Wr+2 Bl Gl Hd Nf^2 Qd ud Wl Wr+4 Br Gl Hd Nf^2 Qd ud Wl Wr+2 Gl^2 Hd Nf^2 Qd ud Wl Wr+4 Bl Gr Hd Nf^2 Qd ud Wl Wr+12 Gl Gr Hd Nf^2 Qd ud Wl Wr+4 Bl H Hd^2 Nf^2 Qd ud Wl Wr+4 Gl H Hd^2 Nf^2 Qd ud Wl Wr+4 e Hd^2 L Nf^4 Qd ud Wl Wr+6 Bl ed Ld Nf^4 Qd ud Wl Wr+6 ed Gl Ld Nf^4 Qd ud Wl Wr+8 d Hd^2 Nf^4 Q Qd ud Wl Wr+6 Bl dd Nf^4 Qd^2 ud Wl Wr+12 dd Gl Nf^4 Qd^2 ud Wl Wr+7 Bl d Hd^2 Nf^2 t ud Wl Wr+7 Br d Hd^2 Nf^2 t ud Wl Wr+7 d Gl Hd^2 Nf^2 t ud Wl Wr+7 d Gr Hd^2 Nf^2 t ud Wl Wr+8 d H Hd^3 Nf^2 t ud Wl Wr+2 dd^2 H L Nf^3 t ud Wl Wr+10 dd^2 H L Nf^4 t ud Wl Wr+20 d ed Hd Ld Nf^4 t ud Wl Wr+20 dd ed H Nf^4 Q t ud Wl Wr+2 Hd L Nf^3 Q^2 t ud Wl Wr+30 Hd L Nf^4 Q^2 t ud Wl Wr+40 d dd Hd Nf^4 Qd t ud Wl Wr+20 e ed Hd Nf^4 Qd t ud Wl Wr+60 Hd L Ld Nf^4 Qd t ud Wl Wr+60 Hd Nf^4 Q Qd^2 t ud Wl Wr+50 dd L Nf^4 Q t^2 ud Wl Wr+25 ed Nf^4 Q^2 t^2 ud Wl Wr+40 Bl Hd Nf^2 Qd t^2 ud Wl Wr+38 Br Hd Nf^2 Qd t^2 ud Wl Wr+40 Gl Hd Nf^2 Qd t^2 ud Wl Wr+38 Gr Hd Nf^2 Qd t^2 ud Wl Wr+72 H Hd^2 Nf^2 Qd t^2 ud Wl Wr+48 ed Ld Nf^4 Qd t^2 ud Wl Wr+48 dd Nf^4 Qd^2 t^2 ud Wl Wr+39 d Hd^2 Nf^2 t^3 ud Wl Wr+44 Hd Nf^2 Qd t^4 ud Wl Wr+4 Bl d dd Nf^4 u ud Wl Wr+4 Br d dd Nf^4 u ud Wl Wr+2 Bl e ed Nf^4 u ud Wl Wr+2 Br e ed Nf^4 u ud Wl Wr+8 d dd Gl Nf^4 u ud Wl Wr+2 e ed Gl Nf^4 u ud Wl Wr+8 d dd Gr Nf^4 u ud Wl Wr+2 e ed Gr Nf^4 u ud Wl Wr+4 d dd H Hd Nf^4 u ud Wl Wr+2 e ed H Hd Nf^4 u ud Wl Wr+4 Bl L Ld Nf^4 u ud Wl Wr+4 Br L Ld Nf^4 u ud Wl Wr+4 Gl L Ld Nf^4 u ud Wl Wr+4 Gr L Ld Nf^4 u ud Wl Wr+6 H Hd L Ld Nf^4 u ud Wl Wr+8 Bl Nf^4 Q Qd u ud Wl Wr+8 Br Nf^4 Q Qd u ud Wl Wr+16 Gl Nf^4 Q Qd u ud Wl Wr+16 Gr Nf^4 Q Qd u ud Wl Wr+12 H Hd Nf^4 Q Qd u ud Wl Wr+5 Bl^2 Nf^2 t u ud Wl Wr+8 Bl Br Nf^2 t u ud Wl Wr+5 Br^2 Nf^2 t u ud Wl Wr+9 Bl Gl Nf^2 t u ud Wl Wr+8 Br Gl Nf^2 t u ud Wl Wr+14 Gl^2 Nf^2 t u ud Wl Wr+8 Bl Gr Nf^2 t u ud Wl Wr+9 Br Gr Nf^2 t u ud Wl Wr+24 Gl Gr Nf^2 t u ud Wl Wr+14 Gr^2 Nf^2 t u ud Wl Wr+14 Bl H Hd Nf^2 t u ud Wl Wr+14 Br H Hd Nf^2 t u ud Wl Wr+14 Gl H Hd Nf^2 t u ud Wl Wr+14 Gr H Hd Nf^2 t u ud Wl Wr+11 H^2 Hd^2 Nf^2 t u ud Wl Wr+20 e Hd L Nf^4 t u ud Wl Wr+20 ed H Ld Nf^4 t u ud Wl Wr+40 d Hd Nf^4 Q t u ud Wl Wr+40 dd H Nf^4 Qd t u ud Wl Wr+50 d dd Nf^4 t^2 u ud Wl Wr+25 e ed Nf^4 t^2 u ud Wl Wr+50 L Ld Nf^4 t^2 u ud Wl Wr+100 Nf^4 Q Qd t^2 u ud Wl Wr+16 Bl Nf^2 t^3 u ud Wl Wr+16 Br Nf^2 t^3 u ud Wl Wr+16 Gl Nf^2 t^3 u ud Wl Wr+16 Gr Nf^2 t^3 u ud Wl Wr+78 H Hd Nf^2 t^3 u ud Wl Wr+3 Nf^2 t^5 u ud Wl Wr+dd H^2 Nf^4 u^2 ud Wl Wr+20 H Nf^4 Q t u^2 ud Wl Wr+1/2 Bl dd ed Nf^3 ud^2 Wl Wr+3/2 Bl dd ed Nf^4 ud^2 Wl Wr+3 dd ed Gl Nf^4 ud^2 Wl Wr+2 Hd^2 L Nf^3 Q ud^2 Wl Wr+2 Hd^2 L Nf^4 Q ud^2 Wl Wr+2 dd Hd L Nf^3 t ud^2 Wl Wr+10 dd Hd L Nf^4 t ud^2 Wl Wr+2 ed Hd Nf^3 Q t ud^2 Wl Wr+10 ed Hd Nf^4 Q t ud^2 Wl Wr+dd ed Nf^3 t^2 ud^2 Wl Wr+12 dd ed Nf^4 t^2 ud^2 Wl Wr+d Hd^2 Nf^4 u ud^2 Wl Wr+20 Hd Nf^4 Qd t u ud^2 Wl Wr+H Hd Nf^2 u^2 ud^2 Wl Wr+Bl Nf^4 u^2 ud^2 Wl Wr+Br Nf^4 u^2 ud^2 Wl Wr+2 Gl Nf^4 u^2 ud^2 Wl Wr+2 Gr Nf^4 u^2 ud^2 Wl Wr+H Hd Nf^4 u^2 ud^2 Wl Wr+1/2 Nf^2 t^2 u^2 ud^2 Wl Wr+25/2 Nf^4 t^2 u^2 ud^2 Wl Wr+Bl Gl Gr Wl^2 Wr+Br Gl Gr Wl^2 Wr+Gl^2 Gr Wl^2 Wr+Gl Gr^2 Wl^2 Wr+2 Bl Br H Hd Wl^2 Wr+2 Gl Gr H Hd Wl^2 Wr+3 Br H^2 Hd^2 Wl^2 Wr+1/2 d^2 dd^2 Nf^2 Wl^2 Wr+1/4 e^2 ed^2 Nf^2 Wl^2 Wr+4 Br e Hd L Nf^2 Wl^2 Wr+2 Bl ed H Ld Nf^2 Wl^2 Wr+4 Br ed H Ld Nf^2 Wl^2 Wr+5 ed H^2 Hd Ld Nf^2 Wl^2 Wr+3/4 L^2 Ld^2 Nf^2 Wl^2 Wr-1/2 e^2 ed^2 Nf^3 Wl^2 Wr-L^2 Ld^2 Nf^3 Wl^2 Wr+1/2 d^2 dd^2 Nf^4 Wl^2 Wr+d dd e ed Nf^4 Wl^2 Wr+1/4 e^2 ed^2 Nf^4 Wl^2 Wr+4 d dd L Ld Nf^4 Wl^2 Wr+4 e ed L Ld Nf^4 Wl^2 Wr+13/4 L^2 Ld^2 Nf^4 Wl^2 Wr+4 Br d Hd Nf^2 Q Wl^2 Wr+4 d Gr Hd Nf^2 Q Wl^2 Wr+4 d ed Ld Nf^4 Q Wl^2 Wr+2 Bl dd H Nf^2 Qd Wl^2 Wr+4 Br dd H Nf^2 Qd Wl^2 Wr+2 dd Gl H Nf^2 Qd Wl^2 Wr+4 dd Gr H Nf^2 Qd Wl^2 Wr+5 dd H^2 Hd Nf^2 Qd Wl^2 Wr+4 dd e L Nf^4 Qd Wl^2 Wr+8 d dd Nf^4 Q Qd Wl^2 Wr+4 e ed Nf^4 Q Qd Wl^2 Wr+13 L Ld Nf^4 Q Qd Wl^2 Wr+3/2 Nf^2 Q^2 Qd^2 Wl^2 Wr+13/2 Nf^4 Q^2 Qd^2 Wl^2 Wr+3/2 Ld Nf^3 Qd^3 Wl^2 Wr+7/2 Ld Nf^4 Qd^3 Wl^2 Wr+4 Bl d dd Nf^2 t Wl^2 Wr+5 Br d dd Nf^2 t Wl^2 Wr+4 Bl e ed Nf^2 t Wl^2 Wr+5 Br e ed Nf^2 t Wl^2 Wr+4 d dd Gl Nf^2 t Wl^2 Wr+5 d dd Gr Nf^2 t Wl^2 Wr+14 d dd H Hd Nf^2 t Wl^2 Wr+14 e ed H Hd Nf^2 t Wl^2 Wr+18 Bl L Ld Nf^2 t Wl^2 Wr+16 Br L Ld Nf^2 t Wl^2 Wr+45 H Hd L Ld Nf^2 t Wl^2 Wr+18 Bl Nf^2 Q Qd t Wl^2 Wr+16 Br Nf^2 Q Qd t Wl^2 Wr+18 Gl Nf^2 Q Qd t Wl^2 Wr+16 Gr Nf^2 Q Qd t Wl^2 Wr+45 H Hd Nf^2 Q Qd t Wl^2 Wr+3 Bl^2 t^2 Wl^2 Wr+4 Bl Br t^2 Wl^2 Wr+4 Br^2 t^2 Wl^2 Wr+3 Gl^2 t^2 Wl^2 Wr+4 Gl Gr t^2 Wl^2 Wr+4 Gr^2 t^2 Wl^2 Wr+30 Bl H Hd t^2 Wl^2 Wr+32 Br H Hd t^2 Wl^2 Wr+31 H^2 Hd^2 t^2 Wl^2 Wr+38 e Hd L Nf^2 t^2 Wl^2 Wr+40 ed H Ld Nf^2 t^2 Wl^2 Wr+38 d Hd Nf^2 Q t^2 Wl^2 Wr+40 dd H Nf^2 Qd t^2 Wl^2 Wr+7 d dd Nf^2 t^3 Wl^2 Wr+7 e ed Nf^2 t^3 Wl^2 Wr+32 L Ld Nf^2 t^3 Wl^2 Wr+32 Nf^2 Q Qd t^3 Wl^2 Wr+Bl t^4 Wl^2 Wr+Br t^4 Wl^2 Wr+38 H Hd t^4 Wl^2 Wr+4 Br H Nf^2 Q u Wl^2 Wr+4 Gr H Nf^2 Q u Wl^2 Wr+4 d Ld Nf^4 Qd u Wl^2 Wr+e Nf^3 Qd^2 u Wl^2 Wr+2 e Nf^4 Qd^2 u Wl^2 Wr+8 dd H^2 Nf^2 t u Wl^2 Wr+38 H Nf^2 Q t^2 u Wl^2 Wr+4 dd L Nf^4 Q ud Wl^2 Wr-ed Nf^3 Q^2 ud Wl^2 Wr+2 ed Nf^4 Q^2 ud Wl^2 Wr+2 Bl Hd Nf^2 Qd ud Wl^2 Wr+4 Br Hd Nf^2 Qd ud Wl^2 Wr+2 Gl Hd Nf^2 Qd ud Wl^2 Wr+4 Gr Hd Nf^2 Qd ud Wl^2 Wr+5 H Hd^2 Nf^2 Qd ud Wl^2 Wr+6 ed Ld Nf^4 Qd ud Wl^2 Wr+6 dd Nf^4 Qd^2 ud Wl^2 Wr+8 d Hd^2 Nf^2 t ud Wl^2 Wr+40 Hd Nf^2 Qd t^2 ud Wl^2 Wr+2 d dd Nf^4 u ud Wl^2 Wr+e ed Nf^4 u ud Wl^2 Wr+4 L Ld Nf^4 u ud Wl^2 Wr+8 Nf^4 Q Qd u ud Wl^2 Wr+4 Bl Nf^2 t u ud Wl^2 Wr+5 Br Nf^2 t u ud Wl^2 Wr+4 Gl Nf^2 t u ud Wl^2 Wr+5 Gr Nf^2 t u ud Wl^2 Wr+14 H Hd Nf^2 t u ud Wl^2 Wr+7 Nf^2 t^3 u ud Wl^2 Wr+1/2 Nf^2 u^2 ud^2 Wl^2 Wr+1/2 Nf^4 u^2 ud^2 Wl^2 Wr+2 Bl Br Wl^3 Wr+2 Gl Gr Wl^3 Wr+Br H Hd Wl^3 Wr+ed H Ld Nf^2 Wl^3 Wr+dd H Nf^2 Qd Wl^3 Wr+5 d dd Nf^2 t Wl^3 Wr+5 e ed Nf^2 t Wl^3 Wr+14 L Ld Nf^2 t Wl^3 Wr+14 Nf^2 Q Qd t Wl^3 Wr+4 Bl t^2 Wl^3 Wr+5 Br t^2 Wl^3 Wr+24 H Hd t^2 Wl^3 Wr+t^4 Wl^3 Wr+Hd Nf^2 Qd ud Wl^3 Wr+5 Nf^2 t u ud Wl^3 Wr+3 t^2 Wl^4 Wr+Bl^4 Wr^2+2 Bl^2 Br^2 Wr^2+2 Br^4 Wr^2+2 Bl^2 Gl^2 Wr^2+2 Br^2 Gl^2 Wr^2+Bl Gl^3 Wr^2+3 Gl^4 Wr^2+2 Bl Br Gl Gr Wr^2+2 Br Gl^2 Gr Wr^2+2 Bl^2 Gr^2 Wr^2+5 Br^2 Gr^2 Wr^2+2 Bl Gl Gr^2 Wr^2+6 Gl^2 Gr^2 Wr^2+3 Br Gr^3 Wr^2+6 Gr^4 Wr^2+Bl^2 Br H Hd Wr^2+Br^3 H Hd Wr^2+Br Gl^2 H Hd Wr^2+Gl^3 H Hd Wr^2+Bl Gl Gr H Hd Wr^2+Gl^2 Gr H Hd Wr^2+3 Br Gr^2 H Hd Wr^2+2 Gr^3 H Hd Wr^2+2 Bl^2 H^2 Hd^2 Wr^2+4 Br^2 H^2 Hd^2 Wr^2+2 Gl^2 H^2 Hd^2 Wr^2+4 Gr^2 H^2 Hd^2 Wr^2+Br H^3 Hd^3 Wr^2+2 H^4 Hd^4 Wr^2-1/2 Bl d^2 dd^2 Nf^2 Wr^2-Br d^2 dd^2 Nf^2 Wr^2-1/4 Bl e^2 ed^2 Nf^2 Wr^2-1/2 Br e^2 ed^2 Nf^2 Wr^2+Bl^2 e Hd L Nf^2 Wr^2+Bl Br e Hd L Nf^2 Wr^2+2 Br^2 e Hd L Nf^2 Wr^2+e Gl^2 Hd L Nf^2 Wr^2+e Gl Gr Hd L Nf^2 Wr^2+2 e Gr^2 Hd L Nf^2 Wr^2+2 Bl e H Hd^2 L Nf^2 Wr^2+2 Br e H Hd^2 L Nf^2 Wr^2+3 e H^2 Hd^3 L Nf^2 Wr^2+e^2 Hd^2 L^2 Nf^2 Wr^2+2 Bl^2 ed H Ld Nf^2 Wr^2+5 Br^2 ed H Ld Nf^2 Wr^2+2 ed Gl^2 H Ld Nf^2 Wr^2+5 ed Gr^2 H Ld Nf^2 Wr^2+8 Br ed H^2 Hd Ld Nf^2 Wr^2+5 ed H^3 Hd^2 Ld Nf^2 Wr^2+3/2 ed^2 H^2 Ld^2 Nf^2 Wr^2-Bl L^2 Ld^2 Nf^2 Wr^2-3/2 Br L^2 Ld^2 Nf^2 Wr^2+1/4 H Hd L^2 Ld^2 Nf^2 Wr^2+1/2 e^2 ed^2 H Hd Nf^3 Wr^2-3/2 ed^2 H^2 Ld^2 Nf^3 Wr^2-1/2 Bl L^2 Ld^2 Nf^3 Wr^2+1/2 Br L^2 Ld^2 Nf^3 Wr^2+2 H Hd L^2 Ld^2 Nf^3 Wr^2+1/2 Bl d^2 dd^2 Nf^4 Wr^2+Br d^2 dd^2 Nf^4 Wr^2+Bl d dd e ed Nf^4 Wr^2+2 Br d dd e ed Nf^4 Wr^2+1/4 Bl e^2 ed^2 Nf^4 Wr^2+1/2 Br e^2 ed^2 Nf^4 Wr^2+d^2 dd^2 Gl Nf^4 Wr^2+d dd e ed Gl Nf^4 Wr^2+2 d^2 dd^2 Gr Nf^4 Wr^2+2 d dd e ed Gr Nf^4 Wr^2+d^2 dd^2 H Hd Nf^4 Wr^2+2 d dd e ed H Hd Nf^4 Wr^2+1/2 e^2 ed^2 H Hd Nf^4 Wr^2+e^2 Hd^2 L^2 Nf^4 Wr^2+2 Bl d dd L Ld Nf^4 Wr^2+4 Br d dd L Ld Nf^4 Wr^2+2 Bl e ed L Ld Nf^4 Wr^2+4 Br e ed L Ld Nf^4 Wr^2+2 d dd Gl L Ld Nf^4 Wr^2+4 d dd Gr L Ld Nf^4 Wr^2+6 d dd H Hd L Ld Nf^4 Wr^2+6 e ed H Hd L Ld Nf^4 Wr^2+3 ed^2 H^2 Ld^2 Nf^4 Wr^2+3/2 Bl L^2 Ld^2 Nf^4 Wr^2+3 Br L^2 Ld^2 Nf^4 Wr^2+19/4 H Hd L^2 Ld^2 Nf^4 Wr^2+Bl^2 d Hd Nf^2 Q Wr^2+Bl Br d Hd Nf^2 Q Wr^2+2 Br^2 d Hd Nf^2 Q Wr^2+2 Bl d Gl Hd Nf^2 Q Wr^2+Br d Gl Hd Nf^2 Q Wr^2+3 d Gl^2 Hd Nf^2 Q Wr^2+Bl d Gr Hd Nf^2 Q Wr^2+3 Br d Gr Hd Nf^2 Q Wr^2+3 d Gl Gr Hd Nf^2 Q Wr^2+5 d Gr^2 Hd Nf^2 Q Wr^2+2 Bl d H Hd^2 Nf^2 Q Wr^2+2 Br d H Hd^2 Nf^2 Q Wr^2+2 d Gl H Hd^2 Nf^2 Q Wr^2+2 d Gr H Hd^2 Nf^2 Q Wr^2+3 d H^2 Hd^3 Nf^2 Q Wr^2+2 dd^2 H^2 L Nf^4 Q Wr^2+4 d e Hd^2 L Nf^4 Q Wr^2+2 Bl d ed Ld Nf^4 Q Wr^2+4 Br d ed Ld Nf^4 Q Wr^2+2 d ed Gl Ld Nf^4 Q Wr^2+4 d ed Gr Ld Nf^4 Q Wr^2+6 d ed H Hd Ld Nf^4 Q Wr^2+2 d^2 Hd^2 Nf^2 Q^2 Wr^2-dd ed H^2 Nf^3 Q^2 Wr^2+2 dd ed H^2 Nf^4 Q^2 Wr^2+2 d^2 Hd^2 Nf^4 Q^2 Wr^2-1/3 H Hd L Nf^2 Q^3 Wr^2+1/2 Bl L Nf^3 Q^3 Wr^2+3/2 Bl L Nf^4 Q^3 Wr^2+Br L Nf^4 Q^3 Wr^2+3 Gl L Nf^4 Q^3 Wr^2+2 Gr L Nf^4 Q^3 Wr^2+10/3 H Hd L Nf^4 Q^3 Wr^2+2 Bl^2 dd H Nf^2 Qd Wr^2+5 Br^2 dd H Nf^2 Qd Wr^2+2 Bl dd Gl H Nf^2 Qd Wr^2+4 dd Gl^2 H Nf^2 Qd Wr^2+9 Br dd Gr H Nf^2 Qd Wr^2+14 dd Gr^2 H Nf^2 Qd Wr^2+8 Br dd H^2 Hd Nf^2 Qd Wr^2+8 dd Gr H^2 Hd Nf^2 Qd Wr^2+5 dd H^3 Hd^2 Nf^2 Qd Wr^2-2 d^2 Hd^2 Ld Nf^3 Qd Wr^2+2 Bl dd e L Nf^4 Qd Wr^2+4 Br dd e L Nf^4 Qd Wr^2+2 dd e Gl L Nf^4 Qd Wr^2+4 dd e Gr L Nf^4 Qd Wr^2+6 dd e H Hd L Nf^4 Qd Wr^2+12 dd ed H^2 Ld Nf^4 Qd Wr^2+2 d^2 Hd^2 Ld Nf^4 Qd Wr^2+4 Bl d dd Nf^4 Q Qd Wr^2+8 Br d dd Nf^4 Q Qd Wr^2+2 Bl e ed Nf^4 Q Qd Wr^2+4 Br e ed Nf^4 Q Qd Wr^2+8 d dd Gl Nf^4 Q Qd Wr^2+2 e ed Gl Nf^4 Q Qd Wr^2+16 d dd Gr Nf^4 Q Qd Wr^2+4 e ed Gr Nf^4 Q Qd Wr^2+12 d dd H Hd Nf^4 Q Qd Wr^2+6 e ed H Hd Nf^4 Q Qd Wr^2+6 Bl L Ld Nf^4 Q Qd Wr^2+12 Br L Ld Nf^4 Q Qd Wr^2+6 Gl L Ld Nf^4 Q Qd Wr^2+12 Gr L Ld Nf^4 Q Qd Wr^2+19 H Hd L Ld Nf^4 Q Qd Wr^2+3 dd^2 H^2 Nf^2 Qd^2 Wr^2-d e Hd^2 Nf^3 Qd^2 Wr^2+6 dd^2 H^2 Nf^4 Qd^2 Wr^2+2 d e Hd^2 Nf^4 Qd^2 Wr^2-2 Bl Nf^2 Q^2 Qd^2 Wr^2-3 Br Nf^2 Q^2 Qd^2 Wr^2+1/2 H Hd Nf^2 Q^2 Qd^2 Wr^2+3 Bl Nf^4 Q^2 Qd^2 Wr^2+6 Br Nf^4 Q^2 Qd^2 Wr^2+6 Gl Nf^4 Q^2 Qd^2 Wr^2+12 Gr Nf^4 Q^2 Qd^2 Wr^2+19/2 H Hd Nf^4 Q^2 Qd^2 Wr^2+5/2 Br Ld Nf^3 Qd^3 Wr^2+7/2 H Hd Ld Nf^3 Qd^3 Wr^2+13/2 Br Ld Nf^4 Qd^3 Wr^2+13 Gr Ld Nf^4 Qd^3 Wr^2+19/2 H Hd Ld Nf^4 Qd^3 Wr^2+Bl^2 d dd Nf^2 t Wr^2+5 Bl Br d dd Nf^2 t Wr^2+4 Br^2 d dd Nf^2 t Wr^2+Bl^2 e ed Nf^2 t Wr^2+5 Bl Br e ed Nf^2 t Wr^2+4 Br^2 e ed Nf^2 t Wr^2+3 Bl d dd Gl Nf^2 t Wr^2+5 Br d dd Gl Nf^2 t Wr^2+4 d dd Gl^2 Nf^2 t Wr^2+e ed Gl^2 Nf^2 t Wr^2+5 Bl d dd Gr Nf^2 t Wr^2+9 Br d dd Gr Nf^2 t Wr^2+15 d dd Gl Gr Nf^2 t Wr^2+5 e ed Gl Gr Nf^2 t Wr^2+13 d dd Gr^2 Nf^2 t Wr^2+4 e ed Gr^2 Nf^2 t Wr^2+7 Bl d dd H Hd Nf^2 t Wr^2+13 Br d dd H Hd Nf^2 t Wr^2+7 Bl e ed H Hd Nf^2 t Wr^2+13 Br e ed H Hd Nf^2 t Wr^2+7 d dd Gl H Hd Nf^2 t Wr^2+13 d dd Gr H Hd Nf^2 t Wr^2+9 d dd H^2 Hd^2 Nf^2 t Wr^2+9 e ed H^2 Hd^2 Nf^2 t Wr^2+3 Bl^2 L Ld Nf^2 t Wr^2+9 Bl Br L Ld Nf^2 t Wr^2+9 Br^2 L Ld Nf^2 t Wr^2+3 Gl^2 L Ld Nf^2 t Wr^2+9 Gl Gr L Ld Nf^2 t Wr^2+9 Gr^2 L Ld Nf^2 t Wr^2+21 Bl H Hd L Ld Nf^2 t Wr^2+39 Br H Hd L Ld Nf^2 t Wr^2+30 H^2 Hd^2 L Ld Nf^2 t Wr^2-e^2 ed Hd L Nf^3 t Wr^2-2 e ed^2 H Ld Nf^3 t Wr^2-e Hd L^2 Ld Nf^3 t Wr^2-2 ed H L Ld^2 Nf^3 t Wr^2+12 d dd e Hd L Nf^4 t Wr^2+6 e^2 ed Hd L Nf^4 t Wr^2+18 d dd ed H Ld Nf^4 t Wr^2+9 e ed^2 H Ld Nf^4 t Wr^2+18 e Hd L^2 Ld Nf^4 t Wr^2+27 ed H L Ld^2 Nf^4 t Wr^2+12 d^2 dd Hd Nf^4 Q t Wr^2+12 d e ed Hd Nf^4 Q t Wr^2+36 d Hd L Ld Nf^4 Q t Wr^2+dd H L Nf^3 Q^2 t Wr^2+18 dd H L Nf^4 Q^2 t Wr^2+ed H Nf^3 Q^3 t Wr^2+6 ed H Nf^4 Q^3 t Wr^2+18 d dd^2 H Nf^4 Qd t Wr^2+18 dd e ed H Nf^4 Qd t Wr^2+54 dd H L Ld Nf^4 Qd t Wr^2+3 Bl^2 Nf^2 Q Qd t Wr^2+9 Bl Br Nf^2 Q Qd t Wr^2+9 Br^2 Nf^2 Q Qd t Wr^2+8 Bl Gl Nf^2 Q Qd t Wr^2+9 Br Gl Nf^2 Q Qd t Wr^2+11 Gl^2 Nf^2 Q Qd t Wr^2+9 Bl Gr Nf^2 Q Qd t Wr^2+17 Br Gr Nf^2 Q Qd t Wr^2+27 Gl Gr Nf^2 Q Qd t Wr^2+26 Gr^2 Nf^2 Q Qd t Wr^2+21 Bl H Hd Nf^2 Q Qd t Wr^2+39 Br H Hd Nf^2 Q Qd t Wr^2+21 Gl H Hd Nf^2 Q Qd t Wr^2+39 Gr H Hd Nf^2 Q Qd t Wr^2+30 H^2 Hd^2 Nf^2 Q Qd t Wr^2+36 e Hd L Nf^4 Q Qd t Wr^2+54 ed H Ld Nf^4 Q Qd t Wr^2+36 d Hd Nf^4 Q^2 Qd t Wr^2+2 d Hd Ld Nf^3 Qd^2 t Wr^2+27 d Hd Ld Nf^4 Qd^2 t Wr^2+54 dd H Nf^4 Q Qd^2 t Wr^2+2 e Hd Nf^3 Qd^3 t Wr^2+9 e Hd Nf^4 Qd^3 t Wr^2+Bl^2 Br t^2 Wr^2+Bl Br^2 t^2 Wr^2+Br^3 t^2 Wr^2+Bl Gl^2 t^2 Wr^2+Br Gl^2 t^2 Wr^2+Gl^3 t^2 Wr^2+5 Bl Gl Gr t^2 Wr^2+4 Br Gl Gr t^2 Wr^2+5 Gl^2 Gr t^2 Wr^2+Bl Gr^2 t^2 Wr^2+5 Br Gr^2 t^2 Wr^2+4 Gl Gr^2 t^2 Wr^2+4 Gr^3 t^2 Wr^2+7 Bl^2 H Hd t^2 Wr^2+15 Bl Br H Hd t^2 Wr^2+19 Br^2 H Hd t^2 Wr^2+7 Gl^2 H Hd t^2 Wr^2+15 Gl Gr H Hd t^2 Wr^2+19 Gr^2 H Hd t^2 Wr^2+12 Bl H^2 Hd^2 t^2 Wr^2+24 Br H^2 Hd^2 t^2 Wr^2+17 H^3 Hd^3 t^2 Wr^2+7/2 d^2 dd^2 Nf^2 t^2 Wr^2+7/4 e^2 ed^2 Nf^2 t^2 Wr^2+20 Bl e Hd L Nf^2 t^2 Wr^2+24 Br e Hd L Nf^2 t^2 Wr^2+47 e H Hd^2 L Nf^2 t^2 Wr^2+19 Bl ed H Ld Nf^2 t^2 Wr^2+44 Br ed H Ld Nf^2 t^2 Wr^2+72 ed H^2 Hd Ld Nf^2 t^2 Wr^2+6 L^2 Ld^2 Nf^2 t^2 Wr^2-e^2 ed^2 Nf^3 t^2 Wr^2-2 L^2 Ld^2 Nf^3 t^2 Wr^2+17/2 d^2 dd^2 Nf^4 t^2 Wr^2+17 d dd e ed Nf^4 t^2 Wr^2+17/4 e^2 ed^2 Nf^4 t^2 Wr^2+32 d dd L Ld Nf^4 t^2 Wr^2+32 e ed L Ld Nf^4 t^2 Wr^2+24 L^2 Ld^2 Nf^4 t^2 Wr^2+20 Bl d Hd Nf^2 Q t^2 Wr^2+24 Br d Hd Nf^2 Q t^2 Wr^2+20 d Gl Hd Nf^2 Q t^2 Wr^2+24 d Gr Hd Nf^2 Q t^2 Wr^2+47 d H Hd^2 Nf^2 Q t^2 Wr^2+32 d ed Ld Nf^4 Q t^2 Wr^2+L Nf^3 Q^3 t^2 Wr^2+14 L Nf^4 Q^3 t^2 Wr^2+19 Bl dd H Nf^2 Qd t^2 Wr^2+44 Br dd H Nf^2 Qd t^2 Wr^2+19 dd Gl H Nf^2 Qd t^2 Wr^2+44 dd Gr H Nf^2 Qd t^2 Wr^2+72 dd H^2 Hd Nf^2 Qd t^2 Wr^2+32 dd e L Nf^4 Qd t^2 Wr^2+64 d dd Nf^4 Q Qd t^2 Wr^2+32 e ed Nf^4 Q Qd t^2 Wr^2+96 L Ld Nf^4 Q Qd t^2 Wr^2+12 Nf^2 Q^2 Qd^2 t^2 Wr^2+48 Nf^4 Q^2 Qd^2 t^2 Wr^2+3/2 Ld Nf^3 Qd^3 t^2 Wr^2+57/2 Ld Nf^4 Qd^3 t^2 Wr^2+9 Bl d dd Nf^2 t^3 Wr^2+11 Br d dd Nf^2 t^3 Wr^2+9 Bl e ed Nf^2 t^3 Wr^2+11 Br e ed Nf^2 t^3 Wr^2+9 d dd Gl Nf^2 t^3 Wr^2+11 d dd Gr Nf^2 t^3 Wr^2+50 d dd H Hd Nf^2 t^3 Wr^2+50 e ed H Hd Nf^2 t^3 Wr^2+16 Bl L Ld Nf^2 t^3 Wr^2+22 Br L Ld Nf^2 t^3 Wr^2+150 H Hd L Ld Nf^2 t^3 Wr^2+16 Bl Nf^2 Q Qd t^3 Wr^2+22 Br Nf^2 Q Qd t^3 Wr^2+16 Gl Nf^2 Q Qd t^3 Wr^2+22 Gr Nf^2 Q Qd t^3 Wr^2+150 H Hd Nf^2 Q Qd t^3 Wr^2+2 Bl^2 t^4 Wr^2+Bl Br t^4 Wr^2+3 Br^2 t^4 Wr^2+2 Gl^2 t^4 Wr^2+Gl Gr t^4 Wr^2+3 Gr^2 t^4 Wr^2+19 Bl H Hd t^4 Wr^2+28 Br H Hd t^4 Wr^2+71 H^2 Hd^2 t^4 Wr^2+25 e Hd L Nf^2 t^4 Wr^2+34 ed H Ld Nf^2 t^4 Wr^2+25 d Hd Nf^2 Q t^4 Wr^2+34 dd H Nf^2 Qd t^4 Wr^2+d dd Nf^2 t^5 Wr^2+e ed Nf^2 t^5 Wr^2+3 L Ld Nf^2 t^5 Wr^2+3 Nf^2 Q Qd t^5 Wr^2+4 H Hd t^6 Wr^2+d dd^2 H^2 Nf^4 u Wr^2+dd e ed H^2 Nf^4 u Wr^2+4 dd H^2 L Ld Nf^4 u Wr^2+Bl^2 H Nf^2 Q u Wr^2+Bl Br H Nf^2 Q u Wr^2+2 Br^2 H Nf^2 Q u Wr^2+2 Bl Gl H Nf^2 Q u Wr^2+Br Gl H Nf^2 Q u Wr^2+3 Gl^2 H Nf^2 Q u Wr^2+Bl Gr H Nf^2 Q u Wr^2+3 Br Gr H Nf^2 Q u Wr^2+3 Gl Gr H Nf^2 Q u Wr^2+5 Gr^2 H Nf^2 Q u Wr^2+2 Bl H^2 Hd Nf^2 Q u Wr^2+2 Br H^2 Hd Nf^2 Q u Wr^2+2 Gl H^2 Hd Nf^2 Q u Wr^2+2 Gr H^2 Hd Nf^2 Q u Wr^2+3 H^3 Hd^2 Nf^2 Q u Wr^2+3 Bl e L Nf^4 Q u Wr^2+2 Br e L Nf^4 Q u Wr^2+3 e Gl L Nf^4 Q u Wr^2+2 e Gr L Nf^4 Q u Wr^2+6 e H Hd L Nf^4 Q u Wr^2+4 ed H^2 Ld Nf^4 Q u Wr^2+3 Bl d Nf^4 Q^2 u Wr^2+2 Br d Nf^4 Q^2 u Wr^2+6 d Gl Nf^4 Q^2 u Wr^2+4 d Gr Nf^4 Q^2 u Wr^2+6 d H Hd Nf^4 Q^2 u Wr^2+2 Bl d Ld Nf^4 Qd u Wr^2+4 Br d Ld Nf^4 Qd u Wr^2+4 d Gl Ld Nf^4 Qd u Wr^2+8 d Gr Ld Nf^4 Qd u Wr^2+6 d H Hd Ld Nf^4 Qd u Wr^2+8 dd H^2 Nf^4 Q Qd u Wr^2+Bl e Nf^3 Qd^2 u Wr^2-Br e Nf^3 Qd^2 u Wr^2+Bl e Nf^4 Qd^2 u Wr^2+2 Br e Nf^4 Qd^2 u Wr^2+2 e Gl Nf^4 Qd^2 u Wr^2+4 e Gr Nf^4 Qd^2 u Wr^2+3 e H Hd Nf^4 Qd^2 u Wr^2+4 Bl dd H^2 Nf^2 t u Wr^2+6 Br dd H^2 Nf^2 t u Wr^2+4 dd Gl H^2 Nf^2 t u Wr^2+6 dd Gr H^2 Nf^2 t u Wr^2+7 dd H^3 Hd Nf^2 t u Wr^2+d^2 Hd Ld Nf^3 t u Wr^2+12 dd e H L Nf^4 t u Wr^2+6 d^2 Hd Ld Nf^4 t u Wr^2+24 d dd H Nf^4 Q t u Wr^2+12 e ed H Nf^4 Q t u Wr^2+36 H L Ld Nf^4 Q t u Wr^2+12 d e Hd Nf^4 Qd t u Wr^2+36 H Nf^4 Q^2 Qd t u Wr^2+2 H Ld Nf^3 Qd^2 t u Wr^2+27 H Ld Nf^4 Qd^2 t u Wr^2+20 Bl H Nf^2 Q t^2 u Wr^2+24 Br H Nf^2 Q t^2 u Wr^2+20 Gl H Nf^2 Q t^2 u Wr^2+24 Gr H Nf^2 Q t^2 u Wr^2+47 H^2 Hd Nf^2 Q t^2 u Wr^2+28 e L Nf^4 Q t^2 u Wr^2+28 d Nf^4 Q^2 t^2 u Wr^2+32 d Ld Nf^4 Qd t^2 u Wr^2+16 e Nf^4 Qd^2 t^2 u Wr^2+25 dd H^2 Nf^2 t^3 u Wr^2+25 H Nf^2 Q t^4 u Wr^2+1/2 Bl d e Nf^3 u^2 Wr^2+3/2 Bl d e Nf^4 u^2 Wr^2+3 d e Gl Nf^4 u^2 Wr^2+d e H Hd Nf^4 u^2 Wr^2+2 H^2 Nf^2 Q^2 u^2 Wr^2+2 H^2 Nf^4 Q^2 u^2 Wr^2-2 H^2 Ld Nf^3 Qd u^2 Wr^2+2 H^2 Ld Nf^4 Qd u^2 Wr^2+d H Ld Nf^3 t u^2 Wr^2+6 d H Ld Nf^4 t u^2 Wr^2+e H Nf^3 Qd t u^2 Wr^2+6 e H Nf^4 Qd t u^2 Wr^2+6 d e Nf^4 t^2 u^2 Wr^2+1/2 dd^2 ed H^2 Nf^3 ud Wr^2+3/2 dd^2 ed H^2 Nf^4 ud Wr^2+d^2 dd Hd^2 Nf^4 ud Wr^2+d e ed Hd^2 Nf^4 ud Wr^2+4 d Hd^2 L Ld Nf^4 ud Wr^2+2 Bl dd L Nf^4 Q ud Wr^2+4 Br dd L Nf^4 Q ud Wr^2+4 dd Gl L Nf^4 Q ud Wr^2+8 dd Gr L Nf^4 Q ud Wr^2+6 dd H Hd L Nf^4 Q ud Wr^2-ed H Hd Nf^3 Q^2 ud Wr^2+Bl ed Nf^4 Q^2 ud Wr^2+2 Br ed Nf^4 Q^2 ud Wr^2+2 ed Gl Nf^4 Q^2 ud Wr^2+4 ed Gr Nf^4 Q^2 ud Wr^2+3 ed H Hd Nf^4 Q^2 ud Wr^2+2 Bl^2 Hd Nf^2 Qd ud Wr^2+5 Br^2 Hd Nf^2 Qd ud Wr^2+2 Bl Gl Hd Nf^2 Qd ud Wr^2+4 Gl^2 Hd Nf^2 Qd ud Wr^2+9 Br Gr Hd Nf^2 Qd ud Wr^2+14 Gr^2 Hd Nf^2 Qd ud Wr^2+8 Br H Hd^2 Nf^2 Qd ud Wr^2+8 Gr H Hd^2 Nf^2 Qd ud Wr^2+5 H^2 Hd^3 Nf^2 Qd ud Wr^2+4 e Hd^2 L Nf^4 Qd ud Wr^2+13 Br ed Ld Nf^4 Qd ud Wr^2+13 ed Gr Ld Nf^4 Qd ud Wr^2+18 ed H Hd Ld Nf^4 Qd ud Wr^2+8 d Hd^2 Nf^4 Q Qd ud Wr^2+13 Br dd Nf^4 Qd^2 ud Wr^2+26 dd Gr Nf^4 Qd^2 ud Wr^2+18 dd H Hd Nf^4 Qd^2 ud Wr^2+4 Bl d Hd^2 Nf^2 t ud Wr^2+6 Br d Hd^2 Nf^2 t ud Wr^2+4 d Gl Hd^2 Nf^2 t ud Wr^2+6 d Gr Hd^2 Nf^2 t ud Wr^2+7 d H Hd^3 Nf^2 t ud Wr^2+2 dd^2 H L Nf^3 t ud Wr^2+9 dd^2 H L Nf^4 t ud Wr^2+18 d ed Hd Ld Nf^4 t ud Wr^2+18 dd ed H Nf^4 Q t ud Wr^2+Hd L Nf^3 Q^2 t ud Wr^2+18 Hd L Nf^4 Q^2 t ud Wr^2+36 d dd Hd Nf^4 Qd t ud Wr^2+18 e ed Hd Nf^4 Qd t ud Wr^2+54 Hd L Ld Nf^4 Qd t ud Wr^2+54 Hd Nf^4 Q Qd^2 t ud Wr^2+32 dd L Nf^4 Q t^2 ud Wr^2+16 ed Nf^4 Q^2 t^2 ud Wr^2+19 Bl Hd Nf^2 Qd t^2 ud Wr^2+44 Br Hd Nf^2 Qd t^2 ud Wr^2+19 Gl Hd Nf^2 Qd t^2 ud Wr^2+44 Gr Hd Nf^2 Qd t^2 ud Wr^2+72 H Hd^2 Nf^2 Qd t^2 ud Wr^2+57 ed Ld Nf^4 Qd t^2 ud Wr^2+57 dd Nf^4 Qd^2 t^2 ud Wr^2+25 d Hd^2 Nf^2 t^3 ud Wr^2+34 Hd Nf^2 Qd t^4 ud Wr^2+2 Bl d dd Nf^4 u ud Wr^2+4 Br d dd Nf^4 u ud Wr^2+Bl e ed Nf^4 u ud Wr^2+2 Br e ed Nf^4 u ud Wr^2+4 d dd Gl Nf^4 u ud Wr^2+e ed Gl Nf^4 u ud Wr^2+8 d dd Gr Nf^4 u ud Wr^2+2 e ed Gr Nf^4 u ud Wr^2+4 d dd H Hd Nf^4 u ud Wr^2+2 e ed H Hd Nf^4 u ud Wr^2+2 Bl L Ld Nf^4 u ud Wr^2+4 Br L Ld Nf^4 u ud Wr^2+2 Gl L Ld Nf^4 u ud Wr^2+4 Gr L Ld Nf^4 u ud Wr^2+6 H Hd L Ld Nf^4 u ud Wr^2+4 Bl Nf^4 Q Qd u ud Wr^2+8 Br Nf^4 Q Qd u ud Wr^2+8 Gl Nf^4 Q Qd u ud Wr^2+16 Gr Nf^4 Q Qd u ud Wr^2+12 H Hd Nf^4 Q Qd u ud Wr^2+Bl^2 Nf^2 t u ud Wr^2+5 Bl Br Nf^2 t u ud Wr^2+4 Br^2 Nf^2 t u ud Wr^2+3 Bl Gl Nf^2 t u ud Wr^2+5 Br Gl Nf^2 t u ud Wr^2+4 Gl^2 Nf^2 t u ud Wr^2+5 Bl Gr Nf^2 t u ud Wr^2+9 Br Gr Nf^2 t u ud Wr^2+15 Gl Gr Nf^2 t u ud Wr^2+13 Gr^2 Nf^2 t u ud Wr^2+7 Bl H Hd Nf^2 t u ud Wr^2+13 Br H Hd Nf^2 t u ud Wr^2+7 Gl H Hd Nf^2 t u ud Wr^2+13 Gr H Hd Nf^2 t u ud Wr^2+9 H^2 Hd^2 Nf^2 t u ud Wr^2+12 e Hd L Nf^4 t u ud Wr^2+18 ed H Ld Nf^4 t u ud Wr^2+24 d Hd Nf^4 Q t u ud Wr^2+36 dd H Nf^4 Qd t u ud Wr^2+34 d dd Nf^4 t^2 u ud Wr^2+17 e ed Nf^4 t^2 u ud Wr^2+32 L Ld Nf^4 t^2 u ud Wr^2+64 Nf^4 Q Qd t^2 u ud Wr^2+9 Bl Nf^2 t^3 u ud Wr^2+11 Br Nf^2 t^3 u ud Wr^2+9 Gl Nf^2 t^3 u ud Wr^2+11 Gr Nf^2 t^3 u ud Wr^2+50 H Hd Nf^2 t^3 u ud Wr^2+Nf^2 t^5 u ud Wr^2+dd H^2 Nf^4 u^2 ud Wr^2+12 H Nf^4 Q t u^2 ud Wr^2+3/2 Br dd ed Nf^3 ud^2 Wr^2+dd ed H Hd Nf^3 ud^2 Wr^2+7/2 Br dd ed Nf^4 ud^2 Wr^2+7 dd ed Gr Nf^4 ud^2 Wr^2+3 dd ed H Hd Nf^4 ud^2 Wr^2+2 Hd^2 L Nf^4 Q ud^2 Wr^2+3 Hd^2 Nf^2 Qd^2 ud^2 Wr^2+6 Hd^2 Nf^4 Qd^2 ud^2 Wr^2+2 dd Hd L Nf^3 t ud^2 Wr^2+9 dd Hd L Nf^4 t ud^2 Wr^2+2 ed Hd Nf^3 Q t ud^2 Wr^2+9 ed Hd Nf^4 Q t ud^2 Wr^2+15 dd ed Nf^4 t^2 ud^2 Wr^2+d Hd^2 Nf^4 u ud^2 Wr^2+18 Hd Nf^4 Qd t u ud^2 Wr^2-1/2 Bl Nf^2 u^2 ud^2 Wr^2-Br Nf^2 u^2 ud^2 Wr^2+1/2 Bl Nf^4 u^2 ud^2 Wr^2+Br Nf^4 u^2 ud^2 Wr^2+Gl Nf^4 u^2 ud^2 Wr^2+2 Gr Nf^4 u^2 ud^2 Wr^2+H Hd Nf^4 u^2 ud^2 Wr^2+7/2 Nf^2 t^2 u^2 ud^2 Wr^2+17/2 Nf^4 t^2 u^2 ud^2 Wr^2+1/2 ed Hd^2 Nf^3 ud^3 Wr^2+1/2 ed Hd^2 Nf^4 ud^3 Wr^2+Bl Gl Gr Wl Wr^2+Br Gl Gr Wl Wr^2+Gl^2 Gr Wl Wr^2+Gl Gr^2 Wl Wr^2+2 Bl Br H Hd Wl Wr^2+2 Gl Gr H Hd Wl Wr^2+3 Bl H^2 Hd^2 Wl Wr^2+1/2 d^2 dd^2 Nf^2 Wl Wr^2+1/4 e^2 ed^2 Nf^2 Wl Wr^2+4 Bl e Hd L Nf^2 Wl Wr^2+2 Br e Hd L Nf^2 Wl Wr^2+5 e H Hd^2 L Nf^2 Wl Wr^2+4 Bl ed H Ld Nf^2 Wl Wr^2+3/4 L^2 Ld^2 Nf^2 Wl Wr^2-1/2 e^2 ed^2 Nf^3 Wl Wr^2-L^2 Ld^2 Nf^3 Wl Wr^2+1/2 d^2 dd^2 Nf^4 Wl Wr^2+d dd e ed Nf^4 Wl Wr^2+1/4 e^2 ed^2 Nf^4 Wl Wr^2+4 d dd L Ld Nf^4 Wl Wr^2+4 e ed L Ld Nf^4 Wl Wr^2+13/4 L^2 Ld^2 Nf^4 Wl Wr^2+4 Bl d Hd Nf^2 Q Wl Wr^2+2 Br d Hd Nf^2 Q Wl Wr^2+4 d Gl Hd Nf^2 Q Wl Wr^2+2 d Gr Hd Nf^2 Q Wl Wr^2+5 d H Hd^2 Nf^2 Q Wl Wr^2+4 d ed Ld Nf^4 Q Wl Wr^2+3/2 L Nf^3 Q^3 Wl Wr^2+7/2 L Nf^4 Q^3 Wl Wr^2+4 Bl dd H Nf^2 Qd Wl Wr^2+4 dd Gl H Nf^2 Qd Wl Wr^2+4 dd e L Nf^4 Qd Wl Wr^2+8 d dd Nf^4 Q Qd Wl Wr^2+4 e ed Nf^4 Q Qd Wl Wr^2+13 L Ld Nf^4 Q Qd Wl Wr^2+3/2 Nf^2 Q^2 Qd^2 Wl Wr^2+13/2 Nf^4 Q^2 Qd^2 Wl Wr^2+5 Bl d dd Nf^2 t Wl Wr^2+4 Br d dd Nf^2 t Wl Wr^2+5 Bl e ed Nf^2 t Wl Wr^2+4 Br e ed Nf^2 t Wl Wr^2+5 d dd Gl Nf^2 t Wl Wr^2+4 d dd Gr Nf^2 t Wl Wr^2+14 d dd H Hd Nf^2 t Wl Wr^2+14 e ed H Hd Nf^2 t Wl Wr^2+16 Bl L Ld Nf^2 t Wl Wr^2+18 Br L Ld Nf^2 t Wl Wr^2+45 H Hd L Ld Nf^2 t Wl Wr^2+16 Bl Nf^2 Q Qd t Wl Wr^2+18 Br Nf^2 Q Qd t Wl Wr^2+16 Gl Nf^2 Q Qd t Wl Wr^2+18 Gr Nf^2 Q Qd t Wl Wr^2+45 H Hd Nf^2 Q Qd t Wl Wr^2+4 Bl^2 t^2 Wl Wr^2+4 Bl Br t^2 Wl Wr^2+3 Br^2 t^2 Wl Wr^2+4 Gl^2 t^2 Wl Wr^2+4 Gl Gr t^2 Wl Wr^2+3 Gr^2 t^2 Wl Wr^2+32 Bl H Hd t^2 Wl Wr^2+30 Br H Hd t^2 Wl Wr^2+31 H^2 Hd^2 t^2 Wl Wr^2+40 e Hd L Nf^2 t^2 Wl Wr^2+38 ed H Ld Nf^2 t^2 Wl Wr^2+40 d Hd Nf^2 Q t^2 Wl Wr^2+38 dd H Nf^2 Qd t^2 Wl Wr^2+7 d dd Nf^2 t^3 Wl Wr^2+7 e ed Nf^2 t^3 Wl Wr^2+32 L Ld Nf^2 t^3 Wl Wr^2+32 Nf^2 Q Qd t^3 Wl Wr^2+Bl t^4 Wl Wr^2+Br t^4 Wl Wr^2+38 H Hd t^4 Wl Wr^2+4 Bl H Nf^2 Q u Wl Wr^2+2 Br H Nf^2 Q u Wl Wr^2+4 Gl H Nf^2 Q u Wl Wr^2+2 Gr H Nf^2 Q u Wl Wr^2+5 H^2 Hd Nf^2 Q u Wl Wr^2+6 e L Nf^4 Q u Wl Wr^2+6 d Nf^4 Q^2 u Wl Wr^2+4 d Ld Nf^4 Qd u Wl Wr^2-e Nf^3 Qd^2 u Wl Wr^2+2 e Nf^4 Qd^2 u Wl Wr^2+8 dd H^2 Nf^2 t u Wl Wr^2+40 H Nf^2 Q t^2 u Wl Wr^2+4 dd L Nf^4 Q ud Wl Wr^2+ed Nf^3 Q^2 ud Wl Wr^2+2 ed Nf^4 Q^2 ud Wl Wr^2+4 Bl Hd Nf^2 Qd ud Wl Wr^2+4 Gl Hd Nf^2 Qd ud Wl Wr^2+8 d Hd^2 Nf^2 t ud Wl Wr^2+38 Hd Nf^2 Qd t^2 ud Wl Wr^2+2 d dd Nf^4 u ud Wl Wr^2+e ed Nf^4 u ud Wl Wr^2+4 L Ld Nf^4 u ud Wl Wr^2+8 Nf^4 Q Qd u ud Wl Wr^2+5 Bl Nf^2 t u ud Wl Wr^2+4 Br Nf^2 t u ud Wl Wr^2+5 Gl Nf^2 t u ud Wl Wr^2+4 Gr Nf^2 t u ud Wl Wr^2+14 H Hd Nf^2 t u ud Wl Wr^2+7 Nf^2 t^3 u ud Wl Wr^2+1/2 Nf^2 u^2 ud^2 Wl Wr^2+1/2 Nf^4 u^2 ud^2 Wl Wr^2+4 Bl^2 Wl^2 Wr^2+Bl Br Wl^2 Wr^2+4 Br^2 Wl^2 Wr^2+4 Gl^2 Wl^2 Wr^2+Gl Gr Wl^2 Wr^2+4 Gr^2 Wl^2 Wr^2+2 Bl H Hd Wl^2 Wr^2+2 Br H Hd Wl^2 Wr^2+6 H^2 Hd^2 Wl^2 Wr^2+5 e Hd L Nf^2 Wl^2 Wr^2+5 ed H Ld Nf^2 Wl^2 Wr^2+5 d Hd Nf^2 Q Wl^2 Wr^2+5 dd H Nf^2 Qd Wl^2 Wr^2+5 d dd Nf^2 t Wl^2 Wr^2+5 e ed Nf^2 t Wl^2 Wr^2+17 L Ld Nf^2 t Wl^2 Wr^2+17 Nf^2 Q Qd t Wl^2 Wr^2+4 Bl t^2 Wl^2 Wr^2+4 Br t^2 Wl^2 Wr^2+36 H Hd t^2 Wl^2 Wr^2+5 t^4 Wl^2 Wr^2+5 H Nf^2 Q u Wl^2 Wr^2+5 Hd Nf^2 Qd ud Wl^2 Wr^2+5 Nf^2 t u ud Wl^2 Wr^2+Bl Wl^3 Wr^2+H Hd Wl^3 Wr^2+6 t^2 Wl^3 Wr^2+4 Wl^4 Wr^2+Gl^3 Wr^3+Gr^3 Wr^3+Bl^2 H Hd Wr^3+2 Br^2 H Hd Wr^3+Gl^2 H Hd Wr^3+2 Gr^2 H Hd Wr^3+3 Br H^2 Hd^2 Wr^3+H^3 Hd^3 Wr^3+1/2 d^2 dd^2 Nf^2 Wr^3+1/4 e^2 ed^2 Nf^2 Wr^3+Bl e Hd L Nf^2 Wr^3+2 Br e Hd L Nf^2 Wr^3+e H Hd^2 L Nf^2 Wr^3+6 Br ed H Ld Nf^2 Wr^3+6 ed H^2 Hd Ld Nf^2 Wr^3+3/4 L^2 Ld^2 Nf^2 Wr^3+1/2 e^2 ed^2 Nf^3 Wr^3+1/2 d^2 dd^2 Nf^4 Wr^3+d dd e ed Nf^4 Wr^3+1/4 e^2 ed^2 Nf^4 Wr^3+3 d dd L Ld Nf^4 Wr^3+3 e ed L Ld Nf^4 Wr^3+9/4 L^2 Ld^2 Nf^4 Wr^3+Bl d Hd Nf^2 Q Wr^3+2 Br d Hd Nf^2 Q Wr^3+d Gl Hd Nf^2 Q Wr^3+2 d Gr Hd Nf^2 Q Wr^3+d H Hd^2 Nf^2 Q Wr^3+3 d ed Ld Nf^4 Q Wr^3+1/3 L Nf^2 Q^3 Wr^3+2/3 L Nf^4 Q^3 Wr^3+6 Br dd H Nf^2 Qd Wr^3+6 dd Gr H Nf^2 Qd Wr^3+6 dd H^2 Hd Nf^2 Qd Wr^3+3 dd e L Nf^4 Qd Wr^3+6 d dd Nf^4 Q Qd Wr^3+3 e ed Nf^4 Q Qd Wr^3+9 L Ld Nf^4 Q Qd Wr^3+3/2 Nf^2 Q^2 Qd^2 Wr^3+9/2 Nf^4 Q^2 Qd^2 Wr^3+2/3 Ld Nf^2 Qd^3 Wr^3+5/2 Ld Nf^3 Qd^3 Wr^3+29/6 Ld Nf^4 Qd^3 Wr^3+Bl d dd Nf^2 t Wr^3+2 Br d dd Nf^2 t Wr^3+Bl e ed Nf^2 t Wr^3+2 Br e ed Nf^2 t Wr^3+d dd Gl Nf^2 t Wr^3+2 d dd Gr Nf^2 t Wr^3+9 d dd H Hd Nf^2 t Wr^3+9 e ed H Hd Nf^2 t Wr^3+6 Bl L Ld Nf^2 t Wr^3+11 Br L Ld Nf^2 t Wr^3+29 H Hd L Ld Nf^2 t Wr^3+6 Bl Nf^2 Q Qd t Wr^3+11 Br Nf^2 Q Qd t Wr^3+6 Gl Nf^2 Q Qd t Wr^3+11 Gr Nf^2 Q Qd t Wr^3+29 H Hd Nf^2 Q Qd t Wr^3+Bl^2 t^2 Wr^3+2 Bl Br t^2 Wr^3+3 Br^2 t^2 Wr^3+Gl^2 t^2 Wr^3+2 Gl Gr t^2 Wr^3+3 Gr^2 t^2 Wr^3+10 Bl H Hd t^2 Wr^3+23 Br H Hd t^2 Wr^3+21 H^2 Hd^2 t^2 Wr^3+16 e Hd L Nf^2 t^2 Wr^3+29 ed H Ld Nf^2 t^2 Wr^3+16 d Hd Nf^2 Q t^2 Wr^3+29 dd H Nf^2 Qd t^2 Wr^3+4 d dd Nf^2 t^3 Wr^3+4 e ed Nf^2 t^3 Wr^3+15 L Ld Nf^2 t^3 Wr^3+15 Nf^2 Q Qd t^3 Wr^3+19 H Hd t^4 Wr^3+Bl H Nf^2 Q u Wr^3+2 Br H Nf^2 Q u Wr^3+Gl H Nf^2 Q u Wr^3+2 Gr H Nf^2 Q u Wr^3+H^2 Hd Nf^2 Q u Wr^3+2 e L Nf^4 Q u Wr^3+2 d Nf^4 Q^2 u Wr^3+3 d Ld Nf^4 Qd u Wr^3+3/2 e Nf^3 Qd^2 u Wr^3+3/2 e Nf^4 Qd^2 u Wr^3+6 dd H^2 Nf^2 t u Wr^3+16 H Nf^2 Q t^2 u Wr^3+d e Nf^4 u^2 Wr^3+3 dd L Nf^4 Q ud Wr^3-1/2 ed Nf^3 Q^2 ud Wr^3+3/2 ed Nf^4 Q^2 ud Wr^3+6 Br Hd Nf^2 Qd ud Wr^3+6 Gr Hd Nf^2 Qd ud Wr^3+6 H Hd^2 Nf^2 Qd ud Wr^3+9 ed Ld Nf^4 Qd ud Wr^3+9 dd Nf^4 Qd^2 ud Wr^3+6 d Hd^2 Nf^2 t ud Wr^3+29 Hd Nf^2 Qd t^2 ud Wr^3+2 d dd Nf^4 u ud Wr^3+e ed Nf^4 u ud Wr^3+3 L Ld Nf^4 u ud Wr^3+6 Nf^4 Q Qd u ud Wr^3+Bl Nf^2 t u ud Wr^3+2 Br Nf^2 t u ud Wr^3+Gl Nf^2 t u ud Wr^3+2 Gr Nf^2 t u ud Wr^3+9 H Hd Nf^2 t u ud Wr^3+4 Nf^2 t^3 u ud Wr^3+dd ed Nf^4 ud^2 Wr^3+1/2 Nf^2 u^2 ud^2 Wr^3+1/2 Nf^4 u^2 ud^2 Wr^3+2 Bl Br Wl Wr^3+2 Gl Gr Wl Wr^3+Bl H Hd Wl Wr^3+e Hd L Nf^2 Wl Wr^3+d Hd Nf^2 Q Wl Wr^3+5 d dd Nf^2 t Wl Wr^3+5 e ed Nf^2 t Wl Wr^3+14 L Ld Nf^2 t Wl Wr^3+14 Nf^2 Q Qd t Wl Wr^3+5 Bl t^2 Wl Wr^3+4 Br t^2 Wl Wr^3+24 H Hd t^2 Wl Wr^3+t^4 Wl Wr^3+H Nf^2 Q u Wl Wr^3+5 Nf^2 t u ud Wl Wr^3+Br Wl^2 Wr^3+H Hd Wl^2 Wr^3+6 t^2 Wl^2 Wr^3+Wl^3 Wr^3+2 Bl^2 Wr^4+4 Br^2 Wr^4+2 Gl^2 Wr^4+4 Gr^2 Wr^4+2 Br H Hd Wr^4+4 H^2 Hd^2 Wr^4+2 e Hd L Nf^2 Wr^4+4 ed H Ld Nf^2 Wr^4+2 d Hd Nf^2 Q Wr^4+4 dd H Nf^2 Qd Wr^4+d dd Nf^2 t Wr^4+e ed Nf^2 t Wr^4+6 L Ld Nf^2 t Wr^4+6 Nf^2 Q Qd t Wr^4+2 Br t^2 Wr^4+14 H Hd t^2 Wr^4+3 t^4 Wr^4+2 H Nf^2 Q u Wr^4+4 Hd Nf^2 Qd ud Wr^4+Nf^2 t u ud Wr^4+3 t^2 Wl Wr^4+4 Wl^2 Wr^4+H Hd Wr^5+2 t^2 Wr^5+3 Wr^6;


==> HSmethod.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     57694,       1550]
NotebookOptionsPosition[     54685,       1444]
NotebookOutlinePosition[     55086,       1462]
CellTagsIndexPosition[     55043,       1459]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook is an auxiliary file to the paper:\n\n\
\[OpenCurlyDoubleQuote]Higher dimension operators in the SM EFT\
\[CloseCurlyDoubleQuote], \nAuthors: Brian Henning, Xiaochuan Lu, Tom Melia, \
and Hitoshi Murayama. \n\nAll equation numbers in the below relate to this \
paper.\n\nWe stress that the implementation of our method contained in this \
notebook is geared towards the pedagogical, rather than optimized for speed. \
The calculation of the dimension 6 Hilbert series takes ~7 min; for dimension \
7 ~30min; dimension 8 ~2hr. ",
 StyleBox["This unoptimized implementation is thus prohibitaviely slow for \
higher dimensions than this.",
  FontSlant->"Italic"],
 " In a separate notebook, also given as an auxilliary file to the above \
paper, we provide the Hilbert series up to dimension 12 in the SM EFT, with \
full Nf dependence, that we produce using an optimized version of the below \
code. \n\nThe below code generates Hilbert series for the SM (with one \
fermion generation) for a specified mass dimension (dimension five and above):"
}], "Text",
 CellChangeTimes->{{3.656270300905652*^9, 3.656270582461783*^9}, {
   3.6562706705899143`*^9, 3.656270695381528*^9}, {3.656270726772388*^9, 
   3.6562707539075747`*^9}, {3.656270831934865*^9, 3.6562708581399927`*^9}, {
   3.6562711381117268`*^9, 3.656271138268882*^9}, {3.6562716680482407`*^9, 
   3.6562717120305223`*^9}, {3.656279651854205*^9, 3.656279671581016*^9}, {
   3.65627980364716*^9, 3.656279928856657*^9}, {3.657380364243438*^9, 
   3.6573803957948647`*^9}, {3.657380749580721*^9, 3.657380754347816*^9}, {
   3.6573815704755087`*^9, 3.6573815791119223`*^9}, 3.658764387077196*^9}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6562706320116253`*^9, 3.656270635334462*^9}}],

Cell[CellGroupData[{

Cell["Haar measures", "Subtitle",
 CellChangeTimes->{{3.656270610152011*^9, 3.656270616982602*^9}}],

Cell["The Haar measures for SO(4), as per eq. (3.10).", "Text",
 CellChangeTimes->{{3.656270644615546*^9, 3.656270666909636*^9}, {
   3.656270700660892*^9, 3.656270714980976*^9}, 3.6562708784115877`*^9, {
   3.6562709280229187`*^9, 3.656270928279564*^9}, {3.656271092614208*^9, 
   3.656271098582245*^9}, {3.658764445870736*^9, 3.658764447141282*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hrso4", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Alpha]", " ", "\[Beta]"}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[Alpha]", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["\[Alpha]", "2"]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["\[Beta]", "2"]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6545397506714697`*^9, 3.654539750718873*^9}, 
   3.6545400602395353`*^9, {3.654541476693202*^9, 3.65454156332617*^9}, 
   3.654541684625875*^9, {3.654541741051137*^9, 3.654541968532803*^9}, {
   3.6562709183012857`*^9, 3.656270919250659*^9}}],

Cell["\<\
The Haar measures for U(1), SU(2) and SU(3), as per eqs. (3.12a,b,c)\
\>", "Text",
 CellChangeTimes->{{3.656270644615546*^9, 3.656270666909636*^9}, {
   3.656270700660892*^9, 3.656270714980976*^9}, 3.6562708784115877`*^9, {
   3.6562709280229187`*^9, 3.656270928279564*^9}, {3.6562710875993233`*^9, 
   3.656271091005937*^9}, {3.6587644568851852`*^9, 3.65876446822053*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hru1", "[", "x_", "]"}], ":=", 
   FractionBox["1", "x"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hrsu2", "[", "y_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "y"}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["y", "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["y", "2"]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hrsu3", "[", 
    RowBox[{"z1_", ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", "z1", " ", "z2"}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"z1", " ", "z2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       SuperscriptBox["z1", "2"], "z2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       SuperscriptBox["z2", "2"], "z1"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       RowBox[{"z1", " ", "z2"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["z1", 
       SuperscriptBox["z2", "2"]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["z2", 
       SuperscriptBox["z1", "2"]]}], ")"}]}]}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Momentum generating function", "Subtitle",
 CellChangeTimes->{{3.656270610152011*^9, 3.656270616982602*^9}, {
  3.656271012918799*^9, 3.656271020573649*^9}, {3.656271128119276*^9, 
  3.656271130905558*^9}, {3.720742534356118*^9, 3.720742534801249*^9}}],

Cell["Eq. (3.4)", "Text",
 CellChangeTimes->{{3.6562711573122883`*^9, 3.656271159648291*^9}, {
  3.658764478372033*^9, 3.658764480588212*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"t_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t", " ", "\[Alpha]", " ", "\[Beta]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["t", 
        RowBox[{"\[Alpha]", " ", "\[Beta]"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t", " ", 
        FractionBox["\[Alpha]", "\[Beta]"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t", " ", 
        FractionBox["\[Beta]", "\[Alpha]"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.654603742567218*^9, 3.6546037759222383`*^9}, {
   3.65460403529431*^9, 3.6546040595632877`*^9}, {3.654604145498789*^9, 
   3.6546041491683702`*^9}, 3.6547205139509974`*^9, {3.6562711137202997`*^9, 
   3.656271113831664*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Characters of represenations", "Subtitle",
 CellChangeTimes->{{3.656270610152011*^9, 3.656270616982602*^9}, {
  3.656271012918799*^9, 3.656271020573649*^9}}],

Cell["\<\
Characters of conformal representations (with the suprion scaling in (2.7)), \
eqs (3.3a-e)\
\>", "Text",
 CellChangeTimes->{{3.656271030321748*^9, 3.656271072830447*^9}, {
  3.6562711181355467`*^9, 3.656271118382443*^9}, {3.656271165560074*^9, 
  3.6562711681840982`*^9}, {3.656271751925622*^9, 3.656271753564726*^9}, {
  3.658764533827952*^9, 3.658764579520208*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]scal", "[", 
    RowBox[{"t_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["t", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]fermL", "[", 
    RowBox[{"t_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", 
        FractionBox["1", "\[Alpha]"]}], ")"}], "-", 
      RowBox[{"t", 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "+", 
         FractionBox["1", "\[Beta]"]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]fermR", "[", 
    RowBox[{"t_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Beta]", "+", 
        FractionBox["1", "\[Beta]"]}], ")"}], "-", 
      RowBox[{"t", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "+", 
         FractionBox["1", "\[Alpha]"]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]fsL", "[", 
    RowBox[{"t_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Alpha]", "2"], "+", "1", "+", 
      FractionBox["1", 
       SuperscriptBox["\[Alpha]", "2"]], "-", 
      RowBox[{"t", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "+", 
         FractionBox["1", "\[Alpha]"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "+", 
         FractionBox["1", "\[Beta]"]}], ")"}]}], "+", 
      SuperscriptBox["t", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]fsR", "[", 
    RowBox[{"t_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Beta]", "2"], "+", "1", "+", 
      FractionBox["1", 
       SuperscriptBox["\[Beta]", "2"]], "-", 
      RowBox[{"t", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "+", 
         FractionBox["1", "\[Alpha]"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"\[Beta]", "+", 
         FractionBox["1", "\[Beta]"]}], ")"}]}], "+", 
      SuperscriptBox["t", "2"]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6545395410555058`*^9, 3.654539548364653*^9}, {
  3.654539597272024*^9, 3.654539729929957*^9}, {3.6545398410599203`*^9, 
  3.654539847686799*^9}, {3.654540043745878*^9, 3.6545400520930643`*^9}, {
  3.6545437609008904`*^9, 3.65454377686987*^9}, {3.654604064324539*^9, 
  3.6546041926080923`*^9}, {3.656271471216955*^9, 3.656271475945755*^9}}],

Cell["\<\
Characters needed for SM representations under U(1)xSU(2)xSU(3), eqs \
(3.5)-(3.8)\
\>", "Text",
 CellChangeTimes->{{3.656271030321748*^9, 3.656271072830447*^9}, {
  3.6562711181355467`*^9, 3.656271118382443*^9}, {3.656271165560074*^9, 
  3.656271204487073*^9}, {3.658764587959903*^9, 3.658764594927217*^9}}],

Cell["U(1), charge q", "Text",
 CellChangeTimes->{{3.656271230592223*^9, 3.656271256534485*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]u1", "[", 
    RowBox[{"q_", ",", "x_"}], "]"}], ":=", 
   SuperscriptBox["x", "q"]}], ";"}]], "Input",
 CellChangeTimes->{{3.654543291491376*^9, 3.65454331352217*^9}}],

Cell["SU(2) fundamental, anti-fundamental, adjoint", "Text",
 CellChangeTimes->{{3.6562712381745653`*^9, 3.656271262638506*^9}, {
  3.656271315604828*^9, 3.6562713208131733`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]su2f", "[", "y_", "]"}], ":=", 
   RowBox[{"y", "+", 
    FractionBox["1", "y"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]su2fb", "[", "y_", "]"}], ":=", 
   RowBox[{"y", "+", 
    FractionBox["1", "y"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]su2ad", "[", "y_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["y", "2"], " ", "+", " ", "1", " ", "+", 
    FractionBox["1", 
     SuperscriptBox["y", "2"]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.654542064979409*^9, 3.6545421963493233`*^9}, {
  3.654542330815556*^9, 3.6545423389645557`*^9}, {3.654543266694426*^9, 
  3.654543266844611*^9}, {3.654720549664468*^9, 3.6547205500141573`*^9}, {
  3.6562713245982*^9, 3.656271335117722*^9}, {3.656271419968123*^9, 
  3.656271444787531*^9}, {3.656281240196089*^9, 3.6562812693867397`*^9}}],

Cell["SU(3) fundamental, antifundamental, adjoint", "Text",
 CellChangeTimes->{{3.656271305198346*^9, 3.656271313829035*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]su3f", "[", 
    RowBox[{"z1_", ",", "z2_"}], "]"}], ":=", 
   RowBox[{"z1", "+", 
    FractionBox["z2", "z1"], "+", 
    FractionBox["1", "z2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]su3fb", "[", 
    RowBox[{"z1_", ",", "z2_"}], "]"}], ":=", 
   RowBox[{"z2", "+", 
    FractionBox["z1", "z2"], "+", 
    FractionBox["1", "z1"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]su3ad", "[", 
    RowBox[{"z1_", ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"z1", " ", "z2"}], "+", 
    FractionBox[
     SuperscriptBox["z2", "2"], "z1"], "+", 
    FractionBox[
     SuperscriptBox["z1", "2"], "z2"], "+", "2", "+", 
    FractionBox["z1", 
     SuperscriptBox["z2", "2"]], "+", 
    FractionBox["z2", 
     SuperscriptBox["z1", "2"]], "+", 
    FractionBox["1", 
     RowBox[{"z1", " ", "z2"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.654542221876007*^9, 3.6545422597188187`*^9}, {
   3.654542368788877*^9, 3.654542494699017*^9}, {3.6545974027023077`*^9, 
   3.654597448473558*^9}, 3.656271282471035*^9, {3.656271450851338*^9, 
   3.656271463451845*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["SM field characters", "Subtitle",
 CellChangeTimes->{{3.656270610152011*^9, 3.656270616982602*^9}, {
  3.656271012918799*^9, 3.656271020573649*^9}, {3.656271533002306*^9, 
  3.656271535521137*^9}}],

Cell["\<\
The label d stands for \[OpenCurlyQuote]dagger\[CloseCurlyQuote], i.e. Hd is \
the hermitian conjugate of H. We have the SM fields

(H, Hd, Q, Qd, u, ud, d, dd, L, Ld, e, ed, Bl, Br, Wl, Wr, Gl, Gr)

The hypercharges have been scaled so as to take integer values.\
\>", "Text",
 CellChangeTimes->{{3.656271865488701*^9, 3.65627194727914*^9}, {
  3.6562720474340878`*^9, 3.656272064393836*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]H", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]scal", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{"3", ",", "x"}], "]"}], "*", 
    RowBox[{"su2f", "[", "y", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]Hd", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]scal", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "x"}], "]"}], "*", 
    RowBox[{"su2fb", "[", "y", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]Q", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fermL", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{"1", ",", "x"}], "]"}], "*", 
    RowBox[{"su2f", "[", "y", "]"}], "*", 
    RowBox[{"su3f", "[", 
     RowBox[{"z1", ",", "z2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]Qd", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fermR", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "x"}], "]"}], "*", 
    RowBox[{"su2fb", "[", "y", "]"}], "*", 
    RowBox[{"su3fb", "[", 
     RowBox[{"z1", ",", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]u", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fermL", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{
      RowBox[{"-", "4"}], ",", "x"}], "]"}], "*", 
    RowBox[{"su3fb", "[", 
     RowBox[{"z1", ",", "z2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]ud", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fermR", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{"4", ",", "x"}], "]"}], "*", 
    RowBox[{"su3f", "[", 
     RowBox[{"z1", ",", "z2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]d", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fermL", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{"2", ",", "x"}], "]"}], "*", 
    RowBox[{"su3fb", "[", 
     RowBox[{"z1", ",", "z2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]dd", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fermR", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "x"}], "]"}], "*", 
    RowBox[{"su3f", "[", 
     RowBox[{"z1", ",", "z2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]L", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fermL", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "x"}], "]"}], "*", 
    RowBox[{"su2f", "[", "y", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]Ld", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fermR", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{"3", ",", "x"}], "]"}], "*", 
    RowBox[{"su2fb", "[", "y", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]e", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fermL", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{"6", ",", "x"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]ed", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fermR", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"u1", "[", 
     RowBox[{
      RowBox[{"-", "6"}], ",", "x"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]Bl", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{"\[Chi]fsL", "[", 
    RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]Br", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{"\[Chi]fsR", "[", 
    RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]Wl", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fsL", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"su2ad", "[", "y", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]Wr", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fsR", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"su2ad", "[", "y", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]Gl", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fsL", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"su3ad", "[", 
     RowBox[{"z1", ",", "z2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]Gr", "[", 
    RowBox[{
    "t_", ",", "\[Alpha]_", ",", "\[Beta]_", ",", "x_", ",", "y_", ",", "z1_",
      ",", "z2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Chi]fsR", "[", 
     RowBox[{"t", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "*", 
    RowBox[{"su3ad", "[", 
     RowBox[{"z1", ",", "z2"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.654543352888482*^9, 3.654543387264287*^9}, {
  3.654543463309079*^9, 3.654543599810466*^9}, {3.654543698886324*^9, 
  3.654543707058783*^9}, {3.654543998164711*^9, 3.6545439985076103`*^9}, {
  3.654544142542554*^9, 3.654544142856732*^9}, {3.6548122461129417`*^9, 
  3.654812283264229*^9}, {3.6555587501301947`*^9, 3.6555587596727858`*^9}, {
  3.655561041693078*^9, 3.655561044353457*^9}, {3.6555610820772038`*^9, 
  3.65556108421859*^9}, {3.656271771471933*^9, 3.656271858456442*^9}, {
  3.656272005410849*^9, 3.656272036002406*^9}, {3.656272071702858*^9, 
  3.656272187762096*^9}, {3.6562725330425463`*^9, 3.656272591351241*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Integrand of eq.(3.14): 1/P * (Plethystic exponential), at given order in \
mass dimension\
\>", "Subtitle",
 CellChangeTimes->{{3.6562726020602617`*^9, 3.656272607618363*^9}, {
  3.6562733370941763`*^9, 3.656273364723043*^9}, {3.658764612574771*^9, 
  3.658764614422879*^9}}],

Cell["Input mass dimension order", "Text",
 CellChangeTimes->{{3.6562726378308153`*^9, 3.65627267075735*^9}, {
  3.656272826799415*^9, 3.656272827277956*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"integrand", "[", "massord_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "arg", ",", "scal", ",", "integrand", ",", "i", ",", "Pinvineps", ",", 
      "expineps"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    
    RowBox[{"(*", 
     RowBox[{"argument", " ", "of", " ", "the", " ", "PE"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"arg", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "r"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["H", "r"], " ", 
             RowBox[{"\[Chi]H", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Hd", "r"], " ", 
             RowBox[{"\[Chi]Hd", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Bl", "r"], " ", 
             RowBox[{"\[Chi]Bl", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Br", "r"], " ", 
             RowBox[{"\[Chi]Br", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             SuperscriptBox["Wl", "r"], " ", 
             RowBox[{"\[Chi]Wl", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Wr", "r"], 
             RowBox[{"\[Chi]Wr", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Gl", "r"], " ", 
             RowBox[{"\[Chi]Gl", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Gr", "r"], " ", 
             RowBox[{"\[Chi]Gr", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "r"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"r", "+", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["Q", "r"], " ", 
             RowBox[{"\[Chi]Q", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Qd", "r"], " ", 
             RowBox[{"\[Chi]Qd", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["u", "r"], " ", 
             RowBox[{"\[Chi]u", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["ud", "r"], " ", 
             RowBox[{"\[Chi]ud", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["d", "r"], " ", 
             RowBox[{"\[Chi]d", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["dd", "r"], " ", 
             RowBox[{"\[Chi]dd", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["L", "r"], " ", 
             RowBox[{"\[Chi]L", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["Ld", "r"], " ", 
             RowBox[{"\[Chi]Ld", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["e", "r"], " ", 
             RowBox[{"\[Chi]e", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["ed", "r"], " ", 
             RowBox[{"\[Chi]ed", "[", 
              RowBox[{
               SuperscriptBox["t", "r"], ",", 
               SuperscriptBox["\[Alpha]", "r"], ",", 
               SuperscriptBox["\[Beta]", "r"], ",", 
               SuperscriptBox["x", "r"], ",", 
               SuperscriptBox["y", "r"], ",", 
               SuperscriptBox["z1", "r"], ",", 
               SuperscriptBox["z2", "r"]}], "]"}]}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", "massord"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "scale", " ", "according", " ", "to", " ", "mass", " ", "dimension"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"scal", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "\[Rule]", 
         RowBox[{"\[Epsilon]", " ", "t"}]}], ",", 
        RowBox[{"H", "->", 
         RowBox[{"\[Epsilon]", " ", "H"}]}], ",", 
        RowBox[{"Hd", "->", 
         RowBox[{"\[Epsilon]", " ", "Hd"}]}], ",", 
        RowBox[{"Q", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], "Q"}]}], ",", 
        RowBox[{"Qd", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], "Qd"}]}], ",", 
        RowBox[{"u", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], "u"}]}], ",", 
        RowBox[{"ud", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], "ud"}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], "d"}]}], ",", 
        RowBox[{"dd", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], "dd"}]}], ",", 
        RowBox[{"L", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], "L"}]}], ",", 
        RowBox[{"Ld", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], "Ld"}]}], ",", 
        RowBox[{"e", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], "e"}]}], ",", 
        RowBox[{"ed", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", 
           RowBox[{"3", "/", "2"}]], "ed"}]}], ",", 
        RowBox[{"Bl", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], "Bl"}]}], ",", 
        RowBox[{"Br", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], "Br"}]}], ",", 
        RowBox[{"Wl", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], "Wl"}]}], ",", 
        RowBox[{"Wr", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], "Wr"}]}], ",", 
        RowBox[{"Gl", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], "Gl"}]}], ",", 
        RowBox[{"Gr", "->", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], "Gr"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"arg", "=", 
      RowBox[{"arg", "/.", "scal"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "take", " ", "coefficient", " ", "at", " ", "order", " ", "massord"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"integrand", "=", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"P", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", " ", "*", " ", "t"}], ",", "\[Alpha]", ",", 
            "\[Beta]"}], "]"}]], "*", 
         RowBox[{"Exp", "[", "arg", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "massord"}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"integrand", "//", "Expand"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ3SJwIOGk7WvH7um7ikD0oh3LG0C0XHvFUhD9TSJ/
FYiu+WO8AUT/WOzDfQpIFySWg+mDT7xlQfRZ6y/yIPrV9BhrED1BtN8WROtz
dDuD6AgpuXAQvdnkbiyIbjm2OxFE252PzAfRDWazCkC0xwGvShB93TGpFkS/
abZsBtFM+sktINqslKMHrK7CDkxH2BZPAtGXPLvAtM6cc9NB9Brbplkg+rMs
yykQ/alw7xkQrf7dM+EMkO6RLgTTv8Lk5oDoa+kr5oNomY0TQ8+C/Ln/Gph2
ydicDaJnGXjmgOjH3ZFFIFprdU4piJ5TY14FopUzC8H0OucWlRN2rx25fC1V
QTQAdRe0KA==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain Hilbert series: performing the Haar integrals", "Subtitle",
 CellChangeTimes->{{3.6562726020602617`*^9, 3.656272607618363*^9}, {
  3.6562733370941763`*^9, 3.656273409770512*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"getHS", "[", "massord_", "]"}], ":=", 
   RowBox[{"DynamicModule", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"int", ",", "i", ",", "res", ",", "tot", ",", "alltoone"}], 
      "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"massord", "<", "5"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "Print", "[", "\"\<error: Mass dimension must be >5\>\"", "]"}], ";",
          "\[IndentingNewLine]", 
         RowBox[{
         "tot", "=", "\"\<select higher mass dimension (5 or more)\>\""}], 
         ";"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"i", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"tot", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"int", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{
         "PrintTemporary", "[", "\"\<Evaluating integrand...\>\"", "]"}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"int", "=", 
          RowBox[{"integrand", "[", "massord", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"PrintTemporary", "[", "\"\<...done!\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<Evaluated \>\"", ",", 
           RowBox[{"Dynamic", "[", "i", "]"}], ",", "\"\</\>\"", ",", 
           RowBox[{"Length", "[", "int", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<Currently the HS is=\\n\>\"", ",", 
           RowBox[{"Dynamic", "[", "tot", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"tot", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "\[LessEqual]", 
            RowBox[{"Length", "[", "int", "]"}]}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"take", " ", "SO", 
             RowBox[{"(", "4", ")"}], " ", "residues"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"res", "=", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"int", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"hrso4", "[", 
                   RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Alpha]", ",", "0", ",", 
                   RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Beta]", ",", "0", ",", 
                 RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"take", " ", "SU", 
              RowBox[{"(", "3", ")"}], " ", "residue"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"res", "=", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"SeriesCoefficient", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"res", "*", 
                   RowBox[{"hrsu3", "[", 
                    RowBox[{"z1", ",", "z2"}], "]"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"su3f", "\[Rule]", "\[Chi]su3f"}], ",", 
                    RowBox[{"su3fb", "\[Rule]", "\[Chi]su3fb"}], ",", 
                    RowBox[{"su3ad", "\[Rule]", "\[Chi]su3ad"}]}], "}"}]}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"z1", ",", "0", ",", 
                   RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z2", ",", "0", ",", 
                 RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"take", " ", "SU", 
              RowBox[{"(", "2", ")"}], " ", "residue"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"res", "=", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"res", "*", 
                 RowBox[{"hrsu2", "[", "y", "]"}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"su2f", "\[Rule]", "\[Chi]su2f"}], ",", 
                  RowBox[{"su2fb", "\[Rule]", "\[Chi]su2fb"}], ",", 
                  RowBox[{"su2ad", "\[Rule]", "\[Chi]su2ad"}]}], "}"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"y", ",", "0", ",", 
                 RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"take", " ", "U", 
              RowBox[{"(", "1", ")"}], " ", "residue"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{"res", "=", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"res", "*", 
                 RowBox[{"hru1", "[", "x", "]"}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{"u1", "\[Rule]", "\[Chi]u1"}], "}"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "0", ",", 
                 RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"tot", "+=", "res"}], ";"}]}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"i", "--"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"alltoone", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"t", "\[Rule]", "1"}], ",", 
            RowBox[{"H", "\[Rule]", "1"}], ",", 
            RowBox[{"Hd", "\[Rule]", "1"}], ",", 
            RowBox[{"Q", "\[Rule]", "1"}], ",", 
            RowBox[{"Qd", "\[Rule]", "1"}], ",", 
            RowBox[{"u", "\[Rule]", "1"}], ",", 
            RowBox[{"ud", "\[Rule]", "1"}], ",", 
            RowBox[{"d", "\[Rule]", "1"}], ",", 
            RowBox[{"dd", "\[Rule]", "1"}], ",", 
            RowBox[{"L", "\[Rule]", "1"}], ",", 
            RowBox[{"Ld", "\[Rule]", "1"}], ",", 
            RowBox[{"e", "\[Rule]", "1"}], ",", 
            RowBox[{"ed", "\[Rule]", "1"}], ",", 
            RowBox[{"Bl", "\[Rule]", "1"}], ",", 
            RowBox[{"Br", "\[Rule]", "1"}], ",", 
            RowBox[{"Wl", "\[Rule]", "1"}], ",", 
            RowBox[{"Wr", "\[Rule]", "1"}], ",", 
            RowBox[{"Gl", "\[Rule]", "1"}], ",", 
            RowBox[{"Gr", "\[Rule]", "1"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<Total number of independent operators = \>\"", ",", 
           RowBox[{"tot", "/.", "alltoone"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tot", "//", "Expand"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.656273390405821*^9, 3.6562736578007183`*^9}, {
   3.6562737266812553`*^9, 3.65627374484438*^9}, {3.656273851045288*^9, 
   3.656273915156654*^9}, {3.656275013282487*^9, 3.65627507212433*^9}, {
   3.656275174114759*^9, 3.656275199671241*^9}, {3.6562754557448597`*^9, 
   3.656275460972451*^9}, {3.656275578895146*^9, 3.656275587893681*^9}, {
   3.6562756453173428`*^9, 3.656275692675997*^9}, {3.6562757841639977`*^9, 
   3.656275792410172*^9}, {3.656276216998769*^9, 3.6562762809019623`*^9}, {
   3.6562778436647873`*^9, 3.656277928162477*^9}, {3.6562783968248787`*^9, 
   3.656278475241743*^9}, {3.656278516522616*^9, 3.6562785952038403`*^9}, {
   3.6562786924724483`*^9, 3.6562787509657507`*^9}, {3.656278964435031*^9, 
   3.6562789863547707`*^9}, 3.6562790820931273`*^9, {3.6562791977358313`*^9, 
   3.6562792200609303`*^9}, {3.656279487099195*^9, 3.656279494731529*^9}, {
   3.656281049182497*^9, 3.656281096730103*^9}, {3.657379773276623*^9, 
   3.657379788896317*^9}, {3.657379906494384*^9, 3.657379907092955*^9}, {
   3.657380271800582*^9, 3.657380305158606*^9}, {3.657380414866485*^9, 
   3.6573805355151157`*^9}, {3.657380630622139*^9, 3.657380638562215*^9}, {
   3.657380716606303*^9, 3.6573807296058903`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension 5 (takes ~1 min)", "Title",
 CellChangeTimes->{{3.6562740449405727`*^9, 3.6562740465636597`*^9}, {
  3.656278889140999*^9, 3.656278891454837*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"getHS", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.65627620251158*^9, 3.6562762040891953`*^9}, {
  3.656276292083349*^9, 3.656276310889889*^9}, {3.65627784785156*^9, 
  3.656277848315371*^9}, {3.6562792348246717`*^9, 3.656279235766322*^9}, {
  3.6562841205716867`*^9, 3.656284121187539*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluated \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[$CellContext`i$73600, StandardForm],
    ImageSizeCache->{7., {0., 8.}}], "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "3"}],
  SequenceForm["Evaluated ", 
   Dynamic[$CellContext`i$73600], "/", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.720743327186544*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Currently the HS is=\\n\"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[$CellContext`tot$73600, StandardForm],
    ImageSizeCache->{7., {1., 8.}}]}],
  SequenceForm["Currently the HS is=\n", 
   Dynamic[$CellContext`tot$73600]],
  Editable->False]], "Print",
 CellChangeTimes->{3.720743327199562*^9}]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.720743789180222*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension 6 (takes ~7 mins)", "Title",
 CellChangeTimes->{{3.656274047939519*^9, 3.656274050371619*^9}, {
   3.656278885680202*^9, 3.656278892571534*^9}, 3.656280417205559*^9}],

Cell[BoxData[
 RowBox[{"getHS", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.656278651262404*^9, 3.656278651346624*^9}, {
  3.656279554737788*^9, 3.656279555750813*^9}, {3.65628129056982*^9, 
  3.656281291376786*^9}, {3.6562841155494957`*^9, 3.656284117515437*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension 7 (takes ~30mins)", "Title",
 CellChangeTimes->{{3.6562740559635487`*^9, 3.6562740573633833`*^9}, {
  3.656278895413472*^9, 3.6562789001345577`*^9}, {3.656280485715062*^9, 
  3.6562804871038723`*^9}}],

Cell[BoxData[
 RowBox[{"getHS", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.656280420594048*^9, 3.656280422955748*^9}, {
  3.656284104941752*^9, 3.656284105612612*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension 8 (takes ~2hr)", "Title",
 CellChangeTimes->{{3.6562740559635487`*^9, 3.6562740573633833`*^9}, {
  3.656278895413472*^9, 3.6562789001345577`*^9}, {3.656280485715062*^9, 
  3.6562804871038723`*^9}, {3.657380328708036*^9, 3.657380330812366*^9}}],

Cell[BoxData[
 RowBox[{"getHS", "[", "8", "]"}]], "Input",
 CellChangeTimes->{{3.656280420594048*^9, 3.656280422955748*^9}, {
  3.656284104941752*^9, 3.656284105612612*^9}, {3.6573803330351963`*^9, 
  3.6573803331148043`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["dimension >8 (optimize the code!) ", "Title",
 CellChangeTimes->{{3.6562740631220627`*^9, 3.656274066355218*^9}, {
  3.656278906618556*^9, 3.656278941542019*^9}, {3.656279614690184*^9, 
  3.6562796155613127`*^9}, {3.6562838246217403`*^9, 3.656283853419408*^9}, {
  3.6573803380832853`*^9, 3.657380349363199*^9}, {3.65738109575744*^9, 
  3.657381103483148*^9}, {3.6573812755770063`*^9, 3.6573812763693657`*^9}, {
  3.6573815102702417`*^9, 3.657381510737877*^9}}],

Cell[CellGroupData[{

Cell["\<\
...or load the Hilbert series (with general Nf dependence) in the auxiliary \
file HSSM5to12.m:\
\>", "Chapter",
 CellChangeTimes->{{3.657381512361691*^9, 3.657381530169374*^9}}],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.657381106457892*^9, 3.657381114626453*^9}}],

Cell[BoxData[
 RowBox[{"<<", "HSSM5to12.m"}]], "Input",
 CellChangeTimes->{{3.6573811227767*^9, 3.657381127802095*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hilbertseries", "=", 
   RowBox[{"{", 
    RowBox[{
    "h5", ",", "h6", ",", "h7", ",", "h8", ",", "h9", ",", "h10", ",", "h11", 
     ",", "h12"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.657381130961708*^9, 3.657381145994954*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["e.g. count total number of operators", "Chapter",
 CellChangeTimes->{{3.657381175712318*^9, 3.6573811787044764`*^9}, {
  3.657381486221319*^9, 3.6573814869785843`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"settoone", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", "1"}], ",", 
     RowBox[{"H", "\[Rule]", "1"}], ",", 
     RowBox[{"Hd", "\[Rule]", "1"}], ",", 
     RowBox[{"Q", "\[Rule]", "1"}], ",", 
     RowBox[{"Qd", "\[Rule]", "1"}], ",", 
     RowBox[{"u", "\[Rule]", "1"}], ",", 
     RowBox[{"ud", "\[Rule]", "1"}], ",", 
     RowBox[{"d", "\[Rule]", "1"}], ",", 
     RowBox[{"dd", "\[Rule]", "1"}], ",", 
     RowBox[{"L", "\[Rule]", "1"}], ",", 
     RowBox[{"Ld", "\[Rule]", "1"}], ",", 
     RowBox[{"e", "\[Rule]", "1"}], ",", 
     RowBox[{"ed", "\[Rule]", "1"}], ",", 
     RowBox[{"Bl", "\[Rule]", "1"}], ",", 
     RowBox[{"Br", "\[Rule]", "1"}], ",", 
     RowBox[{"Wl", "\[Rule]", "1"}], ",", 
     RowBox[{"Wr", "\[Rule]", "1"}], ",", 
     RowBox[{"Gl", "\[Rule]", "1"}], ",", 
     RowBox[{"Gr", "\[Rule]", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.658765149661853*^9, 3.658765167581592*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hilbertseries", "/.", "settoone"}], "/.", 
  RowBox[{"Nf", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.657381157169636*^9, 3.657381169689157*^9}, {
  3.6587651631224127`*^9, 3.658765168898991*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "84", ",", "30", ",", "993", ",", "560", ",", "15456", ",", 
   "11962", ",", "261485"}], "}"}]], "Output",
 CellChangeTimes->{{3.6573811643885508`*^9, 3.657381170357724*^9}, 
   3.6573815395280733`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hilbertseries", "/.", "settoone"}], "/.", 
  RowBox[{"Nf", "\[Rule]", "3"}]}]], "Input",
 CellChangeTimes->{{3.657381232382235*^9, 3.6573812324525146`*^9}, {
  3.658765165050043*^9, 3.658765169922275*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "3045", ",", "1542", ",", "44807", ",", "90456", ",", "2092441", 
   ",", "3472266", ",", "75577476"}], "}"}]], "Output",
 CellChangeTimes->{3.6573812329266233`*^9, 3.657381540349416*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["e.g. find all terms involving Q L^3", "Chapter",
 CellChangeTimes->{{3.6573812483875217`*^9, 3.6573812530826387`*^9}, {
  3.657381306704862*^9, 3.6573813158378963`*^9}, {3.657381390162346*^9, 
  3.657381438307795*^9}, {3.6573904088529587`*^9, 3.657390427041499*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q", "  ", 
      RowBox[{"L", "^", "3"}], 
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         RowBox[{"L", "^", "3"}], " ", "Q"}]}], "]"}]}], "&"}], "/@", 
    "hilbertseries"}], "/.", 
   RowBox[{"Nf", "\[Rule]", "1"}]}], "//", "Column"}]], "Input",
 CellChangeTimes->{{3.65738131831817*^9, 3.657381469490635*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0"},
    {"0"},
    {"0"},
    {"0"},
    {
     RowBox[{"2", " ", "d", " ", "e", " ", 
      SuperscriptBox["L", "3"], " ", "Q"}]},
    {"0"},
    {
     RowBox[{
      SuperscriptBox["L", "3"], " ", "Q", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "Bl", " ", "d", " ", "e"}], "+", 
        RowBox[{"3", " ", "d", " ", "e", " ", "Gl"}], "+", 
        RowBox[{"4", " ", "d", " ", "e", " ", "H", " ", "Hd"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["H", "2"], " ", "Ld", " ", "Qd"}], "+", 
        RowBox[{"11", " ", "d", " ", "H", " ", "Ld", " ", "t"}], "+", 
        RowBox[{"11", " ", "e", " ", "H", " ", "Qd", " ", "t"}], "+", 
        RowBox[{"15", " ", "d", " ", "e", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"2", " ", "e", " ", 
         SuperscriptBox["H", "2"], " ", "u"}], "+", 
        RowBox[{"dd", " ", 
         SuperscriptBox["H", "2"], " ", "ud"}], "+", 
        RowBox[{"Br", " ", 
         SuperscriptBox["ud", "2"]}], "+", 
        RowBox[{"Gl", " ", 
         SuperscriptBox["ud", "2"]}], "+", 
        RowBox[{"Gr", " ", 
         SuperscriptBox["ud", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["ud", "2"]}], "+", 
        RowBox[{"3", " ", "d", " ", "e", " ", "Wl"}], "+", 
        RowBox[{
         SuperscriptBox["ud", "2"], " ", "Wr"}]}], ")"}]}]},
    {
     RowBox[{
      SuperscriptBox["L", "3"], " ", "Q", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["d", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Ld", "3"], " ", "Qd"}], "+", 
        RowBox[{"2", " ", "e", " ", 
         SuperscriptBox["Ld", "2"], " ", "u"}], "+", 
        RowBox[{"2", " ", "dd", " ", 
         SuperscriptBox["Ld", "2"], " ", "ud"}]}], ")"}]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.657381333623798*^9, 3.657381470305813*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{911, 785},
WindowMargins->{{Automatic, -104}, {-426, Automatic}},
ShowSelection->True,
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1681, 25, 296, "Text"],
Cell[2241, 47, 120, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[2386, 53, 99, 1, 51, "Subtitle"],
Cell[2488, 56, 351, 4, 30, "Text"],
Cell[2842, 62, 901, 25, 51, "Input"],
Cell[3746, 89, 383, 6, 30, "Text"],
Cell[4132, 97, 1325, 47, 137, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5494, 149, 258, 3, 51, "Subtitle"],
Cell[5755, 154, 142, 2, 30, "Text"],
Cell[5900, 158, 914, 25, 62, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6851, 188, 163, 2, 51, "Subtitle"],
Cell[7017, 192, 378, 7, 30, "Text"],
Cell[7398, 201, 3115, 89, 198, "Input"],
Cell[10516, 292, 318, 6, 30, "Text"],
Cell[10837, 300, 96, 1, 30, "Text"],
Cell[10936, 303, 221, 6, 31, "Input"],
Cell[11160, 311, 179, 2, 30, "Text"],
Cell[11342, 315, 906, 22, 136, "Input"],
Cell[12251, 339, 125, 1, 30, "Text"],
Cell[12379, 342, 1181, 34, 128, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13597, 381, 203, 3, 51, "Subtitle"],
Cell[13803, 386, 403, 9, 106, "Text"],
Cell[14209, 397, 8086, 225, 318, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22332, 627, 286, 6, 51, "Subtitle"],
Cell[22621, 635, 158, 2, 30, "Text"],
Cell[22782, 639, 13582, 334, 601, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36401, 978, 191, 2, 51, "Subtitle"],
Cell[36595, 982, 8780, 184, 828, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45412, 1171, 162, 2, 92, "Title"],
Cell[CellGroupData[{
Cell[45599, 1177, 321, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[45945, 1186, 394, 9, 21, "Print"],
Cell[46342, 1197, 351, 8, 38, "Print"]
}, Open  ]],
Cell[46708, 1208, 77, 1, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46834, 1215, 182, 2, 92, "Title"],
Cell[47019, 1219, 269, 4, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47325, 1228, 216, 3, 92, "Title"],
Cell[47544, 1233, 173, 3, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47754, 1241, 259, 3, 92, "Title"],
Cell[48016, 1246, 226, 4, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48279, 1255, 467, 6, 92, "Title"],
Cell[CellGroupData[{
Cell[48771, 1265, 188, 4, 109, "Chapter"],
Cell[48962, 1271, 170, 3, 28, "Input"],
Cell[49135, 1276, 119, 2, 28, "Input"],
Cell[49257, 1280, 276, 7, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49570, 1292, 174, 2, 65, "Chapter"],
Cell[49747, 1296, 979, 24, 46, "Input"],
Cell[CellGroupData[{
Cell[50751, 1324, 240, 5, 28, "Input"],
Cell[50994, 1331, 255, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51286, 1342, 240, 5, 28, "Input"],
Cell[51529, 1349, 240, 5, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51818, 1360, 272, 3, 65, "Chapter"],
Cell[CellGroupData[{
Cell[52115, 1367, 425, 13, 28, "Input"],
Cell[52543, 1382, 2102, 57, 183, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

